Nine hyperbolic limit cycles in a three-dimensional competitive Lotka-Volterra system

Gyllenberg and Yan conjectured that a three-dimensional competitive Lotka-Volterra system can admit at least five limit cycles. We resolve this conjecture by constructing an explicit strictly competitive quadratic Lotka-Volterra system in $\mathbb{R}_{>0}^3$ with at least nine geometrically distinct hyperbolic limit cycles at a single rational interaction matrix $A_{\mathrm{IX}}$. Seven small-amplitude cycles surround the positive equilibrium and coexist with two finite-amplitude cycles, yielding five attracting and four saddle cycles with pairwise disjoint certified minimal periods. Locally, evaluating the three-dimensional Poincar\'e-Lyapunov scalar recursion in arbitrary-precision ball arithmetic with forward automatic differentiation and Krawczyk contraction, we bypass symbolic polynomial elimination to certify weak foci of exact orders $m=5,6,7,8$ in Zeeman's class 27 with sharp local cyclicity $m$ (and $m-1$ on the Hopf hypersurface), together with explicit rational matrices $A_5,A_6,A_7,A_8$ possessing at least $5,6,7,8$ distinct hyperbolic limit cycles. The same method establishes at least $5$, $5$, and $6$ coexisting hyperbolic limit cycles in Zeeman's classes 26, 28, and 29; in class 27 on the Hopf hypersurface, we further show that order-eight focal vanishing fixes neither boundary heteroclinic neutrality nor its stability sign, and certify an order-seven weak focus with independent lower-order focal coordinates inside the neutral-boundary locus. We thank GPT-6 Astra for helping us compare earlier constructions, identify the main obstacle to extending them, and develop the present approach.

==> anc/README.txt <==
Computational data for "Nine hyperbolic limit cycles in a three-dimensional competitive
Lotka-Volterra system"

Each data/orderM directory (M = 5, 6, 7, 8, 9) contains the following records.

  focus_input.json and focus_certificate.json
      The critical-point chart, certified zero of the lower scalar focus
      quantities, and Jacobian test on the Hopf surface (for M = 9, the
      order-seven weak focus A*_{7,IX}; for M = 8, focus_branch_1.json and
      focus_branch_2.json record two additional certified order-eight foci).
  parameters.json
      The fixed matrix A (A_5..A_8 and A_IX), section basis B, amplitude
      scale, target polynomial and pre-freezing scalar design residual. Each
      matrix or basis entry is an exact rational decimal. The growth rates are
      the row sums of A.
  orbits.json (orders 5..8) and nodes_J.json (order 9)
      Original-system shooting centers, reference landmarks and trajectories.
  arb_orbit_J.json and orbit_J.json (order 9)
      Interval proofs for each orbit J at the frozen matrix A, including
      single- and multiple-shooting enclosures and real-time logarithmic
      variational certificates.
  interval_summary.json, nine_orbits.json and winding_and_rounding.json
      Common-matrix and common-section checks, strict gaps between consecutive
      periods or radius boxes, log-ratio winding-number and decimal-rounding
      checks, equilibrium test, and verified cycle stability.
  finite_input.json (order five) and boundary_certificate.json (order nine)
      Frozen shooting inputs and exact boundary-index enclosures.

The data/classes directory contains the certified weak-focus and unfolding
records for Zeeman classes 26, 28, 29, 30 and 31 (class_26_order_5.json,
class_28_order_5.json, class_29_order_6.json, class_30_order_3.json,
class_31_order_2.json), the neutral-boundary certificates in class 27
(neutral_problems.json, neutral_certificate.json, neutral_recheck.json), and
the boundary-index enclosures (boundary.json).

The root-level scalar_targets.json contains interval checks of all 26
polynomial root brackets after decimal freezing. The records in recheck.json
compare a fresh interval integration with every archived orbit proof for
orders five through eight.


==> anc/data/classes/boundary.json <==
{
  "order5_critical_box": {
    "source": "data/order5/focus_certificate.json",
    "sha256": "24cbee18beca4c7726ba719b0ba1d79dc780fda6ff448e9786ce56715d7c4d2c",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      2,
      3,
      1
    ],
    "lambda_ij": {
      "12": [
        "3.044416971283874737",
        "3.044416971283874738"
      ],
      "13": [
        "-1.859472774463593973",
        "-1.859472774463593972"
      ],
      "21": [
        "-6.612702931685066796",
        "-6.612702931685066795"
      ],
      "23": [
        "1.511084084706926512",
        "1.511084084706926513"
      ],
      "31": [
        "1.930773954457607218",
        "1.930773954457607219"
      ],
      "32": [
        "-0.720604097675184946",
        "-0.720604097675184945"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.997565375762523895",
      "0.997565375762523896"
    ],
    "P_expansion_minus_contraction": [
      "0.021625001121622068",
      "0.021625001121622069"
    ],
    "boundary_on_carrying_simplex": "repelling",
    "order_of_certified_focus": 5,
    "last_focus_enclosure": "[-2.06391422270734e-6 +/- 4.13e-21]"
  },
  "order5_finite_matrix": {
    "source": "data/order5/parameters.json",
    "sha256": "d49eb4ca48ff40ef62831a1fc901520d564a823b160ebc47dc9d176affb5ed84",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      2,
      3,
      1
    ],
    "lambda_ij": {
      "12": [
        "3.045360863055896418",
        "3.045360863055896419"
      ],
      "13": [
        "-1.860488624606770417",
        "-1.860488624606770416"
      ],
      "21": [
        "-6.615968815966994123",
        "-6.615968815966994122"
      ],
      "23": [
        "1.511930169292395288",
        "1.511930169292395289"
      ],
      "31": [
        "1.931880464290334764",
        "1.931880464290334765"
      ],
      "32": [
        "-0.720894452486109841",
        "-0.720894452486109840"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.997565465419145317",
      "0.997565465419145318"
    ],
    "P_expansion_minus_contraction": [
      "0.021655424123804200",
      "0.021655424123804201"
    ],
    "boundary_on_carrying_simplex": "repelling"
  },
  "order6_critical_box": {
    "source": "data/order6/focus_certificate.json",
    "sha256": "084f350e4d0bd0bf145fa1d9f8cb44e03e9e1a7c4546692e172f84f2cb75cc53",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      3,
      2,
      1
    ],
    "lambda_ij": {
      "12": [
        "-1.795903666830885798",
        "-1.795903666830885797"
      ],
      "13": [
        "2.255410065743200417",
        "2.255410065743200418"
      ],
      "21": [
        "2.612691700076516720",
        "2.612691700076516721"
      ],
      "23": [
        "-1.648242557074211782",
        "-1.648242557074211781"
      ],
      "31": [
        "-2.224852129034139670",
        "-2.224852129034139669"
      ],
      "32": [
        "1.118891815205742924",
        "1.118891815205742925"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.998857500719956878",
      "0.998857500719956879"
    ],
    "P_expansion_minus_contraction": [
      "0.007532822117302634",
      "0.007532822117302635"
    ],
    "boundary_on_carrying_simplex": "repelling",
    "order_of_certified_focus": 6,
    "last_focus_enclosure": "[-1.83956556510935e-6 +/- 8.37e-21]"
  },
  "order6_finite_matrix": {
    "source": "data/order6/parameters.json",
    "sha256": "83f31d82fec0da5caf885222c13d77d031425fe0d90e6a96cdaa97423e6cf713",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      3,
      2,
      1
    ],
    "lambda_ij": {
      "12": [
        "-1.796761929121998713",
        "-1.796761929121998712"
      ],
      "13": [
        "2.255377070112614817",
        "2.255377070112614818"
      ],
      "21": [
        "2.613039016745709473",
        "2.613039016745709474"
      ],
      "23": [
        "-1.648133112832420129",
        "-1.648133112832420128"
      ],
      "31": [
        "-2.224788065899731995",
        "-2.224788065899731994"
      ],
      "32": [
        "1.119184497988690692",
        "1.119184497988690693"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.998860241406202159",
      "0.998860241406202160"
    ],
    "P_expansion_minus_contraction": [
      "0.007517606973923812",
      "0.007517606973923813"
    ],
    "boundary_on_carrying_simplex": "repelling"
  },
  "order7_critical_box": {
    "source": "data/order7/focus_certificate.json",
    "sha256": "8a242d937a7fd0e6f96ab5114114b8538bbf20ac1976ddedf8ba8f6e0bee68f2",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      3,
      2,
      1
    ],
    "lambda_ij": {
      "12": [
        "-1.029537287626663855",
        "-1.029537287626663854"
      ],
      "13": [
        "0.672604413444028084",
        "0.672604413444028085"
      ],
      "21": [
        "0.854769346733245684",
        "0.854769346733245685"
      ],
      "23": [
        "-0.589977371638193261",
        "-0.589977371638193260"
      ],
      "31": [
        "-0.780745904054890520",
        "-0.780745904054890519"
      ],
      "32": [
        "0.824859039820620395",
        "0.824859039820620396"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.999997143364769999",
      "0.999997143364770000"
    ],
    "P_expansion_minus_contraction": [
      "0.000001354700148023",
      "0.000001354700148024"
    ],
    "boundary_on_carrying_simplex": "repelling",
    "order_of_certified_focus": 7,
    "last_focus_enclosure": "[-3.790612525494e-8 +/- 4.57e-21]"
  },
  "order7_finite_matrix": {
    "source": "data/order7/parameters.json",
    "sha256": "d6b6a4ed6c8dd2cdf9024825fbac278519d563d30d77cd345c42f4260b0a6a9a",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      3,
      2,
      1
    ],
    "lambda_ij": {
      "12": [
        "-1.029521200623763340",
        "-1.029521200623763339"
      ],
      "13": [
        "0.672606735092971219",
        "0.672606735092971220"
      ],
      "21": [
        "0.854758730639973644",
        "0.854758730639973645"
      ],
      "23": [
        "-0.589978929091645926",
        "-0.589978929091645925"
      ],
      "31": [
        "-0.780746103411772207",
        "-0.780746103411772206"
      ],
      "32": [
        "0.824855935735839760",
        "0.824855935735839761"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.999997144328509311",
      "0.999997144328509312"
    ],
    "P_expansion_minus_contraction": [
      "0.000001354225873343",
      "0.000001354225873344"
    ],
    "boundary_on_carrying_simplex": "repelling"
  },
  "order8_critical_box": {
    "source": "data/order8/focus_certificate.json",
    "sha256": "e1b6561ac12575e3a8ad7af8a9d4747042306a0b61863a7abd9cfb05f0a9c03b",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      3,
      2,
      1
    ],
    "lambda_ij": {
      "12": [
        "-1.476083050460214720",
        "-1.476083050460214719"
      ],
      "13": [
        "0.906826062739755463",
        "0.906826062739755464"
      ],
      "21": [
        "1.152491257963344619",
        "1.152491257963344620"
      ],
      "23": [
        "-0.769425786999674797",
        "-0.769425786999674796"
      ],
      "31": [
        "-1.117284729142507357",
        "-1.117284729142507356"
      ],
      "32": [
        "1.214190241070727252",
        "1.214190241070727253"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.999983933700903974",
      "0.999983933700903975"
    ],
    "P_expansion_minus_contraction": [
      "0.000020387511497475",
      "0.000020387511497476"
    ],
    "boundary_on_carrying_simplex": "repelling",
    "order_of_certified_focus": 8,
    "last_focus_enclosure": "[-2.61970485212e-7 +/- 8.10e-19]"
  },
  "order8_finite_matrix": {
    "source": "data/order8/parameters.json",
    "sha256": "18fd2eaf17ca2bf15627ec2622bbb2227ea4531ba7717ca9e2b3bc0b99595a74",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      3,
      2,
      1
    ],
    "lambda_ij": {
      "12": [
        "-1.476149505695862900",
        "-1.476149505695862899"
      ],
      "13": [
        "0.906880715350359094",
        "0.906880715350359095"
      ],
      "21": [
        "1.152535555985950140",
        "1.152535555985950141"
      ],
      "23": [
        "-0.769463004463516714",
        "-0.769463004463516713"
      ],
      "31": [
        "-1.117356422587275426",
        "-1.117356422587275425"
      ],
      "32": [
        "1.214261701361521327",
        "1.214261701361521328"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.999983934041947768",
      "0.999983934041947769"
    ],
    "P_expansion_minus_contraction": [
      "0.000020390291060556",
      "0.000020390291060557"
    ],
    "boundary_on_carrying_simplex": "repelling"
  },
  "additional_order8_branch0": {
    "source": "data/order8/focus_branch_1.json",
    "sha256": "c7680873710935272fd35b1f18430e51fe4269623e54530a63bc65640e81ab1c",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      3,
      2,
      1
    ],
    "lambda_ij": {
      "12": [
        "-0.277901388329009858",
        "-0.277901388329009857"
      ],
      "13": [
        "0.185239361466879577",
        "0.185239361466879578"
      ],
      "21": [
        "0.261337811741216600",
        "0.261337811741216601"
      ],
      "23": [
        "-0.187363461199356564",
        "-0.187363461199356563"
      ],
      "31": [
        "-0.193504918807433853",
        "-0.193504918807433852"
      ],
      "32": [
        "0.208128761775619473",
        "0.208128761775619474"
      ]
    },
    "rho_contraction_over_expansion": [
      "1.000000000047363950",
      "1.000000000047363951"
    ],
    "P_expansion_minus_contraction": [
      "-0.000000000000477217",
      "-0.000000000000477216"
    ],
    "boundary_on_carrying_simplex": "attracting",
    "order_of_certified_focus": 8,
    "last_focus_enclosure": "[2.80477038113284531132312827348129e-13 +/- 2.03e-46]"
  },
  "additional_order8_branch1": {
    "source": "data/order8/focus_branch_2.json",
    "sha256": "94afd0fbb9ef8a0466f38f1e6e8d24eaac739dcaf1ba320fdf75dacea1db763a",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      3,
      2,
      1
    ],
    "lambda_ij": {
      "12": [
        "-0.987645491042511677",
        "-0.987645491042511676"
      ],
      "13": [
        "0.333460925149951582",
        "0.333460925149951583"
      ],
      "21": [
        "0.814384260531813214",
        "0.814384260531813215"
      ],
      "23": [
        "-0.500382707632963112",
        "-0.500382707632963111"
      ],
      "31": [
        "-0.438195450203385400",
        "-0.438195450203385399"
      ],
      "32": [
        "0.797437899459884044",
        "0.797437899459884045"
      ]
    },
    "rho_contraction_over_expansion": [
      "1.000000109430619648",
      "1.000000109430619649"
    ],
    "P_expansion_minus_contraction": [
      "-0.000000023697910395",
      "-0.000000023697910394"
    ],
    "boundary_on_carrying_simplex": "attracting",
    "order_of_certified_focus": 8,
    "last_focus_enclosure": "[2.09663384150878149513369631084820468e-8 +/- 3.02e-44]"
  },
  "nine_cycle_order7_critical_box": {
    "source": "data/order9/focus_certificate.json",
    "sha256": "b9b3d13560ef0c2f07d0607b3df935407c6df30b78f643e73f588c40d00f9869",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      2,
      3,
      1
    ],
    "lambda_ij": {
      "12": [
        "1.464079758697733143",
        "1.464079758697733144"
      ],
      "13": [
        "-0.895766640041669022",
        "-0.895766640041669021"
      ],
      "21": [
        "-1.787399349660999262",
        "-1.787399349660999261"
      ],
      "23": [
        "0.608121574182593756",
        "0.608121574182593757"
      ],
      "31": [
        "1.445200127293286962",
        "1.445200127293286963"
      ],
      "32": [
        "-0.803649462039485360",
        "-0.803649462039485359"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.999999999499994705",
      "0.999999999499994706"
    ],
    "P_expansion_minus_contraction": [
      "0.000000000643365459",
      "0.000000000643365460"
    ],
    "boundary_on_carrying_simplex": "repelling",
    "order_of_certified_focus": 7,
    "last_focus_enclosure": "[-8.096429113233292294883348396187504138392884228110887976037075496575394590891850e-11 +/- 3.20e-90]"
  },
  "nine_cycle_finite_matrix": {
    "source": "data/order9/parameters.json",
    "sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
    "zeeman_class": 27,
    "axis_cycle": [
      1,
      2,
      3,
      1
    ],
    "lambda_ij": {
      "12": [
        "1.464079942415043077",
        "1.464079942415043078"
      ],
      "13": [
        "-0.895766780689572053",
        "-0.895766780689572052"
      ],
      "21": [
        "-1.787399564809861198",
        "-1.787399564809861197"
      ],
      "23": [
        "0.608121598071367920",
        "0.608121598071367921"
      ],
      "31": [
        "1.445200377596521657",
        "1.445200377596521658"
      ],
      "32": [
        "-0.803649510726391479",
        "-0.803649510726391478"
      ]
    },
    "rho_contraction_over_expansion": [
      "0.999999999503774857",
      "0.999999999503774858"
    ],
    "P_expansion_minus_contraction": [
      "0.000000000638501689",
      "0.000000000638501690"
    ],
    "boundary_on_carrying_simplex": "repelling"
  }
}


==> anc/data/classes/class_26_order_5.json <==
{
  "schema": "portable-focus-certificate/1",
  "gauge": "H2=z*zbar;higher-resonant-H=0;ordinary-monomials",
  "flint_version": "0.9.0",
  "problem": {
    "schema": "portable-focus/1",
    "parameters": [
      "d",
      "b",
      "g",
      "i"
    ],
    "model": {
      "kind": "competitive_lv3",
      "fixed": {
        "e": "2.24954127811",
        "f": "1.34022183227",
        "h": "0.911023729635",
        "a": "1"
      }
    },
    "box": {
      "kind": "isolate",
      "center": [
        "0.8317890692713521621351871901782903350307629716136466907443578579435979354846529046178854922821593458573148",
        "2.662952314371512058936794253054145664949744538705756913449200005005565563114065570701371322296989350966648",
        "0.4051841625587955697407553826652725908424827150179049821793197969909087875368707731546773614319812768461203",
        "0.4073080941799431649412994623010467241879175472419095559444215877442672444623517920910250749196943372631655"
      ],
      "radii": [
        "1e-42",
        "1e-42",
        "1e-42",
        "1e-42"
      ]
    },
    "order": 5,
    "digits": 130
  },
  "problem_sha256": "1dc93e7682867221f798a39193e32602cb024474fbb35f25fe60286ad10e317a",
  "chart_on_domain": {
    "omega": "[0.2389629009872208127525812420058458103558 +/- 8.12e-41]",
    "transverse_eigenvalue": "[-3.65684937228994316494129946230104672418792 +/- 3.46e-42]",
    "d_alpha_d_A13": "[0.049442780432157960980515203135169760161639 +/- 5.23e-43]",
    "matrix": [
      [
        "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[2.66295231437151205893679425305414566494974 +/- 5.54e-42]",
        "[0.1974755263003641674948761266750669852398 +/- 5.65e-41]"
      ],
      [
        "[0.83178906927135216213518719017829033503076 +/- 3.98e-42]",
        "[2.249541278110000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.74e-131]",
        "[1.340221832270000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.03e-131]"
      ],
      [
        "[0.40518416255879556974075538266527259084248 +/- 3.72e-42]",
        "[0.9110237296350000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.49e-131]",
        "[0.40730809417994316494129946230104672418792 +/- 3.46e-42]"
      ]
    ],
    "basis_abs_determinant": "[0.755135361897668161329035670624647133072 +/- 6.58e-40]"
  },
  "root_certificate": {
    "mode": "root_box",
    "status": "PASS",
    "order": 5,
    "decimal_precision": 130,
    "center_exact": [
      "2079472673178380405337967975445725837576907429034116726860894644858994838711632261544713730705398364643287/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "332869039296439007367099281631768208118718067338219614181150000625695695389258196337671415287123668870831/125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "4051841625587955697407553826652725908424827150179049821793197969909087875368707731546773614319812768461203/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "814616188359886329882598924602093448375835094483819111888843175488534488924703584182050149839388674526331/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "rank_on_hopf_surface": 4,
    "last_focus_sign": -1,
    "checks": {
      "last_focus_nonzero": true,
      "contraction": true,
      "strict_inclusion": true
    },
    "issues": [],
    "radii_exact": [
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000"
    ],
    "F_at_center": [
      "[5.8964387429347839175e-108 +/- 4.17e-128]",
      "[-1.1767140372634190012e-107 +/- 4.68e-127]",
      "[1.944430025375299148e-107 +/- 9.63e-126]",
      "[-6.2778945405969505e-107 +/- 5.34e-124]"
    ],
    "focus_enclosures": [
      "[+/- 5.95e-40]",
      "[+/- 8.03e-39]",
      "[+/- 1.79e-37]",
      "[+/- 5.98e-36]",
      "[-2.60388448045310052434983529e-7 +/- 2.99e-34]"
    ],
    "jacobian_enclosure": [
      [
        "[-0.1860718789201475451214034782063666113 +/- 4.65e-38]",
        "[-0.05619683848482117451352609953299768173 +/- 6.36e-39]",
        "[-0.0568662850988573639531622467864084150 +/- 5.39e-38]",
        "[0.0432974415043306575584195781822542143 +/- 3.61e-38]"
      ],
      [
        "[0.371765918608064694334946435247407219 +/- 2.00e-37]",
        "[0.112693960943131234079664311622249772 +/- 3.48e-37]",
        "[0.114000921296448473755198827292830045 +/- 5.95e-37]",
        "[-0.085181432449470434694818857636154199 +/- 2.96e-37]"
      ],
      [
        "[-0.61496490177365280130682883230079655 +/- 4.82e-36]",
        "[-0.18692152305442750630604331305647140 +/- 4.36e-36]",
        "[-0.1887292992586233381541266743040353 +/- 5.47e-35]",
        "[0.1392830018670574780518830558201577 +/- 3.41e-35]"
      ],
      [
        "[1.984884818583370648304325727433472 +/- 1.60e-34]",
        "[0.602648968188028371170810219783044 +/- 2.47e-34]",
        "[0.60830454966323106927937547682916 +/- 2.35e-33]",
        "[-0.451692803177823514403467195097593 +/- 8.25e-34]"
      ]
    ],
    "preconditioner_exact": [
      [
        "-15769116395518502026294049643211326425606551881721162373464843445698739327803948581176419285480310938530431591901588391440530938081/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "-46677570594098715958470169943215459666456550525815064963803727992785807679774721230640369962259514391854728017834974531828259503549/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
        "-12496493090477123643714702427001398586475980148307932314189465820807697917637445184506669743714734471225369370873634347405366544661/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "-12657238490321480242355485393520228787163028362205255108449650999401081997825699741291930559256063066389032600441407076585168199725/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768"
      ],
      [
        "42029927504935374325705527048978631703794195350951034935381036160818496912532229444525733156163161735501295406936866306297857778439/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "7756810750725427933025896250943835331384319166694880731079554247407234515746122640458107991935867404369736705938386844495108669483/5288447750321988791615322464262168318627237463714249754277190362195246329890490766601513683517722278780729696200186866434048",
        "33354107955815099507762110898344751448756120126364608326719578536780098590707876660887292548750791501796466330207066253819542373199/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "33850471625160695103064615674765709815000123746888366090774160868076570959604893792512964343648495095087518874528993260287375091505/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768"
      ],
      [
        "69092134576039382068821560433241429766254078184050094177026752654414346422848503774345386916520206825396674478173549893483060506245/21661481985318866090456360813617841433097164651373566993519371723551728967231450179999800047688590453885868835635965404913860608",
        "31055647319875557960897419538322770596263426941214179880249509069738487451641918065980742397134115000182372580289477284199363457303/5415370496329716522614090203404460358274291162843391748379842930887932241807862544999950011922147613471467208908991351228465152",
        "-37197261665863958377580093455077251401041440467237471346598295621473127629575571418814984236901629131032738625858201755767657071245/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432",
        "-78683405590687453368757858780288761435361018296468989020514731707991284723539673821663210271163987621355121205844993233371963488801/86645927941275464361825443254471365732388658605494267974077486894206915868925800719999200190754361815543475342543861619655442432"
      ],
      [
        "-52509521928497208786740831659339793111123471738349836502646629539682731174452311734882217591540800691013698083355566439795561757211/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
        "-38876601001345893095483349929968199117983297871497596808458995627742618342257134293753876169188969834310497358879505085127997827737/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
        "-83398360612208574545873672491794158997652924269435519502476402471893856593626057994042507538681635667650902992279252367230608578221/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536",
        "-84482816322833146185170217247043878938813835111031570983205859751328817896225892065633108079351142781837897710822681688736555213423/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144"
      ]
    ],
    "center_correction": [
      "[9.9166887925e-108 +/- 9.01e-119]",
      "[9.3062739706e-107 +/- 6.14e-118]",
      "[1.1563451045082e-107 +/- 5.52e-121]",
      "[4.28259347149e-107 +/- 4.70e-119]"
    ],
    "contraction_row_bounds": [
      "[+/- 2.15e-28]",
      "[+/- 5.75e-28]",
      "[+/- 1.22e-30]",
      "[+/- 1.80e-28]"
    ],
    "inclusion_bounds": [
      "[+/- 2.15e-70]",
      "[+/- 5.75e-70]",
      "[+/- 1.22e-72]",
      "[+/- 1.80e-70]"
    ]
  },
  "claims": [
    "weak_focus_of_exact_order",
    "full_rank_on_selected_hopf_slice",
    "at_least_m_hyperbolic_cycles_on_a_local_unfolding"
  ]
}


==> anc/data/classes/class_28_order_5.json <==
{
  "schema": "portable-focus-certificate/1",
  "gauge": "H2=z*zbar;higher-resonant-H=0;ordinary-monomials",
  "flint_version": "0.9.0",
  "problem": {
    "schema": "portable-focus/1",
    "parameters": [
      "e",
      "d",
      "i",
      "h"
    ],
    "model": {
      "kind": "competitive_lv3",
      "fixed": {
        "b": "0.909629086212",
        "f": "11.3679013919",
        "g": "2.49480013534",
        "a": "1"
      }
    },
    "box": {
      "kind": "isolate",
      "center": [
        "3.778627602134448654208755798898915272301436275850774711650518592765817346853170113717078238022912735917922",
        "5.123782864677931040093678623577133518690671001271535222710949978955442015865934289485488631321638166766189",
        "5.420897713884734785507052795860401446815833358943829128590657545807647019166165626696168193964176493763009",
        "1.750405603608882638208118040362464053533277421411385993465472539361220464774446094669296014235709827370777"
      ],
      "radii": [
        "1e-42",
        "1e-42",
        "1e-42",
        "1e-42"
      ]
    },
    "order": 5,
    "digits": 130
  },
  "problem_sha256": "a696b709bb9c2d9e087e7028e1dec6a7418ee462893020905e1a7825156a8d8e",
  "chart_on_domain": {
    "omega": "[0.132659111769660529302517561301548248371 +/- 5.14e-40]",
    "transverse_eigenvalue": "[-10.19952531601918343971580859475931671911727 +/- 2.37e-42]",
    "d_alpha_d_A13": "[0.120077152419160197213548109642139569688334 +/- 3.40e-43]",
    "matrix": [
      [
        "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[0.9096290862120000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.07e-131]",
        "[2.0467773393877450223010049177119820970364 +/- 2.52e-41]"
      ],
      [
        "[5.12378286467793104009367862357713351869067 +/- 2.01e-42]",
        "[3.77862760213444865420875579889891527230144 +/- 4.73e-42]",
        "[11.36790139190000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.10e-130]"
      ],
      [
        "[2.494800135340000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.42e-131]",
        "[1.75040560360888263820811804036246405353328 +/- 3.58e-42]",
        "[5.42089771388473478550705279586040144681583 +/- 4.36e-42]"
      ]
    ],
    "basis_abs_determinant": "[5.3805056701305305885806974349727260626 +/- 2.02e-38]"
  },
  "root_certificate": {
    "mode": "root_box",
    "status": "PASS",
    "order": 5,
    "decimal_precision": 130,
    "center_exact": [
      "1889313801067224327104377899449457636150718137925387355825259296382908673426585056858539119011456367958961/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5123782864677931040093678623577133518690671001271535222710949978955442015865934289485488631321638166766189/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5420897713884734785507052795860401446815833358943829128590657545807647019166165626696168193964176493763009/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1750405603608882638208118040362464053533277421411385993465472539361220464774446094669296014235709827370777/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "rank_on_hopf_surface": 4,
    "last_focus_sign": 1,
    "checks": {
      "last_focus_nonzero": true,
      "contraction": true,
      "strict_inclusion": true
    },
    "issues": [],
    "radii_exact": [
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000"
    ],
    "F_at_center": [
      "[-3.6219746906166727161e-106 +/- 4.36e-126]",
      "[1.0204102067730122513e-105 +/- 4.76e-125]",
      "[-3.091695933190669058e-105 +/- 8.50e-124]",
      "[1.28555720443790542e-104 +/- 6.32e-122]"
    ],
    "focus_enclosures": [
      "[+/- 5.67e-39]",
      "[+/- 8.79e-38]",
      "[+/- 3.10e-36]",
      "[+/- 1.71e-34]",
      "[7.234335508012288582168874e-7 +/- 4.11e-32]"
    ],
    "jacobian_enclosure": [
      [
        "[0.403423355617763391078493413501389918 +/- 3.51e-37]",
        "[-0.038149037327749213581131815713144034 +/- 5.48e-37]",
        "[0.257323515723114308422948525961370177 +/- 5.71e-37]",
        "[-0.752075924246958693923089166109578031 +/- 6.55e-37]"
      ],
      [
        "[-1.13655033824814613809872042524667641 +/- 8.17e-36]",
        "[0.10760629074186793683400745516850615 +/- 6.40e-36]",
        "[-0.72491207901478794635857626817111820 +/- 6.44e-36]",
        "[2.1188054155662516504897488663086757 +/- 9.18e-36]"
      ],
      [
        "[3.443550090518766471722386773554454 +/- 4.60e-34]",
        "[-0.325998098178996031952557733755671 +/- 1.45e-34]",
        "[2.196473144910212474295858564404689 +/- 3.12e-34]",
        "[-6.419673899932408053329640341439284 +/- 3.48e-34]"
      ],
      [
        "[-14.3185742085227832645169248996653 +/- 3.19e-32]",
        "[1.3552399222853112861007981177383 +/- 5.05e-32]",
        "[-9.1333571587264246801252464217394 +/- 1.74e-32]",
        "[26.6936274095848410818564129521029 +/- 6.30e-32]"
      ]
    ],
    "preconditioner_exact": [
      [
        "19249452728621931086697086624482755043538544999057759569877922754584195400450687064773566383718715210458393000924393502614413020121/10576895500643977583230644928524336637254474927428499508554380724390492659780981533203027367035444557561459392400373732868096",
        "45109930719826787969260369884396755653301586919008989109300289159329013583894796344819760237870093426631531643893821617160960611797/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "40614837092351870276147833406365550771787626484804874179150451097989571706966370986594518908628531853527277998790935199827811673751/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "58173867808268002176271225761660157643313976031716875538946457269259762840993053357661200097083036635460052979077805971555583062299/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536"
      ],
      [
        "-44506835500240989904736071980179718278275839379188794205154700575612719992994454707156402972829729391320680749462634755963797260345/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536",
        "-14335939252844130889858417773461569967228376433260332404486248343427054330820707988647004058612645823667754351863380000433328475921/42307582002575910332922579714097346549017899709713998034217522897561970639123926132812109468141778230245837569601494931472384",
        "-25947197614157568326243271418043571781701567632459394416889283608748337438921715355304262278181401189826489206984893844329154966095/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
        "-36730467145354544183378488388267617298114254805258650283052501475708904446290040229522131726882882109331470220956242571768393508819/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144"
      ],
      [
        "61729666374363968743839613490778145306758264034710406675773780540464853491428972686331099905084265472355465302040131831754654496151/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
        "75963994343909424774140365908498067855536064940766282585729923522036475671707006592279445333795360264899164113424723122595767303761/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
        "8361571538214834008144347466022097481748732248983708788839761638656500733048383227999979235745318967562699329808462475437914263335/10576895500643977583230644928524336637254474927428499508554380724390492659780981533203027367035444557561459392400373732868096",
        "47187438258065945321761461656198636737871700589622611737141110162866476188323025401426507148727229397774281877340469407913964767139/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072"
      ],
      [
        "26213705488834444214616407155472860333299663656244470259631266882433100038799874210727509568438213121470497772457011489429838068703/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "31058940372469641802287669326937808076765113794663603218056407464271385255224916218613682657625139635615093617840879443197299433135/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "3479651507854534738994084430919706978310437230576004472908089455723540586437823582462122609946995910399376028928018638836431565779/2644223875160994395807661232131084159313618731857124877138595181097623164945245383300756841758861139390364848100093433217024",
        "39743625267913156008765301251295600468739770183677903619582689669602350466628599705368503998826044693306057776302443550356460384727/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536"
      ]
    ],
    "center_correction": [
      "[2.581985258e-106 +/- 4.29e-116]",
      "[4.287104809e-107 +/- 1.57e-117]",
      "[1.1203940437e-106 +/- 4.51e-117]",
      "[3.0258685779e-106 +/- 8.32e-117]"
    ],
    "contraction_row_bounds": [
      "[+/- 2.13e-26]",
      "[+/- 3.36e-27]",
      "[+/- 8.63e-27]",
      "[+/- 1.46e-26]"
    ],
    "inclusion_bounds": [
      "[+/- 2.13e-68]",
      "[+/- 3.36e-69]",
      "[+/- 8.63e-69]",
      "[+/- 1.46e-68]"
    ]
  },
  "claims": [
    "weak_focus_of_exact_order",
    "full_rank_on_selected_hopf_slice",
    "at_least_m_hyperbolic_cycles_on_a_local_unfolding"
  ]
}


==> anc/data/classes/class_29_order_6.json <==
{
  "schema": "portable-focus-certificate/1",
  "gauge": "H2=z*zbar;higher-resonant-H=0;ordinary-monomials",
  "flint_version": "0.9.0",
  "problem": {
    "schema": "portable-focus/1",
    "parameters": [
      "e",
      "g",
      "i",
      "d",
      "f"
    ],
    "model": {
      "kind": "competitive_lv3",
      "fixed": {
        "b": "0.950911460595",
        "h": "13.3410142465",
        "a": "1"
      }
    },
    "box": {
      "kind": "isolate",
      "center": [
        "0.6763696694150487449461825078572113851201780313840240280688106667329555015101531585451381779855271306281915",
        "0.6348134628220386349152425845038250586644195536584650647800255815468896444863903375411084032986932491511370",
        "2.989067055707238411684576132124541275563308346091164217139512701476400674444630183055987849764447493563310",
        "0.1830909019766299010959332676149142841053762681835369126039932399245373857857538476178335581741366334019429",
        "0.1386210761006137600423045029502513132260700448751546612152504207415510582266743010200116889369569068724261"
      ],
      "radii": [
        "1e-42",
        "1e-42",
        "1e-42",
        "1e-42",
        "1e-42"
      ]
    },
    "order": 6,
    "digits": 130
  },
  "problem_sha256": "ca934588d4342c9160151a0f33fe74d749c53bbd15310b80b121149d5c21f3fe",
  "chart_on_domain": {
    "omega": "[1.2036984430609805472493171363095012758178 +/- 3.80e-41]",
    "transverse_eigenvalue": "[-4.66543672512228715663075863998175266068349 +/- 5.63e-42]",
    "d_alpha_d_A13": "[0.10714820447996975732276673550718627616163 +/- 2.10e-42]",
    "matrix": [
      [
        "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[0.9509114605950000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.98e-131]",
        "[3.4889179596686768981852454946501661463736 +/- 4.03e-41]"
      ],
      [
        "[0.18309090197662990109593326761491428410538 +/- 4.74e-42]",
        "[0.67636966941504874494618250785721138512018 +/- 2.97e-42]",
        "[0.13862107610061376004230450295025131322607 +/- 1.05e-42]"
      ],
      [
        "[0.63481346282203863491524258450382505866442 +/- 1.45e-42]",
        "[13.34101424650000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.98e-130]",
        "[2.98906705570723841168457613212454127556331 +/- 2.66e-42]"
      ]
    ],
    "basis_abs_determinant": "[0.361510966772999615108667178150013050756 +/- 4.95e-40]"
  },
  "root_certificate": {
    "mode": "root_box",
    "status": "PASS",
    "order": 6,
    "decimal_precision": 130,
    "center_exact": [
      "1352739338830097489892365015714422770240356062768048056137621333465911003020306317090276355971054261256383/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "634813462822038634915242584503825058664419553658465064780025581546889644486390337541108403298693249151137/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "298906705570723841168457613212454127556330834609116421713951270147640067444463018305598784976444749356331/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1830909019766299010959332676149142841053762681835369126039932399245373857857538476178335581741366334019429/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1386210761006137600423045029502513132260700448751546612152504207415510582266743010200116889369569068724261/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "rank_on_hopf_surface": 5,
    "last_focus_sign": -1,
    "checks": {
      "last_focus_nonzero": true,
      "contraction": true,
      "strict_inclusion": true
    },
    "issues": [],
    "radii_exact": [
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000"
    ],
    "F_at_center": [
      "[-1.54431482458408953694e-107 +/- 8.18e-128]",
      "[2.5132057582108345921e-107 +/- 4.27e-127]",
      "[-5.90277076429899224e-108 +/- 8.90e-126]",
      "[-1.4808651075401585e-107 +/- 5.34e-124]",
      "[-6.977903382976283e-107 +/- 9.05e-123]"
    ],
    "focus_enclosures": [
      "[+/- 1.34e-39]",
      "[+/- 1.47e-38]",
      "[+/- 2.25e-37]",
      "[+/- 5.11e-36]",
      "[+/- 1.63e-34]",
      "[-6.9442610197665222928622125e-7 +/- 9.06e-33]"
    ],
    "jacobian_enclosure": [
      [
        "[-0.2372500411786350869199091985023789279 +/- 5.45e-38]",
        "[-0.0496016748386009122842341505085728655 +/- 2.13e-38]",
        "[-0.02708437170264552586341992323770075124 +/- 7.33e-39]",
        "[0.4122931987538285079648644699055708873 +/- 4.25e-38]",
        "[0.6482442255257346945768147700139763723 +/- 4.93e-38]"
      ],
      [
        "[0.391632811138894679996883168629528137 +/- 5.81e-37]",
        "[0.069505704361802901393255671790907871 +/- 2.08e-37]",
        "[0.0472147191645292588092233705975903479 +/- 7.48e-38]",
        "[-0.693616783086767100126234919758874928 +/- 6.74e-37]",
        "[-1.083685399186102332129239547192227211 +/- 5.31e-37]"
      ],
      [
        "[-0.10073596766068808435340678201194035 +/- 7.74e-36]",
        "[0.00509111346856532144440954219735811 +/- 6.04e-36]",
        "[-0.01647312424983819374215747801237700 +/- 3.19e-36]",
        "[0.1995783041248150487029642167271413 +/- 5.02e-35]",
        "[0.3020767970971759548021240610382101 +/- 5.22e-35]"
      ],
      [
        "[-0.217437346900772710938873205627255 +/- 1.15e-34]",
        "[-0.0778257417889323312294728137847686 +/- 7.21e-35]",
        "[-0.0191224121545693454796561121764938 +/- 4.52e-35]",
        "[0.351869659515718581085756654312637 +/- 3.56e-34]",
        "[0.563539151224719254243670909209430 +/- 3.22e-34]"
      ],
      [
        "[-1.09432729049883569102488464510542 +/- 4.92e-33]",
        "[-0.15541476706775326930361773440843 +/- 5.23e-33]",
        "[-0.13777409115048177986726131169607 +/- 3.90e-33]",
        "[1.9597637719717331524769800042077 +/- 2.59e-32]",
        "[3.0590392906088522744574429660510 +/- 2.50e-32]"
      ]
    ],
    "preconditioner_exact": [
      [
        "2383452289722973876509919149468213812238345861417349282713882596238638529956837140917035527699052599318049133189247172780191166307/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "-84719240818300814543217695666530311699793601923710491593234148778001320830783533477295406785637226242122086651978210906041144570241/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072",
        "-78867970194552748757701644505453357413370018810160901443640102566871156142035649300011613379179674055365067924105418082978302455293/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072",
        "-17642225170687067006795724388193013796050279358529082763618651466822053386814171916922437862844345045636611717932809016124897607309/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
        "-69220986055276386316940525041550147934573426948874454103355826442407458459382650091128877378106624502990226097098195684259652342857/1353842624082429130653522550851115089568572790710847937094960732721983060451965636249987502980536903367866802227247837807116288"
      ],
      [
        "11720986894042082080629557003344576001570800105876182903556015371626793844164485486281779295734983802657323145807132882317181232243/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536",
        "-26775480396153153501166147329324683754843437978881721877080127232137760303350065752445417989696463577501898922946196629111994974319/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072",
        "-50932010295097318452579425127413256890770607724856391480473658227792576069251170208204412899590199508432566655421189812396190360389/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144",
        "-26393193249308171401364903745733631747636564473692657100133071171086846962221961260751292611904937077936191674256446983643418924565/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072",
        "-56608712099519258245209539527448131195323737139857569705195670128952289528451102113516767424353052217404392994462482130137113491215/2707685248164858261307045101702230179137145581421695874189921465443966120903931272499975005961073806735733604454495675614232576"
      ],
      [
        "79412834707646350448692150258486933759152588499115500953451382298786117615689281113225431494794396026058889978037327535340954912585/84615164005151820665845159428194693098035799419427996068435045795123941278247852265624218936283556460491675139202989862944768",
        "-58094742057761756522509044449187410791232735811422972084941926534201807389121003793855900784635014877781454748512994201598404459845/42307582002575910332922579714097346549017899709713998034217522897561970639123926132812109468141778230245837569601494931472384",
        "-54691473891045773532065193645646867068528067491648409132737905037668669037600579002726912349262376634709626630936000760310694767993/42307582002575910332922579714097346549017899709713998034217522897561970639123926132812109468141778230245837569601494931472384",
        "-26618627874100754158044261489816361001681310702080065844378128453587536682344262241233283342896518649604805648720453688307635468389/21153791001287955166461289857048673274508949854856999017108761448780985319561963066406054734070889115122918784800747465736192",
        "-55146171483936985647792311148713449494901667102938358587729659724322444203137196072623868990448489610084244761070906854846763088377/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536"
      ],
      [
        "25190543771669325767489356309536127307574742120909300591191446376943659487831449466541061514002137701768834849898071895834166842577/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072",
        "-212844144021972831015808961490893534296699737904421892389706278196158681339139232677360209612753129589529252703905445456357209567/2644223875160994395807661232131084159313618731857124877138595181097623164945245383300756841758861139390364848100093433217024",
        "-51585470099336222442384342915596912629061004665506202323407849092916164352783580330206406239044992925842239244253826718329428779557/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144",
        "-27252101405702094869942958752263641924117461701236545536683292420241544920635362091240322149105023436552867295299278635772009474213/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072",
        "-7422131317828181227787258758005924543533335703657432988900510020911708540912391512905313298503440571055061895895348764521867277145/338460656020607282663380637712778772392143197677711984273740183180495765112991409062496875745134225841966700556811959451779072"
      ],
      [
        "52006221205523616004707709230162569453439865932774091170159742849004955548423301223753410226668990633374204026928986502765031489549/1353842624082429130653522550851115089568572790710847937094960732721983060451965636249987502980536903367866802227247837807116288",
        "-17572768988924694297755819402026659634477407905804958489053148059472784204277698934370772519384569662749263454103760583856784559305/169230328010303641331690318856389386196071598838855992136870091590247882556495704531248437872567112920983350278405979725889536",
        "-65378723860814028219393536368864265218923774172708504560416029503238879744542485515777794375029449352498790753820582503634990069675/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144",
        "-56617383953150763900805144714558996042713393780651733108244028258461597848287362133479167627398257739547079002396863036414478218751/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144",
        "-27050057321084355692985978076670300191879210712282908548271868585216457097373943158862929055351189192757685298973981989168125379557/1353842624082429130653522550851115089568572790710847937094960732721983060451965636249987502980536903367866802227247837807116288"
      ]
    ],
    "center_correction": [
      "[4.7882369915e-107 +/- 3.80e-118]",
      "[3.1190167903e-107 +/- 4.22e-118]",
      "[4.1772659838e-106 +/- 5.97e-117]",
      "[1.2613962029e-107 +/- 1.16e-118]",
      "[3.4160970388e-107 +/- 5.91e-118]"
    ],
    "contraction_row_bounds": [
      "[+/- 1.52e-27]",
      "[+/- 6.16e-28]",
      "[+/- 9.63e-27]",
      "[+/- 6.45e-28]",
      "[+/- 5.96e-28]"
    ],
    "inclusion_bounds": [
      "[+/- 1.52e-69]",
      "[+/- 6.16e-70]",
      "[+/- 9.63e-69]",
      "[+/- 6.45e-70]",
      "[+/- 5.96e-70]"
    ]
  },
  "claims": [
    "weak_focus_of_exact_order",
    "full_rank_on_selected_hopf_slice",
    "at_least_m_hyperbolic_cycles_on_a_local_unfolding"
  ]
}


==> anc/data/classes/class_30_order_3.json <==
{
  "schema": "portable-focus-certificate/1",
  "gauge": "H2=z*zbar;higher-resonant-H=0;ordinary-monomials",
  "flint_version": "0.9.0",
  "problem": {
    "schema": "portable-focus/1",
    "parameters": [
      "i",
      "h"
    ],
    "model": {
      "kind": "competitive_lv3",
      "fixed": {
        "e": "0.0004559632863",
        "b": "11.77038564",
        "d": "0.004397507767",
        "f": "0.0007264761877",
        "g": "0.005613630355",
        "a": "1"
      }
    },
    "box": {
      "kind": "isolate",
      "center": [
        "2.124444403086147993449824757623619011403345008760336022036509550942767755343207688916094727133000110583459",
        "106.2130287280535481671507617856425374489605799714346207721623254517441878748498259387961326833412667373737"
      ],
      "radii": [
        "1e-42",
        "1e-42"
      ]
    },
    "order": 3,
    "digits": 130
  },
  "problem_sha256": "983cdad83c4b642835067c2131562f7a6b0f05d3f25c2fdcf89d1270aaf79bdc",
  "chart_on_domain": {
    "omega": "[1.386544599281732030543527697754915767838263 +/- 7.21e-43]",
    "transverse_eigenvalue": "[-3.12490036637244799344982475762361901140335 +/- 6.00e-42]",
    "d_alpha_d_A13": "[0.0207320536328005766099766178419753893705875 +/- 3.55e-44]",
    "matrix": [
      [
        "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[11.77038564000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.54e-130]",
        "[13.2608501187623630139716633174958581180727 +/- 2.97e-41]"
      ],
      [
        "[0.004397507767000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.71e-133]",
        "[0.0004559632863000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.16e-135]",
        "[0.0007264761877000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.41e-134]"
      ],
      [
        "[0.005613630355000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 9.87e-134]",
        "[106.21302872805354816715076178564253744896058 +/- 1.03e-42]",
        "[2.12444440308614799344982475762361901140335 +/- 6.00e-42]"
      ]
    ],
    "basis_abs_determinant": "[0.0017666296018196566611187099240409061533774 +/- 5.37e-44]"
  },
  "root_certificate": {
    "mode": "root_box",
    "status": "PASS",
    "order": 3,
    "decimal_precision": 130,
    "center_exact": [
      "2124444403086147993449824757623619011403345008760336022036509550942767755343207688916094727133000110583459/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1062130287280535481671507617856425374489605799714346207721623254517441878748498259387961326833412667373737/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "rank_on_hopf_surface": 2,
    "last_focus_sign": 1,
    "checks": {
      "last_focus_nonzero": true,
      "contraction": true,
      "strict_inclusion": true
    },
    "issues": [],
    "radii_exact": [
      "1/1000000000000000000000000000000000000000000",
      "1/1000000000000000000000000000000000000000000"
    ],
    "F_at_center": [
      "[1.73699859518457658193e-107 +/- 3.32e-128]",
      "[-2.4618161923832410553e-107 +/- 3.01e-127]"
    ],
    "focus_enclosures": [
      "[+/- 2.43e-41]",
      "[+/- 3.34e-40]",
      "[0.00187610392817190871510236293439272882 +/- 7.51e-39]"
    ],
    "jacobian_enclosure": [
      [
        "[-0.030590190461273686221740409106357616248 +/- 3.41e-40]",
        "[0.00032633375587748017654089594104237984351 +/- 3.18e-42]"
      ],
      [
        "[0.04617676709219458002125691264130744650 +/- 5.06e-39]",
        "[-0.0004407068743200979654154893462638323598 +/- 2.66e-41]"
      ]
    ],
    "preconditioner_exact": [
      [
        "48100673603432272438457946660446992663668296213352191654880721859244692590428972200430641282878538053696619876020604411369840564657/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864",
        "71234983577060044965803700911719286105083858716568686408199254240839530232154525543027606941409694198862323021648768370118853264601/346583711765101857447301773017885462929554634421977071896309947576827663475703202879996800763017447262173901370175446478621769728"
      ],
      [
        "39374485120318516912354229710765660092987089228283759672656226077349084204274466610118475613264503306923132820878576558955666834051/1353842624082429130653522550851115089568572790710847937094960732721983060451965636249987502980536903367866802227247837807116288",
        "13041980578028885644224446245818576509289742630044978730268448783735232681691771139822015388961138825406869779497200519595962409941/676921312041214565326761275425557544784286395355423968547480366360991530225982818124993751490268451683933401113623918903558144"
      ]
    ],
    "center_correction": [
      "[2.384945050901715689e-106 +/- 3.52e-125]",
      "[3.087144199986646344e-104 +/- 6.41e-123]"
    ],
    "contraction_row_bounds": [
      "[+/- 3.46e-37]",
      "[+/- 3.27e-35]"
    ],
    "inclusion_bounds": [
      "[+/- 3.46e-79]",
      "[+/- 3.27e-77]"
    ]
  },
  "claims": [
    "weak_focus_of_exact_order",
    "full_rank_on_selected_hopf_slice",
    "at_least_m_hyperbolic_cycles_on_a_local_unfolding"
  ]
}


==> anc/data/classes/class_31_order_2.json <==
{
  "schema": "portable-focus-certificate/1",
  "gauge": "H2=z*zbar;higher-resonant-H=0;ordinary-monomials",
  "flint_version": "0.9.0",
  "problem": {
    "schema": "portable-focus/1",
    "parameters": [
      "f"
    ],
    "model": {
      "kind": "competitive_lv3",
      "fixed": {
        "e": "0.04243395637",
        "i": "0.003648445816",
        "b": "3.413471612",
        "d": "0.01290321645",
        "g": "0.0006847431428",
        "h": "0.001517183753",
        "a": "1"
      }
    },
    "box": {
      "kind": "isolate",
      "center": [
        "0.09168750528978163271043273374945202883197255213618417835573697428471405652572145400305524491766244048069886"
      ],
      "radii": [
        "1e-42"
      ]
    },
    "order": 2,
    "digits": 130
  },
  "problem_sha256": "b0560868af04cc201b571a06e94ed623d4b1d87a0403a77e6650222750462967",
  "chart_on_domain": {
    "omega": "[0.006294260439844370375134915680405868019142 +/- 6.96e-43]",
    "transverse_eigenvalue": "[-1.046082402186000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.61e-131]",
    "d_alpha_d_A13": "[0.00032294610712410962758618061547396983037593018 +/- 5.91e-48]",
    "matrix": [
      [
        "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[3.413471612000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.46e-131]",
        "[2.9408583851023086886998097344305267950443 +/- 3.53e-41]"
      ],
      [
        "[0.01290321645000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.34e-133]",
        "[0.04243395637000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.67e-133]",
        "[0.09168750528978163271043273374945202883197 +/- 3.56e-42]"
      ],
      [
        "[0.0006847431428000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.60e-134]",
        "[0.001517183753000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.96e-134]",
        "[0.003648445816000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.77e-134]"
      ]
    ],
    "basis_abs_determinant": "[0.02068923692668318701208836845242783639922 +/- 7.50e-42]"
  },
  "root_certificate": {
    "mode": "root_box",
    "status": "PASS",
    "order": 2,
    "decimal_precision": 130,
    "center_exact": [
      "4584375264489081635521636687472601441598627606809208917786848714235702826286072700152762245883122024034943/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    "rank_on_hopf_surface": 1,
    "last_focus_sign": -1,
    "checks": {
      "last_focus_nonzero": true,
      "contraction": true,
      "strict_inclusion": true
    },
    "issues": [],
    "radii_exact": [
      "1/1000000000000000000000000000000000000000000"
    ],
    "F_at_center": [
      "[-1.2420763072733206785e-110 +/- 9.76e-130]"
    ],
    "focus_enclosures": [
      "[+/- 8.23e-43]",
      "[-9.94393085443229453812522289974138287e-6 +/- 6.49e-42]"
    ],
    "jacobian_enclosure": [
      [
        "[0.0025954238936350322520602579848702392407 +/- 9.76e-41]"
      ]
    ],
    "preconditioner_exact": [
      [
        "66768228614804907377153889338451002279664137635076309598027454646222852819070757382038181911300214508537596759378703294468400550829/173291855882550928723650886508942731464777317210988535948154973788413831737851601439998400381508723631086950685087723239310884864"
      ]
    ],
    "center_correction": [
      "[4.785639487712834800e-108 +/- 4.96e-127]"
    ],
    "contraction_row_bounds": [
      "[+/- 1.86e-38]"
    ],
    "inclusion_bounds": [
      "[+/- 1.86e-80]"
    ]
  },
  "claims": [
    "weak_focus_of_exact_order",
    "full_rank_on_selected_hopf_slice",
    "at_least_m_hyperbolic_cycles_on_a_local_unfolding"
  ]
}


==> anc/data/classes/neutral_certificate.json <==
[
  {
    "status": "PASS",
    "problem": {
      "order": 3,
      "parameters": [
        "e",
        "f",
        "d"
      ],
      "fixed": {
        "a": "1",
        "i": "1.701151",
        "b": "0.7785254",
        "g": "1.132436",
        "h": "1.916096"
      },
      "center": [
        "0.813757890552875599277990906095168293639079979357780479652455268560759950433837889435490636788595729499051",
        "0.404277777361431075864488711964870938252330032879781124907200976577698501320731802990920928552922940375488",
        "1.12553356267316804519667567825051373469408506922508216168189151804874910825831958639002476601290736853007"
      ]
    },
    "precision_digits": 120,
    "radius_exact": "1e-40",
    "recursion": "full-space Lyapunov",
    "equations": [
      "L1",
      "L2",
      "P"
    ],
    "checks": {
      "strict_inclusion": true,
      "contraction": true,
      "positive_competition_matrix": true,
      "positive_squared_frequency": true,
      "positive_trace": true,
      "valid_chart_pivots": true,
      "cyclic_axial_invasions": true,
      "last_focus_strictly_nonzero": true,
      "focus_reality_consistency": true
    },
    "max_contraction_bound": "[1.73615506037286795345314369335331146119270403002440591269700816761909446582950830454358625328574960121341685947982114158e-32 +/- 3.61e-152]",
    "max_inclusion_bound": "[1.73615507180112630749835693105274554377185473544339183793344540882006425436804927172870825194143928306532833414751172502e-72 +/- 4.86e-192]",
    "domain_focus_enclosures": [
      "[+/- 1.15e-37]",
      "[+/- 4.15e-37]",
      "[8.375339794394025503687408934e-7 +/- 5.20e-35]"
    ],
    "domain_P": "[+/- 8.66e-39]",
    "domain_invasions": {
      "12": "[-1.47686380581229722950644953895186611641 +/- 1.54e-39]",
      "13": "[0.90582080922434461281262247854117725577 +/- 4.34e-39]",
      "21": "[1.15222864681130640150843937719755710459 +/- 5.55e-39]",
      "23": "[-0.76854752112077580645543741356821755150 +/- 4.00e-39]",
      "31": "[-1.11706348132280601247222273209298593639 +/- 6.63e-39]",
      "32": "[1.214809181414077393055879244442468303548 +/- 7.23e-40]"
    },
    "domain_A": [
      [
        "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[0.778525400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.71e-122]",
        "[1.615805220693492071240562399516460748540 +/- 6.13e-40]"
      ],
      [
        "[1.125533562673168045196675678250513734694 +/- 1.86e-40]",
        "[0.813757890552875599277990906095168293639 +/- 1.80e-40]",
        "[0.404277777361431075864488711964870938252 +/- 4.31e-40]"
      ],
      [
        "[1.13243600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.90e-121]",
        "[1.91609600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.71e-121]",
        "[1.70115100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.90e-122]"
      ]
    ],
    "omega": "[0.64695165177844103738008164518338609766 +/- 2.48e-39]",
    "hopf_transversality_d_alpha_d_A13": "[0.2041594583237492218355362906312146551214 +/- 6.23e-41]"
  },
  {
    "status": "PASS",
    "problem": {
      "order": 7,
      "parameters": [
        "e",
        "i",
        "b",
        "d",
        "f",
        "g",
        "h"
      ],
      "fixed": {
        "a": "1"
      },
      "center": [
        "0.834156961950990805280473679146677536485899069195544337499131882663450911211119143473723442617233464452076",
        "1.65603605441543386840845069366436992824201536246325585961920246205350563802756191808728964721786244905111",
        "0.782758094196509522317609723729095892465234273924148211149491810694450004408984148115851067330996375373083",
        "1.14615940651473069758957546199057844784374215435073828218521995951461482071819550099107518966595590522641",
        "0.313440603410964628165520943442428108888174456917900262849954247639794884380703287854432999834605879347279",
        "1.10805963592306019604772575808985289834822484015973553305175463536614509853594569630802443447253928260363",
        "2.08189939384075677315923184578941195382643497622013991431428375293840951913066305434646586419483885933909"
      ]
    },
    "precision_digits": 120,
    "radius_exact": "1e-40",
    "recursion": "full-space Lyapunov",
    "equations": [
      "L1",
      "L2",
      "L3",
      "L4",
      "L5",
      "L6",
      "P"
    ],
    "checks": {
      "strict_inclusion": true,
      "contraction": true,
      "positive_competition_matrix": true,
      "positive_squared_frequency": true,
      "positive_trace": true,
      "valid_chart_pivots": true,
      "cyclic_axial_invasions": true,
      "last_focus_strictly_nonzero": true,
      "focus_reality_consistency": true
    },
    "max_contraction_bound": "[1.24127654172237367814575118677372895764145881939012208054752208760665885596461236848975948412206869814959457609671034106e-22 +/- 2.14e-142]",
    "max_inclusion_bound": "[1.24127655134656081732835107563971809088107156385467916708134555160368222685396895645851773172903885336083799514863809031e-62 +/- 1.29e-182]",
    "domain_focus_enclosures": [
      "[+/- 2.12e-37]",
      "[+/- 9.02e-37]",
      "[+/- 1.83e-35]",
      "[+/- 5.63e-34]",
      "[+/- 2.59e-32]",
      "[+/- 1.63e-30]",
      "[6.12986808574918788462e-7 +/- 2.20e-28]"
    ],
    "domain_P": "[+/- 2.07e-38]",
    "domain_invasions": {
      "12": "[-1.59676455401265703588167314541086807280 +/- 2.33e-39]",
      "13": "[1.08479935431428011770923665009883146536 +/- 4.06e-39]",
      "21": "[1.24197743827632754158702298571551317705 +/- 5.68e-39]",
      "23": "[-0.87879229660226909965224223171569494544 +/- 3.35e-39]",
      "31": "[-1.32168288186979059530061340857258993141 +/- 8.40e-39]",
      "32": "[1.376547700217511907147188150738723365972 +/- 7.67e-40]"
    },
    "domain_A": [
      [
        "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[0.782758094196509522317609723729095892465 +/- 3.35e-40]",
        "[1.61164019261748201146440028084303606124 +/- 4.50e-39]"
      ],
      [
        "[1.146159406514730697589575461990578447844 +/- 3.58e-40]",
        "[0.834156961950990805280473679146677536486 +/- 2.01e-40]",
        "[0.313440603410964628165520943442428108888 +/- 2.75e-40]"
      ],
      [
        "[1.108059635923060196047725758089852898348 +/- 3.25e-40]",
        "[2.081899393840756773159231845789411953826 +/- 5.35e-40]",
        "[1.656036054415433868408450693664369928242 +/- 1.16e-40]"
      ]
    ],
    "omega": "[0.73217226142006338435885393521707515147 +/- 6.07e-39]",
    "hopf_transversality_d_alpha_d_A13": "[0.209523297210389553280752045517326346511 +/- 3.35e-40]"
  }
]


==> anc/data/classes/neutral_problems.json <==
[
  {
    "order": 3,
    "parameters": [
      "e",
      "f",
      "d"
    ],
    "fixed": {
      "a": "1",
      "i": "1.701151",
      "b": "0.7785254",
      "g": "1.132436",
      "h": "1.916096"
    },
    "center": [
      "0.813757890552875599277990906095168293639079979357780479652455268560759950433837889435490636788595729499051",
      "0.404277777361431075864488711964870938252330032879781124907200976577698501320731802990920928552922940375488",
      "1.12553356267316804519667567825051373469408506922508216168189151804874910825831958639002476601290736853007"
    ]
  },
  {
    "order": 7,
    "parameters": [
      "e",
      "i",
      "b",
      "d",
      "f",
      "g",
      "h"
    ],
    "fixed": {
      "a": "1"
    },
    "center": [
      "0.834156961950990805280473679146677536485899069195544337499131882663450911211119143473723442617233464452076",
      "1.65603605441543386840845069366436992824201536246325585961920246205350563802756191808728964721786244905111",
      "0.782758094196509522317609723729095892465234273924148211149491810694450004408984148115851067330996375373083",
      "1.14615940651473069758957546199057844784374215435073828218521995951461482071819550099107518966595590522641",
      "0.313440603410964628165520943442428108888174456917900262849954247639794884380703287854432999834605879347279",
      "1.10805963592306019604772575808985289834822484015973553305175463536614509853594569630802443447253928260363",
      "2.08189939384075677315923184578941195382643497622013991431428375293840951913066305434646586419483885933909"
    ]
  }
]


==> anc/data/classes/neutral_recheck.json <==
[
  {
    "status": "PASS",
    "problem": {
      "order": 3,
      "parameters": [
        "e",
        "f",
        "d"
      ],
      "fixed": {
        "a": "1",
        "i": "1.701151",
        "b": "0.7785254",
        "g": "1.132436",
        "h": "1.916096"
      },
      "center": [
        "0.813757890552875599277990906095168293639079979357780479652455268560759950433837889435490636788595729499051",
        "0.404277777361431075864488711964870938252330032879781124907200976577698501320731802990920928552922940375488",
        "1.12553356267316804519667567825051373469408506922508216168189151804874910825831958639002476601290736853007"
      ]
    },
    "precision_digits": 160,
    "radius_exact": "1e-34",
    "recursion": "center graph and planar Lyapunov",
    "equations": [
      "L1",
      "L2",
      "P"
    ],
    "checks": {
      "strict_inclusion": true,
      "contraction": true,
      "positive_competition_matrix": true,
      "positive_squared_frequency": true,
      "positive_trace": true,
      "valid_chart_pivots": true,
      "cyclic_axial_invasions": true,
      "last_focus_strictly_nonzero": true,
      "focus_reality_consistency": true
    },
    "max_contraction_bound": "1.737965419873043738283478931868293360869380755648615669871029148338315555499323873368448952718551035371339120202786865387878378896857611835002899169921875000000e-26",
    "max_inclusion_bound": "[1.737965433154494703455385184118687168239051388814098024212294367570056241488788201258733502506329553510941700933670242463558881529593868526597659969499099414756e-60 +/- 2.14e-220]",
    "domain_focus_enclosures": [
      "[+/- 1.08e-31]",
      "[+/- 5.15e-31]",
      "[8.3753397943940255036874e-7 +/- 8.01e-30]"
    ],
    "domain_P": "[+/- 8.66e-33]",
    "domain_invasions": {
      "12": "[-1.47686380581229722950644953895187 +/- 5.18e-33]",
      "13": "[0.905820809224344612812622478541177 +/- 9.11e-34]",
      "21": "[1.15222864681130640150843937719756 +/- 4.04e-33]",
      "23": "[-0.76854752112077580645543741356822 +/- 3.84e-33]",
      "31": "[-1.11706348132280601247222273209299 +/- 6.26e-33]",
      "32": "[1.214809181414077393055879244442468 +/- 8.83e-34]"
    },
    "domain_A": [
      [
        "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[0.7785254000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.88e-162]",
        "[1.615805220693492071240562399516461 +/- 8.30e-34]"
      ],
      [
        "[1.125533562673168045196675678250514 +/- 3.66e-34]",
        "[0.813757890552875599277990906095168 +/- 3.94e-34]",
        "[0.404277777361431075864488711964871 +/- 1.62e-34]"
      ],
      [
        "[1.132436000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.15e-162]",
        "[1.916096000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.06e-161]",
        "[1.701151000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.60e-161]"
      ]
    ],
    "omega": "[0.64695165177844103738008164518339 +/- 4.83e-33]",
    "hopf_transversality_d_alpha_d_A13": "[0.2041594583237492218355362906312147 +/- 8.27e-35]"
  },
  {
    "status": "PASS",
    "problem": {
      "order": 7,
      "parameters": [
        "e",
        "i",
        "b",
        "d",
        "f",
        "g",
        "h"
      ],
      "fixed": {
        "a": "1"
      },
      "center": [
        "0.834156961950990805280473679146677536485899069195544337499131882663450911211119143473723442617233464452076",
        "1.65603605441543386840845069366436992824201536246325585961920246205350563802756191808728964721786244905111",
        "0.782758094196509522317609723729095892465234273924148211149491810694450004408984148115851067330996375373083",
        "1.14615940651473069758957546199057844784374215435073828218521995951461482071819550099107518966595590522641",
        "0.313440603410964628165520943442428108888174456917900262849954247639794884380703287854432999834605879347279",
        "1.10805963592306019604772575808985289834822484015973553305175463536614509853594569630802443447253928260363",
        "2.08189939384075677315923184578941195382643497622013991431428375293840951913066305434646586419483885933909"
      ]
    },
    "precision_digits": 160,
    "radius_exact": "1e-34",
    "recursion": "center graph and planar Lyapunov",
    "equations": [
      "L1",
      "L2",
      "L3",
      "L4",
      "L5",
      "L6",
      "P"
    ],
    "checks": {
      "strict_inclusion": true,
      "contraction": true,
      "positive_competition_matrix": true,
      "positive_squared_frequency": true,
      "positive_trace": true,
      "valid_chart_pivots": true,
      "cyclic_axial_invasions": true,
      "last_focus_strictly_nonzero": true,
      "focus_reality_consistency": true
    },
    "max_contraction_bound": "9.406491350461344777417603717207038792424082091197384825065341829031240195035934448242187500000000000000000000000000000000000000000000000000000000000000000000000e-17",
    "max_inclusion_bound": "[9.406491403985831509218069982163139004423897516283807584579891045902020601995287359928761906311171779262038363070181623887675833234852474740199670407554283412449e-51 +/- 4.29e-211]",
    "domain_focus_enclosures": [
      "[+/- 1.98e-31]",
      "[+/- 1.18e-30]",
      "[+/- 1.89e-29]",
      "[+/- 5.29e-28]",
      "[+/- 2.30e-26]",
      "[+/- 1.39e-24]",
      "[6.12986808574919e-7 +/- 3.23e-22]"
    ],
    "domain_P": "[+/- 2.07e-32]",
    "domain_invasions": {
      "12": "[-1.59676455401265703588167314541087 +/- 3.91e-33]",
      "13": "[1.08479935431428011770923665009883 +/- 3.41e-33]",
      "21": "[1.24197743827632754158702298571551 +/- 5.17e-33]",
      "23": "[-0.87879229660226909965224223171569 +/- 6.96e-33]",
      "31": "[-1.32168288186979059530061340857259 +/- 4.96e-33]",
      "32": "[1.37654770021751190714718815073872 +/- 4.08e-33]"
    },
    "domain_A": [
      [
        "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "[0.782758094196509522317609723729096 +/- 2.08e-34]",
        "[1.61164019261748201146440028084304 +/- 5.02e-33]"
      ],
      [
        "[1.146159406514730697589575461990578 +/- 5.48e-34]",
        "[0.834156961950990805280473679146678 +/- 5.64e-34]",
        "[0.313440603410964628165520943442428 +/- 2.09e-34]"
      ],
      [
        "[1.108059635923060196047725758089853 +/- 2.02e-34]",
        "[2.081899393840756773159231845789412 +/- 1.47e-34]",
        "[1.656036054415433868408450693664370 +/- 1.72e-34]"
      ]
    ],
    "omega": "[0.73217226142006338435885393521708 +/- 6.38e-33]",
    "hopf_transversality_d_alpha_d_A13": "[0.209523297210389553280752045517326 +/- 4.34e-34]"
  }
]


==> anc/data/order5/arb_orbit_1.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.010050947940714661139595591476461604211914505430203599161998759377508458180831307075433834787468038311290603269287783535662377614998146453839623358799807667616682492114863307547063517471",
    "6.5877560367274132031644085745072108926986443666064404565087942062735387639731373238975191141940472806627592539010048840513793809295831617681875582824157694467731249535032201337206226343e-7",
    "5.6885065130564506941400074140647873547352134510618380645625173179238162040664275672076589747943878855778014424996818813637662203335623795357928392016098216734634561334723999205224303465"
  ],
  "box_radius_exact": "1e-50",
  "digits": 200,
  "taylor_degree": 210,
  "taylor_step": "[0.025000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.03e-203]",
  "complex_initial_neighborhood_eta": "[0.050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.05e-203]",
  "newton_corrections": [
    [
      "[+/- 6.37e-111]",
      "[+/- 8.34e-115]",
      "[+/- 2.31e-112]"
    ]
  ],
  "closure_at_center": [
    [
      "[1.505e-128 +/- 8.83e-132]"
    ],
    [
      "[4.64e-128 +/- 5.00e-131]"
    ],
    [
      "[1.07e-128 +/- 1.69e-131]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.000133937264460509574750 +/- 4.53e-25]",
      "[-1.02064023196770147660989624 +/- 9.05e-27]",
      "[-6.2036810816413408248e-6 +/- 4.78e-26]"
    ],
    [
      "[-0.000284990937702287709111 +/- 5.68e-25]",
      "[-2.0304019243974562570862983 +/- 3.15e-26]",
      "[0.0152382027754664446653654 +/- 6.48e-26]"
    ],
    [
      "[0.000305524267207221891320 +/- 4.30e-25]",
      "[-1.06200630534371924661412308 +/- 9.04e-27]",
      "[-0.0046017303040499552362655 +/- 3.49e-26]"
    ]
  ],
  "preconditioner": [
    [
      "[-409313021467642819398.59544449332679735007723423673580244806814096133984918460073610375347730107474048081720397517469854914827534199327711147559137108802219603382019910795434723340883947834231917692103 +/- 2.34e-180]",
      "[75205516257665130275.075750541182861418332378019126704326475721205531025604877075752736892369824160289371216277990151515177146690570735800783950291919717244797489010845794253013881041956462872672961327 +/- 4.98e-181]",
      "[249587889365195545545.76486176587966135205178019683051421722132692350621951267225770596651414356419117088293824724929961112631277602784619196159686667728800892554392900196676884790193125643155322236536 +/- 3.35e-180]"
    ],
    [
      "[-53623646342891176.300805178410613847441506467869946943431240314262002752791485376877075368878495404273964606221804042835165480586686583856728562353613732538510921919928089526454718771363567280436549166 +/- 1.59e-184]",
      "[9852591526102693.6958283087037786532041113111376342637613672896821559785599015443446469527249877172237794887240898353388968737910851841020341898293309117183079254535744867371311664564002615124381416118 +/- 2.13e-185]",
      "[32698233402882146.101504874507151008091035502709569143145723126807970046454374445464198821918582928325966359771649753920835643317563067838007951786640784776338355252869069989558028231662557183078804170 +/- 3.02e-184]"
    ],
    [
      "[-14800174262855715670.612081869122136607000954557105505641954573972859602957802605437368922665998524635052654592161874935203833686205272681695754288193711824307086612307031423266338727280157191553764185 +/- 4.82e-181]",
      "[2719324057051681745.1093700173430075875971333937398905039401257191122708397261686986380884269233191433229502577184301681237250116267114604000882564298593259214365389382927846042223438356772415393530931 +/- 4.82e-183]",
      "[9024741610364971155.7457154699611763722848716872153439416779433296177926463713501483888113172206555349423190932686427939182276762497235726127193009351985064141675816644191549564182251370991425292409418 +/- 1.43e-182]"
    ]
  ],
  "contraction_row_bounds": [
    "8.4920202057369256233576582104660701588727533817291259765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-5",
    "1.1125301779818689560730514810735908293182205852644983679056167602539062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-8",
    "3.0705932195137127232054813363859580022108275443315505981445312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-6"
  ],
  "inclusion_bounds": [
    "[8.4920202057369256233576582104660701588727533817291259766261205556230514905630656116362652439714539290919933467008695899330814289495539906823349112149898743069135325205278854168233450313918914300019051e-55 +/- 3.86e-255]",
    "[1.1125301779818689560730514810735908293182205852644983679139516189045761910955120901814777147812088841754062999616120497382725640858008120706269975374470750667139210166412701276853270243885982382273646e-58 +/- 7.04e-259]",
    "[3.0705932195137127232054813363859580022108275443315505981675355342889133817345632408857991162116979059238071277349164542643149682167967399819766942008627816836382364114840866712150102250123347161207495e-56 +/- 4.12e-256]"
  ],
  "poincare_derivative_box": [
    [
      "[1.00000135184698592598196 +/- 3.73e-24]",
      "[-0.0103187420496003671509892 +/- 4.89e-26]"
    ],
    [
      "[0.00013100907134979809908 +/- 4.30e-24]",
      "[-1.3518469859259830027e-6 +/- 5.96e-26]"
    ]
  ],
  "trace_DP": "[0.99999999999999999999896 +/- 1.37e-24]",
  "periodic_determinant_DP": "[1.562850605573012695939088722539980979192504659610e-23 +/- 5.34e-72]",
  "slow_multiplier_minus_one": "[-1.06e-21 +/- 5.38e-24]",
  "strong_multiplier": "[1.56285060557301269594074e-23 +/- 3.07e-47]",
  "characteristic_at_one": "[1.06e-21 +/- 5.38e-24]",
  "stability": "attracting",
  "integration": {
    "steps": 228,
    "max_tail_state": "[3.1080394211217002099387177839431088423769341368087018833937866723559483112149884075022947444859944887361454068427695189030099468203794237252353972255469508017517030070266989705295278269321798513143502e-155 +/- 6.32e-356]",
    "max_tail_W": "[2.5499963249528702446280071575351747455404490175279702834562790535008638794866086868942529444181074141181992460108163825229911433686043550138584480260727415019899230076073389519836839489872983851822616e-153 +/- 4.79e-353]",
    "min_x": "[0.98009718900021814364307710569960510560195367102339141508919586865282664368945767444175905584240105222048073445449032207006088675952597434531793846721984698612358357633969741088393175772082841174687624 +/- 4.20e-202]",
    "angular_lower": "0.89082899037748575210571289062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.3342420700937509536743164062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 71.61949443817139,
  "orbit_index": 1,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.4951779715954434689916867965686590911336222463074210975478782130156365215825588235139696196109328771102627870019379381277090793272006067264",
      "2.9557977888912943469791561390181368937026968584876747877051915639007393916862509557515269609760926483258049749089476078111473105277455683149"
    ],
    [
      "1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.8891495415562806108085713079732710101056548553229027304022768363705062412780531819980842565924644751564291921272795748469283320198442375536",
      "10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1.5545291691565216452006612400385878126995285099021123143649000122233775714947081632057167700967824781943379249882940152245986204290741614461",
      "1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5.3422621749126301502079605501266870484132661868799514800891334099337081210391700290792995474001058173843359598857429737573498892041746500510"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.29791027265526863868906935721140750411724039644100934406081112664000478814525480208870252775761676463057435886477257449972951798084110229707",
      "1.3777955621390071808038741963674498345952061887032137455626293510419781241101294357720189886142526640337790400589206511241581544165627925114",
      "2.0369023004349564420080782924603098581217124411128007202259277003528089427343214194883074224486233469601086449164377924691574757241489532851"
    ],
    [
      "-0.42515115711956357499843919895498564546292325968631781455467466173007794537676221914933362978840584365070823475606730819316071378939787416720",
      "-0.41568925951606511849129860965918451580839384847358065579121827928517977980912514270406527270483626330744092898772466027481153187789787347451",
      "1.0653563575851682915501399592308054134302020996142496944654198889463473607142642386701864712919980989522048063533720965227766101916058583868"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order5/arb_orbit_2.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.020199708003216622405427491373132384314236996858781530997654058120038038428381225828081108844332040585560332666889290680808950114402701788548295234080526142979060781244353942310507758614",
    "2.6576057540898956835306531978268875715647089551402090185988288042014551603867605531964266641530157425169265497136465546371417036434759186104236411329409528757472610459848491969013082553e-6",
    "5.6890541786465315787613179153844304780488088379303933029527252065385339248061559254874412387688990839071826638452494893877513558881967346242842684521300328839361912988277721213944067349"
  ],
  "box_radius_exact": "1e-50",
  "digits": 200,
  "taylor_degree": 210,
  "taylor_step": "[0.025000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.03e-203]",
  "complex_initial_neighborhood_eta": "[0.050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.05e-203]",
  "newton_corrections": [
    [
      "[+/- 1.12e-102]",
      "[+/- 2.95e-106]",
      "[+/- 8.02e-104]"
    ]
  ],
  "closure_at_center": [
    [
      "[-5.1159e-118 +/- 3.03e-123]"
    ],
    [
      "[6.22843e-117 +/- 9.56e-123]"
    ],
    [
      "[-2.69344e-117 +/- 5.04e-123]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.000275554873693404510714 +/- 1.65e-25]",
      "[-1.0415078621677293873553767 +/- 5.02e-26]",
      "[-2.55246552659284311114e-5 +/- 6.64e-26]"
    ],
    [
      "[-0.001652253644478743883953 +/- 5.92e-25]",
      "[-2.0238179087935405573001379 +/- 6.00e-26]",
      "[0.0305070275381357617633734 +/- 4.76e-26]"
    ],
    [
      "[0.000938418755123223134703 +/- 1.99e-25]",
      "[-1.05863096474137636123847429 +/- 7.97e-27]",
      "[-0.0092211910280806910327926 +/- 4.59e-26]"
    ]
  ],
  "preconditioner": [
    [
      "[232854530439621676725.64445329137774556657094833552977460007601975862990322776368468227389186342469306144059891747315291679973233646098775371208160460002097975064775927308842395469325689782437050904089 +/- 1.11e-180]",
      "[-43762371843478586719.249596295885462063530988647508728819885362183243291493417910239610058366539689446046837323363097516560671369878296670019116728383352792035202150982768616116403163334719973524319546 +/- 3.46e-181]",
      "[-145426269827406151552.37203775809239598042557744901314534798011935079675887625562980342332873466896717960975748445121214772482729737836212760214018916824568946199033777009376730691662323313318888440467 +/- 3.83e-180]"
    ],
    [
      "[61198456555506534.317078940602229305351163138613116971289045312265276741937468283726965847614534122080090431894812493391424543420521288632677876481478731738669678644562395218499199112159547812146260179 +/- 7.14e-185]",
      "[-11501556817351644.572616764785085686981542649617060113815599742883482839718548279713759823307011537893812470403571863125724780060887350961347962309215994585790833143566882576108220140736769919371988539 +/- 3.51e-184]",
      "[-38220700448727528.869185510816024894053435171071963471826546528421192316453948980225237033167149854579436330495885108116894391784638093584373006371513619175536688427029333228660163826458164815220777098 +/- 1.42e-184]"
    ],
    [
      "[16671217091997558064.519096406746474065217698417262214968657695265287270286982958396795702142945061670027966467569207038730542669785108656322993149214795542127924894212318917776242487795094371199254747 +/- 2.38e-181]",
      "[-3133166445531229337.3849106103928916210964615943370037451099334024377474383410153555199899832576114556169458638860183627571139735681082374619059200010129109477658108089616809136042113098543369298331096 +/- 2.19e-182]",
      "[-10411791905422036652.177393209899745560565924391350920881820655104733284174732371175446108727046401127228244539084144248966931783823313567935424696795012104788798324606554477297008367454592502109271436 +/- 2.70e-181]"
    ]
  ],
  "contraction_row_bounds": [
    "6.1874224487196133039036347045502850505727110430598258972167968750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-5",
    "1.6261685059778305497813764336507286190069976328231859952211380004882812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-8",
    "4.4298842948536509466427816411604467816687247250229120254516601562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-6"
  ],
  "inclusion_bounds": [
    "[6.1874224487196133039036347045502850505727110430710196514828938672991163696088407981494739706921948261070644716060915019356639785905434509197583875582310901597496107734010770722641219210670091656244360e-55 +/- 4.58e-255]",
    "[1.6261685059778305497813764336507286190069976328261279198750138317800636764746313144569336647124949413295056082711527383667050214148673685929742868182959059872642794351928305459915870205213699677130904e-58 +/- 1.66e-258]",
    "[4.4298842948536509466427816411604467816687247250309261923731033212012880257739216152939206732917752730002025019449772100179428547968256713869211650707638599587448570596257237469538205087807804999981554e-56 +/- 3.08e-256]"
  ],
  "poincare_derivative_box": [
    [
      "[1.00000545303829171857537 +/- 1.20e-24]",
      "[-0.0207483120058058698145334 +/- 3.14e-26]"
    ],
    [
      "[0.00026281983931123103883 +/- 2.60e-24]",
      "[-5.4530382917185735048e-6 +/- 7.26e-26]"
    ]
  ],
  "trace_DP": "[1.00000000000000000000187 +/- 5.50e-24]",
  "periodic_determinant_DP": "[1.554969200183429727233957334770124668917463121482e-23 +/- 3.16e-72]",
  "slow_multiplier_minus_one": "[1.85e-21 +/- 1.05e-24]",
  "strong_multiplier": "[1.55496920018342972723108e-23 +/- 2.27e-47]",
  "characteristic_at_one": "[-1.85e-21 +/- 1.05e-24]",
  "stability": "saddle",
  "integration": {
    "steps": 228,
    "max_tail_state": "[6.8681249902429949708878726859572452614966474569520962448893766364964382062721038927174498437360619991025759127904993553968655395521513231295279380601460172370497132474883279922177714877629818870795888e-147 +/- 1.54e-347]",
    "max_tail_W": "[5.6349650411177421657296828553057576775764161122454058909641259766695282619266788300662829244275114008709518185284079867033956554060548197402521931471401132762159936061228510953581662258930318937247386e-145 +/- 6.80e-347]",
    "min_x": "[0.96040563298949311361577129442126113263873306636940625793916219786207962452766004243212843363828363418785810692835652587985719003114118842863167524063632321094152944427687382066758499655663351285479378 +/- 5.40e-202]",
    "angular_lower": "0.88973834551870822906494140625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.3359397752210497856140136718750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 68.88010716438293,
  "orbit_index": 2,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.4951779715954434689916867965686590911336222463074210975478782130156365215825588235139696196109328771102627870019379381277090793272006067264",
      "2.9557977888912943469791561390181368937026968584876747877051915639007393916862509557515269609760926483258049749089476078111473105277455683149"
    ],
    [
      "1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.8891495415562806108085713079732710101056548553229027304022768363705062412780531819980842565924644751564291921272795748469283320198442375536",
      "10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1.5545291691565216452006612400385878126995285099021123143649000122233775714947081632057167700967824781943379249882940152245986204290741614461",
      "1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5.3422621749126301502079605501266870484132661868799514800891334099337081210391700290792995474001058173843359598857429737573498892041746500510"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.29791027265526863868906935721140750411724039644100934406081112664000478814525480208870252775761676463057435886477257449972951798084110229707",
      "1.3777955621390071808038741963674498345952061887032137455626293510419781241101294357720189886142526640337790400589206511241581544165627925114",
      "2.0369023004349564420080782924603098581217124411128007202259277003528089427343214194883074224486233469601086449164377924691574757241489532851"
    ],
    [
      "-0.42515115711956357499843919895498564546292325968631781455467466173007794537676221914933362978840584365070823475606730819316071378939787416720",
      "-0.41568925951606511849129860965918451580839384847358065579121827928517977980912514270406527270483626330744092898772466027481153187789787347451",
      "1.0653563575851682915501399592308054134302020996142496944654198889463473607142642386701864712919980989522048063533720965227766101916058583868"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order5/arb_orbit_3.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.030638829227923759359649414863989927735967407903356560441251000687490010600202778381045237042948037841738472304025299687684911067943203131106515112876398353448983681282351268066015886135",
    "6.1067360227292093303595421570534706050873308689523540321255025013729150159407678423324167940580787970574687360821700123901103130151573413606030824591788835200115631261480801103593194017e-6",
    "5.6899872199278771642964309730158261662168709590504786036587442428493766613327593110766113101471242798672920489385174240645772230792541119913883143891095497941811229601602939085082519858"
  ],
  "box_radius_exact": "1e-50",
  "digits": 200,
  "taylor_degree": 210,
  "taylor_step": "[0.025000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.03e-203]",
  "complex_initial_neighborhood_eta": "[0.050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.05e-203]",
  "newton_corrections": [
    [
      "[+/- 1.22e-95]",
      "[+/- 4.84e-99]",
      "[+/- 1.30e-96]"
    ]
  ],
  "closure_at_center": [
    [
      "[-1.0589e-110 +/- 2.10e-115]"
    ],
    [
      "[7.0606e-110 +/- 4.31e-115]"
    ],
    [
      "[-3.7767e-110 +/- 5.37e-115]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.000429377126882467962685 +/- 4.09e-25]",
      "[-1.0630006652708688042755565 +/- 4.32e-26]",
      "[-5.98285928528552169209e-5 +/- 6.10e-26]"
    ],
    [
      "[-0.004128630571263834341952 +/- 3.61e-25]",
      "[-2.0169904184742194648590698 +/- 5.80e-26]",
      "[0.046089803661693651915018 +/- 2.14e-25]"
    ],
    [
      "[0.001911775664569298377473 +/- 2.14e-25]",
      "[-1.0551768600433219376270049 +/- 1.26e-26]",
      "[-0.0139442491778957494761402 +/- 5.09e-26]"
    ]
  ],
  "preconditioner": [
    [
      "[-90715614470711351727.083968117806039350260602409325898424948421347218118633664018539142541573691388767335245752380790809060002629279166109234003654868947847933634537141566115824858750176840714883791429 +/- 3.83e-181]",
      "[17443422726267245972.230458636185105464991914150339743828504249085816403005920635259060397465515175781602911950203326438283195797855717568360000076419056111218580258826777468264530452577122599606120661 +/- 4.65e-181]",
      "[58044811583558346416.874630293571824241432977974239500768587163219669007017041244336559544822443777047186939267949702011640027729146874957331728080057406696081787974933244053232028496800511599648748345 +/- 2.86e-181]"
    ],
    [
      "[-36096427886046535.837491757100200564419630761920281621762010661312990316661779098552235845298101584177369021182315818495729542051448279705270904338468209603224508306044121847019620289698197450646060972 +/- 1.60e-184]",
      "[6940869597789249.1525123507772928086682599107357596484021601591112649732926220181602852061720368009660660124853293983176615678674217931602206413117926246577247058230772809684716464995476867736219426331 +/- 2.86e-185]",
      "[23096468757994653.433759151070482107075244564234622456650019392970508830919901580101589786919505856452847590163906672871094043068786481593806236543176105020369448048478080944187627453593071982287881701 +/- 4.42e-184]"
    ],
    [
      "[-9705778129705012568.3147760627297200903844083521172237289060993604052919156031793543193163525943134307507316475490659752256860305412284006801163303859525084664935171800819279830682108301029073289650277 +/- 6.9e-184]",
      "[1866293821539016820.3380317894995696519438826680808868713681748100158415833399895782551024071847293541046376209315769421228305443463759032188921731572113184046480181746002836109707184652792244587747476 +/- 2.74e-182]",
      "[6210287678671235870.3214906452103975833848943228784024406084099354086446773503422304966511600130639732073083178404272026470220227590959354113695468450074397917109554194781093571428815669704830299956815 +/- 2.10e-182]"
    ]
  ],
  "contraction_row_bounds": [
    "3.1647635890952399175240355999605412762321066111326217651367187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-5",
    "1.2592833267976363139690054585625306193819028521829750388860702514648437500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-8",
    "3.3860205263207065630296811742372398157385759986937046051025390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-6"
  ],
  "inclusion_bounds": [
    "[3.1647635890952399175240355999605412762322280312351589859265432468715820587048249545764611048107923552605758219827160175735980237958624706328406861013059022970931955728413035560572345778967414753973099e-55 +/- 3.16e-255]",
    "[1.2592833267976363139690054585625306193819511661584733105293617532909750732294704334798646080652744867738013247711154273854378790404093798127648693567699452413500225825007297269923248984838027644306389e-58 +/- 4.45e-258]",
    "[3.3860205263207065630296811742372398157387059075944229049066724579035136260177386800845817309737091921428296633288362669286906884856797107051557245741645750826247039846593859755980911704197674572555066e-56 +/- 4.97e-256]"
  ],
  "poincare_derivative_box": [
    [
      "[1.00001252900103204586799 +/- 5.05e-24]",
      "[-0.0314872161565209553198589 +/- 6.75e-26]"
    ],
    [
      "[0.00039791253522163037807 +/- 2.72e-24]",
      "[-1.25290010320458727112e-5 +/- 8.05e-26]"
    ]
  ],
  "trace_DP": "[0.99999999999999999999528 +/- 3.86e-24]",
  "periodic_determinant_DP": "[1.541633317641932599172754088755549666216739769570e-23 +/- 5.26e-72]",
  "slow_multiplier_minus_one": "[-4.73e-21 +/- 3.53e-24]",
  "strong_multiplier": "[1.54163331764193259918005e-23 +/- 1.59e-47]",
  "characteristic_at_one": "[4.73e-21 +/- 3.53e-24]",
  "stability": "attracting",
  "integration": {
    "steps": 228,
    "max_tail_state": "[1.3150985627212967303787554203001331869008833911450990666600110762625352752440144275532620553021362883703106905304097756332434360351021838718949489324871114585055916480266397453189310975663310765737344e-139 +/- 4.98e-339]",
    "max_tail_W": "[1.0789748930146523122721805825574153055599665928486337744648001495488716549853205970429884649065772306455617201140136515652818082836771139016008833016898949896960346045500164309942330886259008076898517e-137 +/- 2.31e-337]",
    "min_x": "[0.94056631267879214535220564353633408277306497873055528449783455281198378873060037957522344475294927322696164555513184094944647826631435552512549871859481167905907312782078608532188075721111428761160430 +/- 2.00e-201]",
    "angular_lower": "0.88804732821881771087646484375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.3383966805413365364074707031250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 67.57552242279053,
  "orbit_index": 3,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.4951779715954434689916867965686590911336222463074210975478782130156365215825588235139696196109328771102627870019379381277090793272006067264",
      "2.9557977888912943469791561390181368937026968584876747877051915639007393916862509557515269609760926483258049749089476078111473105277455683149"
    ],
    [
      "1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.8891495415562806108085713079732710101056548553229027304022768363705062412780531819980842565924644751564291921272795748469283320198442375536",
      "10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1.5545291691565216452006612400385878126995285099021123143649000122233775714947081632057167700967824781943379249882940152245986204290741614461",
      "1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5.3422621749126301502079605501266870484132661868799514800891334099337081210391700290792995474001058173843359598857429737573498892041746500510"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.29791027265526863868906935721140750411724039644100934406081112664000478814525480208870252775761676463057435886477257449972951798084110229707",
      "1.3777955621390071808038741963674498345952061887032137455626293510419781241101294357720189886142526640337790400589206511241581544165627925114",
      "2.0369023004349564420080782924603098581217124411128007202259277003528089427343214194883074224486233469601086449164377924691574757241489532851"
    ],
    [
      "-0.42515115711956357499843919895498564546292325968631781455467466173007794537676221914933362978840584365070823475606730819316071378939787416720",
      "-0.41568925951606511849129860965918451580839384847358065579121827928517977980912514270406527270483626330744092898772466027481153187789787347451",
      "1.0653563575851682915501399592308054134302020996142496944654198889463473607142642386701864712919980989522048063533720965227766101916058583868"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order5/arb_orbit_4.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.039321469538110753898174064095055160151094343189092422883045034753256336465028756869030676109211761345830647746207113446369477490663477810276687597072525102216390439481888076748658831085",
    "1.0048026133042882105432203406750224708937949059908589126812502186121259121317783358858597419172116188869558438915777551723142563344479374549163865758068897566596894278265662474931069866e-5",
    "5.6910411634502219393273576572236127551152223311647004537704324811162051326265897566827576971092580510446764686162556951039330829832636271262845859496340656377770488049352360095935823539"
  ],
  "box_radius_exact": "1e-50",
  "digits": 200,
  "taylor_degree": 210,
  "taylor_step": "[0.025000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.03e-203]",
  "complex_initial_neighborhood_eta": "[0.050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.05e-203]",
  "newton_corrections": [
    [
      "[+/- 9.11e-91]",
      "[+/- 4.65e-94]",
      "[+/- 1.24e-91]"
    ]
  ],
  "closure_at_center": [
    [
      "[-5.235e-106 +/- 6.03e-110]"
    ],
    [
      "[1.25460e-104 +/- 8.62e-110]"
    ],
    [
      "[-4.5680e-105 +/- 5.06e-110]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.000564714764601442132783 +/- 2.90e-25]",
      "[-1.0808991210379248986098736 +/- 2.55e-26]",
      "[-0.0001000531179624279545941 +/- 6.74e-26]"
    ],
    [
      "[-0.006972861435811510450220 +/- 4.30e-25]",
      "[-2.0112459055152574502230029 +/- 2.87e-26]",
      "[0.058956032114778530318937 +/- 5.13e-25]"
    ],
    [
      "[0.002958276488681908380606 +/- 2.63e-25]",
      "[-1.0523247043334169573782505 +/- 4.96e-26]",
      "[-0.0178503874930918406628397 +/- 7.83e-26]"
    ]
  ],
  "preconditioner": [
    [
      "[22083408554861055184.767470234305687266639454208036532729028846929169258755891171625341309270056238697992057321049148917372240235365605715738399699763421418788735136776204178069185142095439484763831311 +/- 3.70e-181]",
      "[-4326649777383094223.4937365663099290115601230287429974588897726119466519618902838002768654052831824557744533205772017590631444487541283020996472633161590577543707143673518239244642805398891320459589119 +/- 2.18e-182]",
      "[-14413783297730752199.255668057389026415540008113833098729860119790858462998872950013344627141048288663274803391834237793610325316982408719609103310900672169211625100966341692554274656020148257645729288 +/- 2.87e-181]"
    ],
    [
      "[11260134166501428.758756554495675794806250093269213850129617432451686052348386596391618941741132573105526021609312183859048343927620580819921781300439554161376484863002344369534776503076262940383494295 +/- 3.96e-184]",
      "[-2206120348847737.6029438622030359454012495565343368999610891638051026156734185897200867385991757460909041368238949007168096718764572005019114518278088726571937577750334657733781552213256689264957499173 +/- 7.72e-187]",
      "[-7349460269057946.6693132544386672984826969284745812186247943529776881858312792546858000177856263063605944704529861333109479115256455264464473199925152770586787288151412565384860347370383375865724176317 +/- 2.89e-185]"
    ],
    [
      "[2995985996437382956.1717325094011299786970496905622967519616279477631661838510446328137668715380610791555033053581559856507154692579330809208882633978298642609814340299478309587056289379835516868359327 +/- 1.60e-182]",
      "[-586982852412759189.53758771132467568458211015898468326291289755010159969826152337998480270647188428508290337094271895233730838049694047216807083009322026872832033110539952295768084373501250248804104243 +/- 2.36e-183]",
      "[-1955472263641054504.8552997726753210973316021420431439261795730741949813838413166035488286411904560188731731898783666011358909584855055361376785816502666448101341717443081428605575096980136085666725461 +/- 2.62e-182]"
    ]
  ],
  "contraction_row_bounds": [
    "9.7880383262813780317858000645792060367966769263148307800292968750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-6",
    "4.9908339358995689187795168290442959779795728536555543541908264160156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-9",
    "1.3279121164055891636236956046546175969069736311212182044982910156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-6"
  ],
  "inclusion_bounds": [
    "[9.7880383262813780317858000645792061278347909130072921236475093987463031349476804730449119383991889988930413611604752470766530283052603958053233139013603083554829818176473298906659003132142736512804769e-56 +/- 3.36e-256]",
    "[4.9908339358995689187795168290442960243990997499003763154194062778120084815931425927026249022603018144989483388645688497351478118260734458706332716907969986321741579351716130361499782542567212198970584e-59 +/- 3.98e-259]",
    "[1.3279121164055891636236956046546176092578258192108244146754565165558681336120709801733085498803325256781886597089275376184629688010703881033226265995496584473337301807222212594452465833655971434541108e-56 +/- 1.99e-256]"
  ],
  "poincare_derivative_box": [
    [
      "[1.00002061370896516663040 +/- 3.22e-24]",
      "[-0.0404276672175936812342735 +/- 6.65e-26]"
    ],
    [
      "[0.00050990164184375359306 +/- 3.70e-24]",
      "[-2.06137089651666110006e-5 +/- 8.82e-26]"
    ]
  ],
  "trace_DP": "[1.00000000000000000001940 +/- 2.71e-24]",
  "periodic_determinant_DP": "[1.526706901311882699665034212414270825049899452248e-23 +/- 4.01e-72]",
  "slow_multiplier_minus_one": "[1.939e-20 +/- 4.79e-24]",
  "strong_multiplier": "[1.52670690131188269963544e-23 +/- 4.73e-47]",
  "characteristic_at_one": "[-1.939e-20 +/- 4.79e-24]",
  "stability": "saddle",
  "integration": {
    "steps": 228,
    "max_tail_state": "[2.9368581019823363018975619312695589641572689532652594527041897018606049489251840729922723724334248745879231638167220869077124005961792231123646442070095505961868475776853365576926731949899854050860864e-134 +/- 4.23e-334]",
    "max_tail_W": "[2.4095503152467179088655328691174223815546920291642148880341278283810105944909726430797798812258044729597368264538585326574481715085700731922195917791757315895776091866523037915350211583110003538609806e-132 +/- 1.53e-332]",
    "min_x": "[0.92437949360315889109649493822073685402647746611675665893928727109068195592568165987673895512076114293833182799196474830991536975815214083028429410200482780612906242733687324787966750702010193906814627 +/- 2.41e-201]",
    "angular_lower": "0.88619732949882745742797851562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.3409445714205503463745117187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 66.52984809875488,
  "orbit_index": 4,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.4951779715954434689916867965686590911336222463074210975478782130156365215825588235139696196109328771102627870019379381277090793272006067264",
      "2.9557977888912943469791561390181368937026968584876747877051915639007393916862509557515269609760926483258049749089476078111473105277455683149"
    ],
    [
      "1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.8891495415562806108085713079732710101056548553229027304022768363705062412780531819980842565924644751564291921272795748469283320198442375536",
      "10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1.5545291691565216452006612400385878126995285099021123143649000122233775714947081632057167700967824781943379249882940152245986204290741614461",
      "1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5.3422621749126301502079605501266870484132661868799514800891334099337081210391700290792995474001058173843359598857429737573498892041746500510"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.29791027265526863868906935721140750411724039644100934406081112664000478814525480208870252775761676463057435886477257449972951798084110229707",
      "1.3777955621390071808038741963674498345952061887032137455626293510419781241101294357720189886142526640337790400589206511241581544165627925114",
      "2.0369023004349564420080782924603098581217124411128007202259277003528089427343214194883074224486233469601086449164377924691574757241489532851"
    ],
    [
      "-0.42515115711956357499843919895498564546292325968631781455467466173007794537676221914933362978840584365070823475606730819316071378939787416720",
      "-0.41568925951606511849129860965918451580839384847358065579121827928517977980912514270406527270483626330744092898772466027481153187789787347451",
      "1.0653563575851682915501399592308054134302020996142496944654198889463473607142642386701864712919980989522048063533720965227766101916058583868"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order5/arb_orbit_5.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.053946955146382927346881265287125639086796734056439517003187540759606338101710291736747657132803424419115951752920409213213355450814768348104848319673673384714119358912140793270143393873",
    "1.8880430301547366650869641397600945858986329171688303706541272232934102549078725968296300948704705585159484216397950256917335350341904091734927291454214443173254790958424995618582938719e-5",
    "5.6933700450857971857814062664249591730983054452832649720113429044461805345114023004975336409030172897482359241885158136939528239204952580746841413866122788974523532264853567988783572323"
  ],
  "box_radius_exact": "1e-50",
  "digits": 200,
  "taylor_degree": 210,
  "taylor_step": "[0.025000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.03e-203]",
  "complex_initial_neighborhood_eta": "[0.050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.05e-203]",
  "newton_corrections": [
    [
      "[+/- 5.77e-84]",
      "[+/- 4.02e-87]",
      "[+/- 1.06e-84]"
    ]
  ],
  "closure_at_center": [
    [
      "[4.94e-99 +/- 4.13e-102]"
    ],
    [
      "[-1.0612e-97 +/- 8.19e-102]"
    ],
    [
      "[3.912e-98 +/- 6.05e-102]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.000810519954723958062119 +/- 5.67e-25]",
      "[-1.1110942032225062548481784 +/- 3.04e-26]",
      "[-0.000193101472282700296030 +/- 3.52e-25]"
    ],
    [
      "[-0.013283426142496495694991 +/- 7.72e-25]",
      "[-2.0013833153459918332391853 +/- 7.69e-26]",
      "[0.080435138685548894985908 +/- 4.30e-25]"
    ],
    [
      "[0.005181209966568179563415 +/- 6.32e-25]",
      "[-1.0475784788382503544885256 +/- 1.73e-26]",
      "[-0.024384106896764228363758 +/- 1.28e-25]"
    ]
  ],
  "preconditioner": [
    [
      "[-886375103913895393.74348826507044988710390924109460590287056277062354912597397695014563571864689410243416304684186364356605225317331462670786782520479249191783820032793844438122200417349378184279796634 +/- 4.96e-183]",
      "[179126438946661356.88683070831363021288979117337264278039313893510544447704969468415536579100465020270664236707928966490518295339208581383704515663180527913688247852271855539601162530995058122779442866 +/- 1.31e-183]",
      "[597898473715204256.74313444755441254006436327296079596659141265723479049518095997903604020033592111410562037871030369780390256380227468947193187928832787657522306275612641818366127898763033079971789864 +/- 4.58e-183]"
    ],
    [
      "[-618477607149007.30606802621128851571040001346946018294515481468623011389521095957103675476080021626473609016341127151569313365269088946942436575714106661968956235314577687115977682390612166431328005781 +/- 4.10e-186]",
      "[124987368042791.61076605097035125911940670960398203912784946074510680700069170587345840010498447576751159373655606940575891692989855033854418315263131678683395020090663597161289105405534152054416840313 +/- 3.61e-186]",
      "[417189986167915.44360716237509244338042737071789523932623838818289852386324641005333815230165386277443723454746859533365508499349832059002955634935734696275422363069019524304102363659091550439299470551 +/- 3.70e-186]"
    ],
    [
      "[-161768963215435624.42176780461120247515236676857705366251864025959784604642109895570085271115777525383190549877713376227780229263789549956972130827939766662948774628115661786357105611668460227924066969 +/- 3.05e-183]",
      "[32691687960235566.519874506324655714874690540298197150009882244441726146711072242315383544958891290120271020221163417172276875725311072477265884316389106080144292180321471124983679241029077288054434615 +/- 8.36e-185]",
      "[109120185995652375.96094116938364722108698765416843141098334634376405253054002533255150704153301523751069595734252846428503510671406820964300984132872655309495430187328286395431716496374953717472510970 +/- 4.08e-184]"
    ]
  ],
  "contraction_row_bounds": [
    "6.0262902081551758659409313845234379414250724948942661285400390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7",
    "4.2049077629933386027847020302810991665420914387141237966716289520263671875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-10",
    "1.0998354032725593014851084208011178233732607623096555471420288085937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7"
  ],
  "inclusion_bounds": [
    "[6.0262902081551758659409313902844176023411529405225941337441470440676661125778788850617680665289255468523174668056847570101668571318583126799564708144504448000413217739715387303713805495590455659196028e-57 +/- 4.12e-257]",
    "[4.2049077629933386027847020343008836838084357108921901158391285797212845425946395793920726755650433873596726207238220989094800685101961540093411289363636815175012328695122909778411577898103271975373018e-60 +/- 6.51e-261]",
    "[1.0998354032725593014851084218525324046703084627232965305401633633679217453233542296497350388878671357213599595580913621802559379106484555265779925254053560140685556447310944662166202678635633345119959e-57 +/- 2.66e-257]"
  ],
  "poincare_derivative_box": [
    [
      "[1.00003872910013316651014 +/- 2.21e-24]",
      "[-0.055504855403369405783542 +/- 1.21e-25]"
    ],
    [
      "[0.00069778760425368095135 +/- 3.40e-24]",
      "[-3.8729100133166990840e-5 +/- 3.22e-25]"
    ]
  ],
  "trace_DP": "[0.99999999999999999951930 +/- 2.53e-24]",
  "periodic_determinant_DP": "[1.494234743400864772282266819680075457805453116269e-23 +/- 4.05e-72]",
  "slow_multiplier_minus_one": "[-4.8072e-19 +/- 5.54e-24]",
  "strong_multiplier": "[1.49423474340086477300057e-23 +/- 2.94e-47]",
  "characteristic_at_one": "[4.8072e-19 +/- 5.54e-24]",
  "stability": "attracting",
  "integration": {
    "steps": 228,
    "max_tail_state": "[2.6651334369525507613122135526586406785880770725485601989487819132358003070528636156516823526315224625854705720277276689878611390862836124157362361889568561040938164280023802172092525891962113877937073e-126 +/- 4.75e-327]",
    "max_tail_W": "[2.1866133433035067192186576065956777489210285429828542160270303814184116658657636673884816297240265928061917879433184130080087650220669801781323169877498832064117668932883021342970427007408521136812165e-124 +/- 3.95e-324]",
    "min_x": "[0.89772881006032633956441480347918645559731100285661263278619917042225193185078431834480361004131508789999546426861684955552284741297100074392203041831078684608405516110817431858906397223890196035272826 +/- 1.50e-201]",
    "angular_lower": "0.88224846310913562774658203125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.3478005882352590560913085937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 64.66384196281433,
  "orbit_index": 5,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.4951779715954434689916867965686590911336222463074210975478782130156365215825588235139696196109328771102627870019379381277090793272006067264",
      "2.9557977888912943469791561390181368937026968584876747877051915639007393916862509557515269609760926483258049749089476078111473105277455683149"
    ],
    [
      "1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.8891495415562806108085713079732710101056548553229027304022768363705062412780531819980842565924644751564291921272795748469283320198442375536",
      "10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1.5545291691565216452006612400385878126995285099021123143649000122233775714947081632057167700967824781943379249882940152245986204290741614461",
      "1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5.3422621749126301502079605501266870484132661868799514800891334099337081210391700290792995474001058173843359598857429737573498892041746500510"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.29791027265526863868906935721140750411724039644100934406081112664000478814525480208870252775761676463057435886477257449972951798084110229707",
      "1.3777955621390071808038741963674498345952061887032137455626293510419781241101294357720189886142526640337790400589206511241581544165627925114",
      "2.0369023004349564420080782924603098581217124411128007202259277003528089427343214194883074224486233469601086449164377924691574757241489532851"
    ],
    [
      "-0.42515115711956357499843919895498564546292325968631781455467466173007794537676221914933362978840584365070823475606730819316071378939787416720",
      "-0.41568925951606511849129860965918451580839384847358065579121827928517977980912514270406527270483626330744092898772466027481153187789787347451",
      "1.0653563575851682915501399592308054134302020996142496944654198889463473607142642386701864712919980989522048063533720965227766101916058583868"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order5/finite_input.json <==
{
  "A": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.4951779715954434689916867965686590911336222463074210975478782130156365215825588235139696196109328771102627870019379381277090793272006067264",
      "2.9557977888912943469791561390181368937026968584876747877051915639007393916862509557515269609760926483258049749089476078111473105277455683149"
    ],
    [
      "1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.8891495415562806108085713079732710101056548553229027304022768363705062412780531819980842565924644751564291921272795748469283320198442375536",
      "10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1.5545291691565216452006612400385878126995285099021123143649000122233775714947081632057167700967824781943379249882940152245986204290741614461",
      "1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5.3422621749126301502079605501266870484132661868799514800891334099337081210391700290792995474001058173843359598857429737573498892041746500510"
    ]
  ],
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.29791027265526863868906935721140750411724039644100934406081112664000478814525480208870252775761676463057435886477257449972951798084110229707",
      "1.3777955621390071808038741963674498345952061887032137455626293510419781241101294357720189886142526640337790400589206511241581544165627925114",
      "2.0369023004349564420080782924603098581217124411128007202259277003528089427343214194883074224486233469601086449164377924691574757241489532851"
    ],
    [
      "-0.42515115711956357499843919895498564546292325968631781455467466173007794537676221914933362978840584365070823475606730819316071378939787416720",
      "-0.41568925951606511849129860965918451580839384847358065579121827928517977980912514270406527270483626330744092898772466027481153187789787347451",
      "1.0653563575851682915501399592308054134302020996142496944654198889463473607142642386701864712919980989522048063533720965227766101916058583868"
    ]
  ],
  "centers": [
    [
      "0.0100509479407146611395955914764616042119145054302035991619987593775084581808313070754338347874680383112906032692877835354747989441226326",
      "0.000000658775603672741320316440857450721089269864436660644045650879420627353876397313732389751911419404728066275925390100488380578214969648259",
      "5.68850651305645069414000741406478735473521345106183806456251731792381620406642756720765897479438788557780144249968188136375943667951232"
    ],
    [
      "0.0201997080032166224054274913731323843142369968587815309976540581200380384283812258280811088443320405855603326669152792052230623624490278",
      "0.00000265760575408989568353065319782688757156470895514020901859882880420145516038676055319642666415301574251692654971999140923043082670166098",
      "5.68905417864653157876131791538443047804880883793039330295272520653853392480615592548744123876889908390718266384525111367052723790369963"
    ],
    [
      "0.0306388292279237593596494148639899277359674079033565604412510006874900106002027783810452370429480378417383633002533954790264813705680672",
      "0.00000610673602272920933035954215705347060508733086895235403212550250137291501594076784233241679405807879705741551158416991050611143734370425",
      "5.68998721992787716429643097301582616621687095905047860365874424284937666133275931107661131014712427986729203531304593603849491936708222"
    ],
    [
      "0.0393214695381107538981740640950551601510943431890924228830450347532563364650287568690306761092117613672616613327497693629154190213886208",
      "0.0000100480261330428821054322034067502247089379490599085891268125021861212591213177833588585974191721161993339205417198087609740905763938656",
      "5.69104116345022193932735765722361275511522233116470045377043248111620513262658975668275769710925805104735534531457352709350132567460427"
    ],
    [
      "0.0539469551463829273468812652871256390867967340564395170031875407596063381017102917367476571327135362331058615450390169044672688606723999",
      "0.0000188804303015473666508696413976009458589863291716883037065412722329341025490787259682963009486461846307258317373085021392441018932179663",
      "5.69337004508579718578140626642495917309830544528326497201134290444618053451140230049753364090300230838390090915386891497582847615547153"
    ]
  ],
  "parameter_file_sha256": "d49eb4ca48ff40ef62831a1fc901520d564a823b160ebc47dc9d176affb5ed84",
  "numerical_orbits_sha256": "2c46d0f11165c6e14e8f8a7cd088c3d20cf64769b4887ba061045dbbfbcbc875"
}


==> anc/data/order5/focus_certificate.json <==
{
  "status": "PASS",
  "claim": "Unique zero of the first four scalar focus quantities in the rational box; fifth focus nonzero; positive competitive matrix and nondegenerate Hopf unfolding.",
  "not_claimed": "This certificate alone does not specify a finite unfolding parameter or enclose five finite-amplitude periodic orbits.",
  "arithmetic": "python-flint 0.9.0 Arb complex balls and interval automatic differentiation",
  "decimal_precision": 110,
  "box_radius_exact": "1e-30",
  "box_center_exact_decimals": [
    "2.888972098948304312533263408781444286345756380326853029010036446182042251227022694574",
    "5.342082761691618900089768772913512408828931077570068059903713244828889397245840190213",
    "1.554193239584548214627569137726764850713416373733862230758702662456502291018227353597",
    "2.494508508632878842500379572303465902265422221927577281140125459845547737225234137968"
  ],
  "fixed_exact_decimals": {
    "a=A11": "1",
    "d=A21": "1.8733235897132692",
    "f=A23": "10.367652800574649",
    "h=A32": "1.2709500205223867"
  },
  "F_at_center": [
    "[-5.1416487887524113227e-87 +/- 4.95e-107]",
    "[-1.67848186410950116105e-86 +/- 9.50e-107]",
    "[5.699037235789215086e-86 +/- 2.37e-105]",
    "[-1.685423783576964883e-85 +/- 9.41e-104]"
  ],
  "scalar_focus_enclosures": [
    "[+/- 7.91e-28]",
    "[+/- 9.92e-27]",
    "[+/- 2.52e-25]",
    "[+/- 9.91e-24]",
    "[-2.06391422270734e-6 +/- 4.13e-21]"
  ],
  "jacobian_enclosure": [
    [
      "[0.15163482235880947169308666 +/- 4.77e-27]",
      "[0.08399759854786132716466632 +/- 4.72e-27]",
      "[-0.01122016328412784457344147 +/- 9.07e-27]",
      "[-0.05707114872575318395022961 +/- 7.17e-27]"
    ],
    [
      "[-0.363740245808865666093809 +/- 1.66e-25]",
      "[-0.2024652683556911043347196 +/- 6.23e-26]",
      "[0.025252415828729927342727 +/- 3.40e-25]",
      "[0.1379964919971517833824696 +/- 6.39e-26]"
    ],
    [
      "[0.74367470500183201575122 +/- 3.23e-24]",
      "[0.41539686526046328771533 +/- 5.64e-24]",
      "[-0.04992545764328111819948 +/- 4.12e-24]",
      "[-0.28338071407073500223375 +/- 4.20e-24]"
    ],
    [
      "[-2.345738169008796273630 +/- 4.98e-22]",
      "[-1.310682465166484064582 +/- 1.82e-22]",
      "[0.158026054386340375355 +/- 6.48e-22]",
      "[0.8937080273358998272698 +/- 9.51e-23]"
    ]
  ],
  "preconditioner": [
    [
      "[69053.282303117966636480305973108983233460804640538434588080765371468435211864644161391992859963604545886847666 +/- 1.04e-106]",
      "[76301.031958008598753540141673160685722904678542595308092604740298297436608642950665551231914649444894505906899 +/- 2.79e-106]",
      "[71141.872074818334578662316375973428024912426681649458485507910836199842580604325305579318505499083716693317547 +/- 3.00e-106]",
      "[15186.066916846450190209825715517108140892009029545172692947901938730786913316442842009115871912641596521401027 +/- 3.51e-106]"
    ],
    [
      "[78533.176872137864570668746506358555798466548587797521224408103927404732536063371116645516215301762245893163617 +/- 3.25e-106]",
      "[87951.543832596173634207636711790406505989525402464099105551949948126240140562891023961342379435863672225916359 +/- 4.50e-106]",
      "[75409.795917377124593109993327072741316076764742471889960355849309176055463278483423116104910529806718820337140 +/- 2.57e-106]",
      "[15345.790233552122396782592103771284608425623340197640711679403399008278312106696044549326559772522461365887253 +/- 4.28e-106]"
    ],
    [
      "[132394.70053332018237056849172269236399865353679023384563873844607340099531975397127405020540735319150672462047 +/- 1.46e-106]",
      "[147580.91327701493348679597890533718152907008903223505753941249078617287456888904269881605227149484828726403702 +/- 2.88e-105]",
      "[135855.54223544195440784181551145534837724826349112164302583682464299300181134217253366869883097565223457058603 +/- 7.10e-106]",
      "[28744.409930387617258178746016838568619811759285584425602587052505613804817469356241457650631948186496634343282 +/- 1.63e-106]"
    ],
    [
      "[273009.92969065828005251900360555844290383335282329677055820405272393603861428178287844834823360394052523928878 +/- 1.32e-105]",
      "[303160.70972766925421446122934695212087418919836225264470139863328742246156193597898484825369931441764686256076 +/- 7.80e-106]",
      "[273299.30936554829318346917414983723765730198245707105704116472712924067003117243034506443423194756769520806948 +/- 1.41e-105]",
      "[57283.394267873260286789049022218244971681800198220989261440981211380290906322158630612967449742643307071147859 +/- 1.78e-106]"
    ]
  ],
  "center_correction": [
    "[1.4084076513977920e-82 +/- 5.56e-99]",
    "[1.6882436115315951e-82 +/- 1.84e-99]",
    "[2.6003919115118767e-82 +/- 6.92e-99]",
    "[5.7146881060756923e-82 +/- 4.95e-99]"
  ],
  "contraction_row_bounds": [
    "[+/- 8.42e-18]",
    "[+/- 8.54e-18]",
    "[+/- 1.60e-17]",
    "[+/- 3.18e-17]"
  ],
  "inclusion_bounds": [
    "[+/- 8.42e-48]",
    "[+/- 8.54e-48]",
    "[+/- 1.60e-47]",
    "[+/- 3.18e-47]"
  ],
  "strict_inclusion": [
    true,
    true,
    true,
    true
  ],
  "contraction": true,
  "positive_A": true,
  "fifth_nonzero": true,
  "positive_hopf_spectrum": true,
  "real_focus_consistency": true,
  "eigenbasis_nonsingular": true,
  "algebraic_pivot_enclosures": {
    "qpivot": "[17.3198647332576789511140183945 +/- 6.69e-29] + [-3.264417567548660681295066134 +/- 1.38e-28]j",
    "vpivot": "[44.614952910521687032963004973 +/- 4.90e-28]",
    "detC": "[+/- 9.80e-29] + [2.669284082211584298044873417 +/- 1.99e-28]j"
  },
  "A_enclosure": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "[2.49450850863287884250037957230 +/- 4.47e-30]",
      "[2.9568763905463166365237474121 +/- 6.41e-29]"
    ],
    [
      "[1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.4e-113]",
      "[2.88897209894830431253326340878 +/- 2.45e-30]",
      "[10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.12e-111]"
    ],
    [
      "[1.55419323958454821462756913773 +/- 4.24e-30]",
      "[1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.16e-112]",
      "[5.34208276169161890008976877291 +/- 4.52e-30]"
    ]
  ],
  "omega_enclosure": "[1.1040088040154841592119181493 +/- 5.26e-29]",
  "trace_enclosure": "[9.23105486063992321262303218169 +/- 6.96e-30]",
  "hopf_denominator_enclosure": "[12.2377228078979660649191066205 +/- 1.01e-29]",
  "seconds": 0.11478829383850098
}


==> anc/data/order5/focus_input.json <==
{
  "variable_order": [
    "e=A22",
    "i=A33",
    "g=A31",
    "b=A12"
  ],
  "fixed_exact_decimals": {
    "a=A11": "1",
    "d=A21": "1.8733235897132692",
    "f=A23": "10.367652800574649",
    "h=A32": "1.2709500205223867"
  },
  "root": [
    "2.888972098948304312533263408781444286345756380326853029010036446182042251227022694574",
    "5.342082761691618900089768772913512408828931077570068059903713244828889397245840190213",
    "1.554193239584548214627569137726764850713416373733862230758702662456502291018227353597",
    "2.494508508632878842500379572303465902265422221927577281140125459845547737225234137968"
  ],
  "A": [
    [
      "1.0",
      "2.494508508632878842500379572303465902265422221927577281140125459845547737225234137968",
      "2.956876390546316636523747412053224344635116219891363679755050052304680417467073310949"
    ],
    [
      "1.8733235897132692",
      "2.888972098948304312533263408781444286345756380326853029010036446182042251227022694574",
      "10.367652800574649"
    ],
    [
      "1.554193239584548214627569137726764850713416373733862230758702662456502291018227353597",
      "1.2709500205223867",
      "5.342082761691618900089768772913512408828931077570068059903713244828889397245840190213"
    ]
  ],
  "normal_form": {
    "coefficients": [
      "(-4.30473292648626141171425824597199950695612257496459468766447431939508670550941501515e-86 - 0.3544441926680142142230264618598759828026909134625358933793166653474987509047446879557j)",
      "(-2.862218767786711773008465837580438271861819095970079847618105324455103364051998421117e-87 - 0.104661499199412011697203116300060541096016234413585404990152956704221177541552603614j)",
      "(-7.349792650509882482896356384112181960595073759066356758169594293919887065450920299564e-88 - 0.0504154589944792657477923544366708169640876761255583503983076859300579134133277109763j)",
      "(-4.623638984773995738099662328225830728417561536741872634587776236969063872751840671301e-87 - 0.02717305642946575538578779549859039393862756316563209480599861829982505208694896380046j)",
      "(-0.000001031957111353671776251573415808521192788807317580291072155736829980200275623042199667 - 0.01462875409543929599528402604754840599278681397689560129446220716037757162795446228063j)"
    ],
    "dimensionless_real_coefficients": [
      "-3.899183512694058038877031617659616913256102729485884804352130232289622137808649582683e-86",
      "-2.592568788741804295535072517741870577763806253002945165106659173631070730644424186864e-87",
      "-6.65736778889563886133719710514925251770160036881871376728115603781917167682032229691e-88",
      "-4.188045392352819838978141928974705350074831291841551079858465191843887530176475992531e-87",
      "-0.0000009347363060876443612735465781166858810750006904660315843316161301074342650779396132031"
    ],
    "omega": "1.104008804015484159211918149266409014646017574113737093624354508516775376008862497274",
    "max_residual": "5.0269117e-88",
    "hopf_mismatch": "2.831156674e-84",
    "eigenvector_residual": "1.4776848e-85",
    "precision_digits": 85,
    "gauge": "first",
    "q": [
      "(1.0 + 0.0j)",
      "(-0.148933820349884371684863345538727710545206329212894338088525192268994604684811460198 - 0.6889292920082864555452203506908857011126803269207089381684098122829016383381820777389j)",
      "(-0.212549743345170196074838504170819768913586050411429062345732332876409709220267001721 + 0.2078312027889911014728761232199122281732695617630896961467851467304783467192439091976j)"
    ],
    "p": [
      "(0.4335459120291017246107110763854941149323828699707718015755861686884700838047278548732 + 0.1027540100772262660438765116692108814348045927878960899544346167269245417283445269301j)",
      "(-0.07786027878186593443343992024044078268401775359075548030741233555327367750744386610745 - 0.4787296509719714893333498232755845007326874705179313203751686211835498672505999629111j)",
      "(-0.2580951561504413800727663490971296648198770962212163102314426166999225059304456508915 + 0.8188814682716188419633017702502433538873575437197170518601513989025714320412066263301j)"
    ]
  },
  "jacobian": [
    [
      "0.06867464362932867221117293220788525881982842386087491183280610701952070826786754122656",
      "0.03804208727428011873556084472935841348667586495573590822021892119103856453177980371145",
      "-0.005081555166642709741901927734803215461362931274117232147286957160021207090456098138878",
      "-0.02584723442339176244659298727214405685289696962518844997756611369631771914517984201315"
    ],
    [
      "-0.03264970257915229906048354883547306663926558449033169149515137687698829655726766823791",
      "-0.01852667178728691572568846143239920531013897271471216990924617760275424049503070795694",
      "0.001663005387583812286696705500482398158579737166954657007233628064245722031136609016582",
      "0.01278424380989025947979919804020164610363987771136259860484088986192994263933605826877"
    ],
    [
      "-0.01240433449982283535016790072320629330209276472311946218185377624090443292001532137887",
      "-0.006698912484560324329662932844001667098886357578585289114970238352713449521034201108801",
      "0.0008598988260093887862765204232566481750615803988661937024557535233900282859011639854339",
      "0.004651537825338130201157343520808072334310910631681764952203336631537666957906296814036"
    ],
    [
      "-0.004823736721329853187322187528879892727543734890934984320455262268836397700146448302169",
      "-0.002589473135723374627235409110684527279161840509460837326190509022128347193255176121789",
      "0.0004673218709915644014799054703165374735882320731574792003050416451748165236679919043814",
      "0.001745900447828596695442953416672289060945979020001781718457995346177657695685430757964"
    ]
  ],
  "jacobian_determinant": "0.00000000000008434712617177823670634800947522056371810392270134597330348016608893831717428190655867",
  "jacobian_inverse": [
    [
      "3821.422095882526597393019659641313059874213258258358093230151589303537162797012925091",
      "5266.539184805015270398798742574648099195366306404129290162833133831397147247406866511",
      "-5825.491966664289182839116003297822461824206223517445996186542161128418974583623495724",
      "33531.10314913352080816483121244243550020343826632597435210879983128004844778488778341"
    ],
    [
      "5013.430045253200795052008839143934904938960589559675165719334797131044596853746864017",
      "4823.022680240733171704882831398426576700547768205936640862675061471301699794091146421",
      "1884.732771053606521148108167191812948012318308856688302619809952491897824282865359282",
      "33883.77504483275195628516523961704576618246223208032698106708543768995657197547310585"
    ],
    [
      "7043.379421753865850275983802899497291786293136674936914723553251210548032857666207634",
      "8622.929345254836449248408752590913448194964901654339982222496443210023293349423790769",
      "-8383.216084395837448233395545427375599477667637327191705171209200861571996506225005454",
      "63468.16325875607921085287911945845676957023767747049941830100605118752070299256848342"
    ],
    [
      "16108.6797916355205087662059334425815446480626845859637238868093352110067338532928707",
      "19396.18189032418550356361212738866600997140369096189231252131843441905054287605351183",
      "-11055.90782067225234258673432439108522286287788309286966102910094298867317965975214357",
      "126482.7431912443978196830081247825708034785018336730072370504253216410883201984027941"
    ]
  ],
  "elapsed_seconds": 2.343223810195923,
  "status": "numerical_candidate_for_interval_proof"
}

==> anc/data/order5/interval_summary.json <==
{
  "status": "PASS",
  "order": 5,
  "epsilon": ".010",
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.4951779715954434689916867965686590911336222463074210975478782130156365215825588235139696196109328771102627870019379381277090793272006067264",
      "2.9557977888912943469791561390181368937026968584876747877051915639007393916862509557515269609760926483258049749089476078111473105277455683149"
    ],
    [
      "1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.8891495415562806108085713079732710101056548553229027304022768363705062412780531819980842565924644751564291921272795748469283320198442375536",
      "10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1.5545291691565216452006612400385878126995285099021123143649000122233775714947081632057167700967824781943379249882940152245986204290741614461",
      "1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5.3422621749126301502079605501266870484132661868799514800891334099337081210391700290792995474001058173843359598857429737573498892041746500510"
    ]
  ],
  "parameter_file_sha256": "d49eb4ca48ff40ef62831a1fc901520d564a823b160ebc47dc9d176affb5ed84",
  "flow_source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "certified_distinct_orbits": 5,
  "same_matrix_and_section": true,
  "all_certificates_pass": true,
  "consecutive_rho_gap_lower_bounds": [
    "[0.010148760062501961265831899896670780102322491428557931835608738021189721307659181952910530892488337156331434868562326091996827109344740032502645196284238780179536437709837822580540951348078125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.39e-324]",
    "[0.010439121224707136954221923490857543421730411044555029443550381846112113231930815753227385034240332138239845108096827953726215563480686040352193199799392515287081048618344513572604837726078125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.78e-324]",
    "[0.0086826403101869945385246492310652324151269352857158624417474733444264669249352416882486959018880583861538809131426327055348210326604593769641458051996470535845649067798839964997396551550781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.40e-323]",
    "[0.014625485608272173448707201192070478935702390867327094120095945285010142696790798067980237859215997955347009477674114713694132570091475235622134043604668587314887068010599904338581272993078125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.36e-323]"
  ],
  "stabilities": [
    "attracting",
    "saddle",
    "attracting",
    "saddle",
    "attracting"
  ],
  "equilibrium": "two unstable directions",
  "routh_hurwitz": {
    "trace_A": "[9.2314117164689107610165318580999580585189210422028542104914102463042143623172232110773838039925702925407651520130225486042782212240188876046000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.18e-320]",
    "second_coefficient": "[1.220087854649347272694348624459023409789754827473725437229461785192818777117992500225589361803582911864047049038031688739380425136014521506723861539709397325201165031958682875160477745281942121006892684971038831179233760000124002919070960666382602600705808943449129823993031056710000000000000000000000000000000000000000 +/- 9.68e-320]",
    "determinant_A": "[11.263133316531401809360645761633768751163452375814899652490162323917320982383727268912047346175109919367398723527068348986367290729645569535549846153890669978734597809845870132355809507488069483695964065578263437030396178880072428209342701509729803509889816991444763367395399237355216722111723310322199473270347792722695 +/- 3.43e-319]",
    "gap": "[-2.673584573932908813952214998320397517208122325637552693003789819172306352143935867981420573272473141620921238781785934150717525662891432173726341433072740563152362466734535113978662151863977480425246133727445469195189453696056825449426488780370793967766955999570605423774480510257031560046092334206e-20 +/- 2.73e-318]"
  },
  "certificates": [
    "arb_orbit_1.json",
    "arb_orbit_2.json",
    "arb_orbit_3.json",
    "arb_orbit_4.json",
    "arb_orbit_5.json"
  ]
}


==> anc/data/order5/orbits.json <==
{
  "order": 5,
  "epsilon": ".010",
  "parameters_file": "parameters.json",
  "parameter_sha256": "d49eb4ca48ff40ef62831a1fc901520d564a823b160ebc47dc9d176affb5ed84",
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.29791027265526863868906935721140750411724039644100934406081112664000478814525480208870252775761676463057435886477257449972951798084110229707",
      "1.3777955621390071808038741963674498345952061887032137455626293510419781241101294357720189886142526640337790400589206511241581544165627925114",
      "2.0369023004349564420080782924603098581217124411128007202259277003528089427343214194883074224486233469601086449164377924691574757241489532851"
    ],
    [
      "-0.42515115711956357499843919895498564546292325968631781455467466173007794537676221914933362978840584365070823475606730819316071378939787416720",
      "-0.41568925951606511849129860965918451580839384847358065579121827928517977980912514270406527270483626330744092898772466027481153187789787347451",
      "1.0653563575851682915501399592308054134302020996142496944654198889463473607142642386701864712919980989522048063533720965227766101916058583868"
    ]
  ],
  "working_precision_digits": 152,
  "flow_precision_digits": 170,
  "taylor_degree": 112,
  "taylor_step": ".07",
  "status": "numerical_full_original_ODE_transverse_solve_scalar_bracketed_shooting_not_interval",
  "orbits": [
    {
      "index": 1,
      "rho": "0.0100509479407146611395955914764616042119145054302035991619987593775084581808313070754338347874680383112906032692877835354747989441226326",
      "stable_coordinate": "0.000000658775603672741320316440857450721089269864436660644045650879420627353876397313732389751911419404728066275925390100488380578214969648259",
      "period": "5.68850651305645069414000741406478735473521345106183806456251731792381620406642756720765897479438788557780144249968188136375943667951232",
      "initial_x": [
        "1.02010255465703299502051149939378065914491828072484385896804316963443754371553901146460005932684749602730927281450095717143797846646023",
        "0.99700706122008037588480375919938795805692831364147236307987589393909250575786215106411742448148508994015322596677627213518002434879195",
        "0.995727529683634261903830682144633181132858954685124146787997257277677301997168248926390257734585931381247897359701463101961967683732848"
      ],
      "original_ode_closure": [
        "0.0",
        "-1.165365739250032303639213330541083412090073677281313577e-154",
        "2.796877774200077528734111993298600189016176825475152585e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.864426132467663000679415764629228663688125614227406657106025825536611264584429210274796232239859458023598108523159117320729284962444597",
            "-0.159084254090357931115484282931855599087232298062826075579293770789255843998778203855574877382298503241708137962610558705796105526971228",
            "-0.52660997169755454980287294930131020506119390582988662182010325191614460033850403670883863597401459790308199114849813681487935295108776"
          ],
          [
            "-0.269941777960942971331070566575078938564465435711756958072761758948406055753560302715473756584989130829887886530348409018726098904551322",
            "0.683569997143960444144487358700564996189935497565170987729747556059300337232470355621661300902114641547992477329879547853168220897345926",
            "-1.04746467015211452468316457307268090934867992755386368626147184529575881670437542208569348881373826943265406606193867868439168787554642"
          ],
          [
            "-0.140996579081442401329382135973980678836088533288699618336323689465122623120898851601863032500292824449113255572112613023071515400239233",
            "-0.165544791017449945937713938717809914407027930881244257998640028495407700438615647323865452939356914449895890869276852870885553617151843",
            "0.452003870388376555175056697102440013012335688581262067824512340132533955683832252271921086157778086571801936389221928495080493167177427"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000135184698592598196255806891442349666505669272856935373150752549280017107430482394224235245481350161645527998809899218888443914885",
            "-0.0103187420496003671509892327356377619782038440409209501703599623927365256450480315547253377781535306311329877713229937905892548820564685"
          ],
          [
            "0.000131009071349798099077338400349650108502394439942391229507310646441753720673808218560540357276119578208832748110147994752072668206482158",
            "-0.00000135184698592598300273763668075060626825631888885669344578579704724267034248665556362305270262735822393303772750532321088541218089633372"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999998944191926177942763437392985911437433711343849108734015306988511710799409897276400322498228982323878921736836245697",
          "0.000000000000000000000015628506055730126959407387928275226574377879336823485424829656667819889854909743070024013278269790056262190722252470711561439819140869"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000105580807382205723656260701408856256628865615089126598469301148828920059010272359967750177101767612107826316375430310439383507639943005",
        "monodromy_eigenvalues": [
          "0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999996",
          "0.9999999999999999999989441919261779427634373929859114374337113438491087340153069885117107994098972764003224982289823238789217368362457",
          "0.0000000000000000000000156285060557301269594073879282752265743778793368234854248296566678198898549097430700240132782697900562621907222524707115614398191414077"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-52.5129456738390278253451952999472467424029432904853413277022930534246698980616904695019515381777106144490232179810351763857429093148331",
        "det_monodromy": "0.0000000000000000000000156285060557301269593908872253998097919250465960961108292062003156773195376814150432298162736057746412541412889098619588935759048719273",
        "liouville_residual": "1.34659715364554331532360858475126371603075461252600025994318301275444108268894529112428233617316220783411104084536655543072608669771529e-154",
        "periodic_trace_product": "0.0000000000000000000000156285060557301269593908872253998097919250465960961108292062003156773195376814150432298162736057746412541412889098619588935759048717927",
        "periodic_product_residual": "-6.86515454404814615197824057261784786510392548303367494634750988600280284292388385681046732162467044820563209024040033899400895373177306e-157",
        "shooting_jacobian": [
          [
            "0.000133937264460509574749634218712645326699431417465923065009800061916310188614987019840744267819933483661420307001794622597905410731508372",
            "-1.0206402319677014766098962447925023790399257984878824136988476342097242932729005521288086162975400422955826337452419503350345307910814",
            "-0.00000620368108164134082483406274492067169991285023731668613103805941999094943899382583595936775670807386386177462595433470494261840572130029"
          ],
          [
            "-0.00028499093770228770911060187920585514816752426684561602554143484538675530483290459543029101919360823256512364663640604000521707714538983",
            "-2.03040192439745625708629827702792458641151877032452107774917931795891762210094748044629963226380123565730652908314514155628816634985184",
            "0.0152382027754664446653654374187683573862754727856141359967570924475511407652502442553413788941171377810285371019566424706966600615403069"
          ],
          [
            "0.00030552426720722189132034100914609960980753418489808903211865640018564517755296704525935833447430469315417034615241922316402493777044247",
            "-1.06200630534371924661412307537904158964497190760575292342953040798560468869545077616872480368435908515879013356623573909093370372286309",
            "-0.00460173030404995523626552057648355091111346340342101188220078401319635276220165567501300040729094100982144185023448635530130972079013099"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-409313021467642819398.595444493326797350077234236735802448068140961339849184600736103753477301074740480817198168524019956480271745652894",
            "75205516257665130275.075750541182861418332378019126704326475721205531025604877075752736892369824160289371215211099681197686500503460164",
            "249587889365195545545.764861765879661352051780196830514217221326923506219512672257705966514143564191170882934706512476887816467469848526"
          ],
          [
            "-53623646342891176.3008051784106138474415064678699469434312403142620027527914853768770753688784954042739646054610811581419209079292866129",
            "9852591526102693.69582830870377865320411131113763426376136728968215597855990154434464695272498771722377948858431769454437476632631678896",
            "32698233402882146.1015048745071510080910355027095691431457231268079700464543744454641988219185829283259663593077817379594850092386238551"
          ],
          [
            "-14800174262855715670.6120818691221366070009545571055056419545739728596029578026054373689226659985246350526543822016796276974876199312331",
            "2719324057051681745.10937001734300758759713339373989050394012571911227083972616869863808842692331914332295021914119452406198062540306247",
            "9024741610364971155.74571546996117637228487168721534394167794332961779264637135014838881131722065553494231896524065626887086546705197153"
          ]
        ],
        "integral_u": [
          [
            "-1.48516484193282409991779571288241852162473544445775807958424518367039661280508323289513445806276321078212954132528538495895393113005109e-154"
          ],
          [
            "1.6489899311738073364556828774830935637228229389163610094646192680864200708186482952921388265155848119422530894549054779508828220972925e-155"
          ],
          [
            "3.34287844844408730815127404138697287870324347281622672215578176239479863348263962159748314054359265362905273573170248761374893723178941e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0052",
            "0.0148"
          ],
          "bracket_return": [
            "2.95099268420261903801093949429e-24",
            "-4.20355327161237458292614208645e-24"
          ]
        },
        {
          "stage": 1,
          "rho": "0.01",
          "v": "0.000000652117856853312798218287617511",
          "radial_residual": "5.3688386441929885212e-26",
          "radial_derivative": "-1.0517344252881553763e-21",
          "correction": "5.10474746770985e-5"
        },
        {
          "stage": 1,
          "rho": "0.01005104747467709852792600459856502966656",
          "v": "0.000000658788643571550874063334046051",
          "radial_residual": "-1.0508900414755228989e-28",
          "radial_derivative": "-1.0558143834559192922e-21",
          "correction": "-9.95335977556701e-8"
        },
        {
          "stage": 1,
          "rho": "0.01005094794107934285783445887507933791351",
          "v": "0.000000658775603720517868975445495237",
          "radial_residual": "-3.8503338199084901709e-34",
          "radial_derivative": "-1.055806646561373219e-21",
          "correction": "-3.64681718233971e-13"
        },
        {
          "stage": 1,
          "rho": "0.01005094794071466113960048739938578515499",
          "v": "0.000000658775603672741320317082266899",
          "radial_residual": "-5.16914796426364019e-45",
          "radial_derivative": "-1.0558066465330244003e-21",
          "correction": "-4.89592292418094e-24"
        },
        {
          "stage": 2,
          "rho": "0.01005094794071466113959559147646160421191",
          "v": "0.000000658775603672741320316440857451",
          "radial_residual": "-9.3166573568340349347e-67",
          "radial_derivative": "-1.0558066465330244003e-21",
          "correction": "-8.8242079053275e-46"
        },
        {
          "stage": 2,
          "rho": "0.01005094794071466113959559147646160421191",
          "v": "0.000000658775603672741320316440857451",
          "radial_residual": "-3.0265122979413837545e-110",
          "radial_derivative": "-1.0558066465330244003e-21",
          "correction": "-2.86654029682386e-89"
        },
        {
          "stage": 2,
          "rho": "0.01005094794071466113959559147646160421191",
          "v": "0.000000658775603672741320316440857451",
          "radial_residual": "2.3123980110289833941e-156",
          "radial_derivative": "-1.0558066465330244003e-21",
          "correction": "2.19017186396984e-135"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.02010255465703299502051149939378065914491828072484385896804",
          "0.997007061220080375884803759199387958056928313641472363079876",
          "0.995727529683634261903830682144633181132858954685124146787997"
        ],
        [
          "0.07",
          "1.02004111758236413555653094291076205795576746162344185523245",
          "0.998082262979742180317931328568774019085413759218900898518551",
          "0.99541853113213231224133011513934017186901992155453821961246"
        ],
        [
          "0.14",
          "1.01985798923781209701259655711345501878058710918431403704138",
          "0.999170201048824821680274049677010621099977424316800154947421",
          "0.995137006709988930374353014727258778851501391848249882756912"
        ],
        [
          "0.21",
          "1.01955422144050937759924832377055096155820893827844372197976",
          "1.0002643229206850314082493147178944328189167574335912507554",
          "0.994884673238857155861900893447422668053865044882564778209517"
        ],
        [
          "0.28",
          "1.01913163480312270501319634341035763799636667840323262510253",
          "1.00135800947291856803786550976416577370768083905212557216447",
          "0.994663069926023394412626368749195987254084743166628643507968"
        ],
        [
          "0.35",
          "1.01859280780479576212660848253008984894978058298936567249642",
          "1.00244461639681875271794996185618410133478974662723309670526",
          "0.994473548409205152190725418477646702866454079862654778682918"
        ],
        [
          "0.42",
          "1.0179410601558356773040767293788719834765933166861784498612",
          "1.00351751646657612036360346161438500803173944166115931879338",
          "0.994317264016434486074016382816823882700285772001734013111701"
        ],
        [
          "0.49",
          "1.01718043058213148365235026592834178109247821510377170910909",
          "1.00457014233681843449299278306619223799692928713969109465633",
          "0.994195168309454939067298081315895967357395434352479527517669"
        ],
        [
          "0.56",
          "1.01631564921813932991281300607745124772127258305141440831185",
          "1.00559602953733292536689848562090320973296082923332921883332",
          "0.994108002968736859873000035871755054758310397896589617122243"
        ],
        [
          "0.63",
          "1.01535210485769939494492726971097296637421615267651682550995",
          "1.0065888593177722722716564753805768322892342248871115437629",
          "0.994056295067203929640099604451198102710694785186228286974042"
        ],
        [
          "0.7",
          "1.01429580736881289633870250379297680664201033218680939355032",
          "1.00754250098336335952515171469500473589425354525771427862457",
          "0.994040353768201400102002707507987269371686110254522548512912"
        ],
        [
          "0.77",
          "1.01315334563072751141442871487236577443937682728621953070624",
          "1.00845105335557588772752744452787679984851708984290756446578",
          "0.994060268471273598221539749280032829367838902148145972838577"
        ],
        [
          "0.84",
          "1.01193184139828332376896505563542768136385453807212401573108",
          "1.00930888498973373468204304066619872347575584354368515140045",
          "0.99411590841711199197966477078844236213345086183352204430392"
        ],
        [
          "0.91",
          "1.01063889953861831939590271217493298498710587383321815908864",
          "1.01011067278492232911495349708964467093812483049804352871732",
          "0.994206923750747400509772550021718991378109304441806572847233"
        ],
        [
          "0.98",
          "1.00928255511833733677644466314083833471573223635758380875578",
          "1.01085143863039479358582137960328420127281029184178757387321",
          "0.994332748029853865623004805876938211318796192554048784556798"
        ],
        [
          "1.05",
          "1.0078712178446005115911476221138595074561399462996664248237",
          "1.01152658374701251594879240579901643697338401878570033439829",
          "0.99449260215306825313348215660035124894096986195123197650963"
        ],
        [
          "1.12",
          "1.00641361438096355757312514124392465646488889130758728734206",
          "1.01213192040194227035327154101425831841854305262140196878741",
          "0.994685499671664346213880095898049044560249332814897473923355"
        ],
        [
          "1.19",
          "1.00491872906807427337267965364997258043904740388441982917538",
          "1.0126637006996086786885306999863708333478434647325053302077",
          "0.994910253436899911207727366608583808614152409427101287344514"
        ],
        [
          "1.26",
          "1.00339574358056439310864662588191199879951984918955182479699",
          "1.01311864218137604670126025282788914942823737793618365425213",
          "0.995165483525015218277727102437995289839164360242146432557855"
        ],
        [
          "1.33",
          "1.00185397604492991818472671759963879417735878878909169693488",
          "1.0134939500000971813163424289674491308905995606747883087953",
          "0.995449626372322741436379769634182604562582188708430292730821"
        ],
        [
          "1.4",
          "1.00030282012930096439382350758304786686334096622257638531953",
          "1.01378733547290365570600068333320803865513996048556137328884",
          "0.99576094504419459133576922300995553944424243255723948320496"
        ],
        [
          "1.47",
          "0.998751684595359293272981192129369296671312451492828592242751",
          "1.01399703085571973562220446005673918521780797215715411975355",
          "0.996097540554112515054009216643834097511512606756553258311923"
        ],
        [
          "1.54",
          "0.99720993377600230527433699602125986122321609619046623663336",
          "1.01412180022519143741049348435361839398286624691884412145867",
          "0.996457364142361028092448492415842926515144169981197342378389"
        ],
        [
          "1.61",
          "0.995686829410523801414476263630759837955151465191199019249919",
          "1.01416094639721912149413111986830252954540047815577006991496",
          "0.996838230418462687636258384184370607466804476453923334260494"
        ],
        [
          "1.68",
          "0.994191474233016587562741362179620677565511054066583121074459",
          "1.01411431385523210398322081242739573084538811965781338754601",
          "0.997237831267099866825823962907867386207791810993955654419572"
        ],
        [
          "1.75",
          "0.992732757670387317482583125170274980999609218797173259069577",
          "1.01398228770491582444202574905062330805004494431219118873081",
          "0.997653750414042973144677638755812341931189561140957365486726"
        ],
        [
          "1.82",
          "0.99131930396482191277799732925051458107848382187809366876723",
          "1.01376578871449176165697047336265273377887253143464616174714",
          "0.998083478546494044655644175711731365194268041260377054020556"
        ],
        [
          "1.89",
          "0.989959422992757761532756275609872213057459775696416413386835",
          "1.01346626454010187569162039683430310364182886135732786623158",
          "0.998524428881221279073138543334493527526439131916906546361233"
        ],
        [
          "1.96",
          "0.988661064009381455077310104584762401545886311202351665497504",
          "1.01308567727367555333000464484099746051064063050702589422529",
          "0.998973953073851209921965213983261619253037688736861319221902"
        ],
        [
          "2.03",
          "0.987431772505295176078097978221276195360496313828381307946015",
          "1.01262648748525556618882222192031175252626837994162860007469",
          "0.999429357363632543491147530294388359948152843904534774031149"
        ],
        [
          "2.1",
          "0.986278650321118620116302349940920895954025261780250779065093",
          "1.01209163496262644445971193410945382929950600108696509973177",
          "0.999887918849807724085441858645261810168122907652383109061925"
        ],
        [
          "2.17",
          "0.985208319127156683629486131602514558993721700704785400471889",
          "1.01148451637782777614312151923029895944806449462064198661925",
          "1.00034690179833327696113947831673967327888785940897491345496"
        ],
        [
          "2.24",
          "0.984226887339494987561306943973404204374388622130177821158995",
          "1.01080896013246356217775049273127332765206555846794700981326",
          "1.00080357388097832043511955970577976936916364637495522163403"
        ],
        [
          "2.31",
          "0.983339920511493741670074754414050753278746102879359794346417",
          "1.01006919865146940579231711297474703360778891793371854049915",
          "1.00125522225269780123426229971736689955558751562304878590338"
        ],
        [
          "2.38",
          "0.982552415211017506773986355248447662996817303123193832366281",
          "1.00926983840811781016316538191311577614202213689627554385189",
          "1.00169916937751624132603044876695118851544516182151940234285"
        ],
        [
          "2.45",
          "0.981868776369118703584189626038506901065548086449593300026781",
          "1.00841582797158207757914150327564291267361757080545162917054",
          "1.00213278851786281448668259199972783935198743676791616238902"
        ],
        [
          "2.52",
          "0.981292798065415832399866634653000131749774796674810397425675",
          "1.00751242437249501564042905575296100400541920590690618880166",
          "1.00255351880726612909207247455824972968300104785305984495471"
        ],
        [
          "2.59",
          "0.980827647699083424931905384044592940909509536205678594670674",
          "1.00656515808187297108527103557252888388703061730816118713472",
          "1.00295887983144924977839491905408509618752968932848690517621"
        ],
        [
          "2.66",
          "0.980475853482098664681813429561776193254518452376254887183717",
          "1.00557979689484869327176572544719341664659926979396807217974",
          "1.00334648564807172618791323288271261014899263856131867088379"
        ],
        [
          "2.73",
          "0.980239295182967523496682272874625560060271985444529949325425",
          "1.0045623090032515580376953947604969309302085709671397789426",
          "1.00371405818056438586412158037449435999451133571945455476699"
        ],
        [
          "2.8",
          "0.980119198044290554997399826606414774452517249375462362234613",
          "1.00351882553062313703729136825479413290220360418441291534313",
          "1.00405943992662371512636909119272654200628437591025296568957"
        ],
        [
          "2.87",
          "0.980116129795858901602156599510114783323627436470260259712076",
          "1.00245560279022688333081512010310289365746119241040004518664",
          "1.00438060592691688950890759376879698450073163463206148228583"
        ],
        [
          "2.94",
          "0.980230000686066413284351032132718481405016486356247816036211",
          "1.00137898451149010971010068860754372412257736396631159827478",
          "1.00467567494434955391574761158080738455723511909003377894602"
        ],
        [
          "3.01",
          "0.980460066457807789688222554549655300776496468672282636934897",
          "1.0002953642635987227884296828472016051563885848403303727738",
          "1.00494291980883287772267247312189021928759666494737432640787"
        ],
        [
          "3.08",
          "0.980804934200194739888633374411472534342116846067983476113977",
          "0.999211148287139226110007377478224898780038793750945564595688",
          "1.00518077688683384130085235918963250523625272633885259001469"
        ],
        [
          "3.15",
          "0.981262571013830602881371670059754671619728025113980684096867",
          "0.9981327189262207804652354749434528951792291745214867571383",
          "1.00538785463909555340971482936956633537251037315129727154163"
        ],
        [
          "3.22",
          "0.981830315434498468720270307126071566537101692391108755068462",
          "0.997066398834859074080713534572423735835427229622115612128763",
          "1.00556294123377729167226799841923042870025003245884749780671"
        ],
        [
          "3.29",
          "0.982504891567401633057719704441683579652916063400300938732804",
          "0.996018416112975859446628153239730204160922633202426828569733",
          "1.00570501118590293800846086818428044165474490610475777417285"
        ],
        [
          "3.36",
          "0.983282425891025418276259760967524276634349346049809910391763",
          "0.994994870509535246711043348528544313200478952909639184707702",
          "1.005813230997447899132898045929479975931061597659169436871"
        ],
        [
          "3.43",
          "0.984158466695767361325582380099708376223670528067486931701898",
          "0.994001700813426819736343085388353888584059008251080152848408",
          "1.00588696377567382151942180642520723093522591330711656753297"
        ],
        [
          "3.5",
          "0.985128006127243085555039034373691312485746061067313860617373",
          "0.993044653536994125019223008443159339924666835719461400388616",
          "1.00592577281048031464945870501438534131639451529284646230723"
        ],
        [
          "3.57",
          "0.986185504807193854093310548005407235833781593340097285464981",
          "0.992129252982821835072482614463127302592878538283039087209733",
          "1.00592942409463225179203761819874184491762934583120348024545"
        ],
        [
          "3.64",
          "0.987324919005823664509425302808546282947177782064818587684511",
          "0.991260772771710672708566457867092058918049091510936132313823",
          "1.00589788777379291754842973693731661826521301535174622373436"
        ],
        [
          "3.71",
          "0.988539730337859010609666442520472137052422964617555481812173",
          "0.990444208898808795710863056340319821787385437552098077713595",
          "1.00583133851640250482215848812549640910110043589150869636096"
        ],
        [
          "3.78",
          "0.989822977950394589028819913541603991475981116622537381483601",
          "0.989684254375703476184654066521086187628209647264383865934866",
          "1.00573015479664384121593935537562495606327571631322515917498"
        ],
        [
          "3.85",
          "0.991167293163471145396998248873074707459716063624376825313007",
          "0.988985275508929722856230671640900919141395501974521604302795",
          "1.00559491708708689946401429708026371104408120121445375621081"
        ],
        [
          "3.92",
          "0.992564936514206033694042466475655745044411801060864564740217",
          "0.988351289859797730206284667418823310623264757831619340359883",
          "1.00542640496115146729749993532694642010716280331731993842519"
        ],
        [
          "3.99",
          "0.994007837142116087500984205490920130158035583238273663503572",
          "0.987785945926608582098974913925349474520309450879987665869217",
          "1.0052255931093190835100903396674102221594868600781880995108"
        ],
        [
          "4.06",
          "0.995487634437066612766677711821319410518918340336836886093375",
          "0.987292504588105422646301351165262124883926075691842955734941",
          "1.00499364627709999115612266598293382911990614501482629198039"
        ],
        [
          "4.13",
          "0.996995721852159579602218225635197414225291546694798338980866",
          "0.986873822346244491443167160870545790237074117979272441063515",
          "1.00473191313714911475085929350307143707784772527111910817348"
        ],
        [
          "4.2",
          "0.998523292762028593637201185147808934813355905993957033130044",
          "0.986532336406880799547927343588032780807877659602928066964815",
          "1.00444191911264796021168529524927217887619107469554522228681"
        ],
        [
          "4.27",
          "1.00006138822270829305929006416910854692026376979030155546993",
          "0.986270051638528861043975151105642442904341613408710720899886",
          "1.00412535817413704235633678911823664764752748232642389845284"
        ],
        [
          "4.34",
          "1.00160094646284048639557095583680576917662274926824233433023",
          "0.986088529451733983265320918196588240431737419340719760223824",
          "1.00378408363739435564356985530701647168746601387157044661304"
        ],
        [
          "4.41",
          "1.00313285390789350810468011169042338832976184598516731977898",
          "0.985988878644504583348248646653761398162434375137338892394092",
          "1.00342009799569543559618114382358417407632550452055545041064"
        ],
        [
          "4.48",
          "1.00464799750980122501939650475092908442602667131244978338345",
          "0.985971748262421905096495766050759618248753250242588524469735",
          "1.0030355418258327429626530053710605410706415746511428831819"
        ],
        [
          "4.55",
          "1.00613731812453544903277044922842075488240086736185856489117",
          "0.986037322525156807361352937746309506674100703193852497300911",
          "1.00263268181357647337623989356509349935102071873433208484042"
        ],
        [
          "4.62",
          "1.00759186465022910247158718654043562226191690700110780739301",
          "0.986185317873870953301438011271514289166825103752413849583039",
          "1.00221389795077267967001895679602997114164615255319659749783"
        ],
        [
          "4.69",
          "1.00900284860923377109124514205331964899463850746516124758983",
          "0.986414982196044814050171709061258288427892329248021285026863",
          "1.00178166996293272208243883855477180261262437547859285837626"
        ],
        [
          "4.76",
          "1.0103616988296265477133001718392704907122951404455404594573",
          "0.986725096285342612584083764238094077418331139781816687609019",
          "1.00133856303289398925629325677658968713400393753406707051525"
        ],
        [
          "4.83",
          "1.01166011585590196537474465299254519028687089287737345972211",
          "0.98711397759388853318471292051705721556836678297199893610488",
          "1.00088721289283867512507626388665286516846694622596895714462"
        ],
        [
          "4.9",
          "1.01289012569562718212833489160749477372132585068303396365864",
          "0.987579486332498704907299919486101932625950194544387845367271",
          "1.00043031036354935676320353273290984745685287059446553324025"
        ],
        [
          "4.97",
          "1.01404413248942478641300981756646020315975548934086284661245",
          "0.988119033970722152840124738450726682435543615898683497053476",
          "0.99997058542615419259817991859382972953121033993082844049562"
        ],
        [
          "5.04",
          "1.01511496967647270913024839034167931312732852472063279483137",
          "0.988729594182754338862508381549076840466735873920598135561065",
          "0.999510790917662491430869293104776416035207072490438676054559"
        ],
        [
          "5.11",
          "1.01609594921742385230883477580375763443902914713650714419469",
          "0.989407716277200918332874235526815970812743728912811444345176",
          "0.999053685947201843753697029139590998983648783769261285563277"
        ],
        [
          "5.18",
          "1.0169809084318332776801744635109000334073329005742498485818",
          "0.990149541138135211935572273887393522968021592626467303221398",
          "0.998602019134928857719127710066006801200051093609738366477775"
        ],
        [
          "5.25",
          "1.0177642540083383987355652788933084764167157169105095896377",
          "0.990950819691813004960106906414341697404215429097397514823667",
          "0.998158511779986407565438692795495771788428916091895796844158"
        ],
        [
          "5.32",
          "1.01844100275336590473996995330151631766772417105418703136907",
          "0.991806933897746206584865096156660105500187242012807652341962",
          "0.997725841067515020094796729154621331701068365064518059993129"
        ],
        [
          "5.39",
          "1.01900681865831779544009315354076115891225024998166785682161",
          "0.992712920244623689764969923687479492298930509652081660826071",
          "0.99730662342749520602715901351433187972458855794804041061836"
        ],
        [
          "5.46",
          "1.01945804588616432037178053119970942282861697365939692555039",
          "0.993663495710906995768929386989712417164494684660562935397891",
          "0.99690339816001106482158207257790823614655959063974427746408"
        ],
        [
          "5.53",
          "1.01979173730614498078977891799806830604685579201711938465953",
          "0.99465308612700054978033006840808884651277150056440641296081",
          "0.996518611442304880117287707666211376577681030048131857320012"
        ],
        [
          "5.6",
          "1.02000567823969743346291810550762778190240349852380792917423",
          "0.995675856850958783800113668644508240746555252650257418812231",
          "0.996154600832673065669470242891464297897451747592046525175441"
        ],
        [
          "5.67",
          "1.02009840512148698115857186554133255179196655353769713179077",
          "0.996725745643082174399434446612524290989904548838481306166308",
          "0.995813580384786947580218914886435882256350119245355854302771"
        ],
        [
          "5.6885065130564506941400074140647874",
          "1.02010255465703299502051149939378065914491828072484385896804",
          "0.997007061220080375884803759199387958056928313641472363079876",
          "0.995727529683634261903830682144633181132858954685124146787997"
        ]
      ],
      "flow_calls": 35,
      "seconds": 17.44312572479248
    },
    {
      "index": 2,
      "rho": "0.0201997080032166224054274913731323843142369968587815309976540581200380384283812258280811088443320405855603326669152792052230623624490278",
      "stable_coordinate": "0.00000265760575408989568353065319782688757156470895514020901859882880420145516038676055319642666415301574251692654971999140923043082670166098",
      "period": "5.68905417864653157876131791538443047804880883793039330295272520653853392480615592548744123876889908390718266384525111367052723790369963",
      "initial_x": [
        "1.04040207361218733470653851339946259551604555842651820220432671506888027831192283841671541411532823418686318226038027840185535515572476",
        "0.993987712764479078864760948973063461365339542793227847159079468470844528989136598111678789900945774021373191597785947289084791413407027",
        "0.991414902066141218555645866661475016879375591372409801795559742283086224647163458026897719957467770823338442478681154158071020195357077"
      ],
      "original_ode_closure": [
        "0.0",
        "3.263024069900090450189797325515033553852206296387678016e-154",
        "-9.322925914000258429113706644328667296720589418250508618e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.861743993491299909728919234072902496118675560091071588759480312329234992948456354890085345618377700322553388086844538434127024482280499",
            "-0.162485284306329995844593097308972732535369796908373056850347095759687690260643583737151421216367119834331984940709158352468109205089583",
            "-0.537177257350611279926360232403805778205802721973011597615581930696282601817804688196547830322736569167017827835257491072936852519473739"
          ],
          [
            "-0.269602130962375258074504668080476473568941822858947108993926046270545959973949166092152300527882739147672129734366446579136522963681355",
            "0.684434887829506062267078066247511327666029276046698814090788068147159056250518067276128784484425706612340103850287263926649066516579203",
            "-1.04325699753025476339962533288951694830129736915793867127806293224404534669428160845336394436458006622898505363542228775471113748566944"
          ],
          [
            "-0.140243635453733009226849973186782330867017859016683835718443105979034787748655981893619306838713962487449913520747383056814199303174122",
            "-0.165207818569358670547922165392357833079407835130083072400374584527735739849284461913519407830859712047154921824826898013252792567795587",
            "0.453821118679194028005868143349976026275339826074739891907909166623130225220209150907241227093608090735872105084985914870719124642830384"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000545303829171857537028423406905963261154776909852767691365887450069405351422436436462895185918712664303198721505885793174870367592",
            "-0.0207483120058058698145334077208259746654581307444972718686989893592925052660463518160538102909223139338194593614282458458455512496225758"
          ],
          [
            "0.000262819839311231038828661635197242838142718228067542266329586700135066997212616434146677946870162626283737605406191137231140249265407609",
            "-0.00000545303829171857350484056367920957256688555658823291873611177497641963433065129090927175544768945587743496509734162643653306198583124861"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000184989397838801576277235140444419349304545334476614863570067978324585272564167336442890626781333916642248269408696",
          "0.0000000000000000000000155496920018342972723108080661012651320937547581257834828932902095044707698243063366907543043780650727329476031299578802003709298237506"
        ],
        "slow_multiplier_minus_one": "0.00000000000000000000184989397838801576277235140444419349304545334476614863570067978324585272564167336442890626781333916642248269408695614333986571134247688",
        "monodromy_eigenvalues": [
          "1.00000000000000000000184989397838801576277235140444419349304545334476614863570067978324585272564167336442890626781333916642248269408697",
          "0.99999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999",
          "0.000000000000000000000015549692001834297272310808066101265132093754758125783482893290209504470769824306336690754304378065072732947603129957880200370929824869"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-52.5180014003840073633146326806923870828721618415788463915085309830457370770029590198742557618482684988504980770256206172506800779827947",
        "det_monodromy": "0.0000000000000000000000155496920018342972723395733477012466891746312148217196009716341970807126373689284786403954474104124585833153675771477548853407377218531",
        "liouville_residual": "2.64006215042756537365810265836074365447476496574872736136702230047330192812649665007949415628881020955564107935301791788506690731586642e-154",
        "periodic_trace_product": "0.000000000000000000000015549692001834297272339573347701246689174631214821719600971634197080712637368928478640395447410412458583315367577147754885340737721589",
        "periodic_product_residual": "6.6749166246766361803591842145387438459507080634771418522165100877167915072314084289821979147100608466397017281032334668981409257891387e-156",
        "shooting_jacobian": [
          [
            "0.000275554873693404510713942907308820226383288298277137518360096765457574080876539187329926200254997531128170179808113216693897210836117446",
            "-1.04150786216772938735537665551923385826659592493561646940592028060250329073933815226754805688098292780863118103747117057126793597481921",
            "-0.0000255246552659284311114455643769726786388782006430069425057007725552747150258654155603056635877856857468671744035071038500367990230212937"
          ],
          [
            "-0.00165225364447874388395338694944365532200888410662501722386369215074350948460899342908613104019653039541720824451610495013061963255488209",
            "-2.02381790879354055730013785106043627240773262869027707945611292993964022703141052600468915153027441318182896705093430503308234018164772",
            "0.0305070275381357617633734069820829326302440465229323613848442125704827337629550253797890002006406490373411246942800951714930685285473415"
          ],
          [
            "0.000938418755123223134702908274169964910784011095992508246455359248717743598869655255821620115972653989379017672341656590346606949666322504",
            "-1.05863096474137636123847428778923477914557222801918464139519926110703744580679163162648777980722647520109523384374555327960469409952264",
            "-0.00922119102808069103279257528836577259326475768200118506981407473563798450104141724965441906965867668896250056362462000100908000827282138"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "232854530439621676725.644453291377745566570948335529774600076019758629903227763684682273891863424619954777563510177275600902010389043619",
            "-43762371843478586719.2495962958854620635309886475087288198853621832432914934179102396100583665396757064774763445495370639444051265562478",
            "-145426269827406151552.372037758092395980425577449013145347980119350796758876255629803423328734668921521793760963354149990172744239995677"
          ],
          [
            "61198456555506534.3170789406022293053511631386131169712890453122652767419374682837269658476145341028663137738277501087787431893529814887",
            "-11501556817351644.5726167647850856869815426496170601138155997428834828397185482797137598233070115342828007497367157655207516054744134038",
            "-38220700448727528.8691855108160248940534351710719634718265465284211923164539489802252370331671498425797219018835674605238286590854050743"
          ],
          [
            "16671217091997558064.5190964067464740652176984172622149686576952652872702869829583967957021429450564359573729758977376463045491680690654",
            "-3133166445531229337.38491061039289162109646159433700374510993340243774743834101535551998998325761047193265535461825784847040539643576258",
            "-10411791905422036652.1773932098997455605659243913509208818206551047332841747323711754461087270463978583574994095958247023291396293234337"
          ]
        ],
        "integral_u": [
          [
            "4.35123770933579042467188366263936202227007894945609451365383309549695008644823717758781994577807980700698444134474132156206457580884806e-154"
          ],
          [
            "-7.93481061255803673026899029174983915388028213375781096060599149592773402809840681983904778106677402668415439981681995794037412734021474e-155"
          ],
          [
            "-8.84645557242699467598182175908768698793657437144679020954026640824570165467979505082380591592374831921996773343835597692888427546220041e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0152",
            "0.0248"
          ],
          "bracket_return": [
            "-4.31676477090847628202498752565e-24",
            "8.80105174963348285875960258105e-24"
          ]
        },
        {
          "stage": 1,
          "rho": "0.02",
          "v": "0.00000260537735338629764591472384888",
          "radial_residual": "-3.6372086292421237948e-25",
          "radial_derivative": "1.7918628659801576681e-21",
          "correction": "0.000202984765089853"
        },
        {
          "stage": 1,
          "rho": "0.02020298476508985262411196411669856298703",
          "v": "0.00000265846701702344324278670910116",
          "radial_residual": "6.0631243822633842996e-27",
          "radial_derivative": "1.8507963907018195919e-21",
          "correction": "-3.27595429336463e-6"
        },
        {
          "stage": 1,
          "rho": "0.02019970881079648799560507306891416343125",
          "v": "0.0000026576059663367530263189803208",
          "radial_residual": "1.4939290748446299493e-30",
          "radial_derivative": "1.8498841159527561516e-21",
          "correction": "-8.07579816466073e-10"
        },
        {
          "stage": 1,
          "rho": "0.02019970800321667152953238004959207734641",
          "v": "0.00000265760575408990859424960370304",
          "radial_residual": "9.0873890288460746045e-38",
          "radial_derivative": "1.8498838909003371396e-21",
          "correction": "-4.91241048886763e-17"
        },
        {
          "stage": 1,
          "rho": "0.02019970800321662240542749137331415051902",
          "v": "0.00000265760575408989568353065319787",
          "radial_residual": "3.3624637414436134773e-52",
          "radial_derivative": "1.84988389090032345e-21",
          "correction": "-1.81766204786352e-31"
        },
        {
          "stage": 2,
          "rho": "0.02019970800321662240542749137313238431424",
          "v": "0.00000265760575408989568353065319783",
          "radial_residual": "3.4677896350741432009e-72",
          "radial_derivative": "1.84988389090032345e-21",
          "correction": "-1.87459853676892e-51"
        },
        {
          "stage": 2,
          "rho": "0.02019970800321662240542749137313238431424",
          "v": "0.00000265760575408989568353065319783",
          "radial_residual": "4.8964898356156871799e-121",
          "radial_derivative": "1.84988389090032345e-21",
          "correction": "-2.64691738746512e-100"
        },
        {
          "stage": 2,
          "rho": "0.02019970800321662240542749137313238431424",
          "v": "0.00000265760575408989568353065319783",
          "radial_residual": "4.7299396812459360683e-156",
          "radial_derivative": "1.84988389090032345e-21",
          "correction": "-2.55688462638804e-135"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.04040207361218733470653851339946259551604555842651820220433",
          "0.993987712764479078864760948973063461365339542793227847159079",
          "0.99141490206614121855564586666147501687937559137240980179556"
        ],
        [
          "0.07",
          "1.04027579212387068501948644979166926303133876433053815932959",
          "0.996141644449314134385471659830425658951431018763277564475823",
          "0.990795857985574677874314280220394822345524665257970970122918"
        ],
        [
          "0.14",
          "1.0399010596827056161398011759771764564462286316353661269429",
          "0.998323769163365882455958472528378139493520721569486307617118",
          "0.990232202712231608883605413429623808175405838754554774566963"
        ],
        [
          "0.21",
          "1.0392799408098022925468454621429993506408552746148408922444",
          "1.00052084886887065804853525298064544907257705314066259158578",
          "0.989727442387408365632216399852836196985577309565793837628965"
        ],
        [
          "0.28",
          "1.03841616779411681897881117099728379313391397144853475491621",
          "1.00271943493662138840438438596214767033821506888400201033639",
          "0.989284718420814168456369098094847523916254719332366395950484"
        ],
        [
          "0.35",
          "1.03731511855647297074841254312433309393492430999528380040421",
          "1.00490595562918582742115140397107125874104667466438211357727",
          "0.988906785664327171974623802056454439672170345240292131337913"
        ],
        [
          "0.42",
          "1.03598377972459347029321051250705530433564663023423811463705",
          "1.00706680725415739872043274797350810648537427978313620310082",
          "0.988595993275281084532509962404880889418857091650988224767109"
        ],
        [
          "0.49",
          "1.03443069523006947632853741849677227082178185627086692634774",
          "1.00918844822455395210947496496554028075447055268464460211357",
          "0.988354268450410894596919838051482049759723663530186114225494"
        ],
        [
          "0.56",
          "1.03266590095772286784903304298658988505722073616417883793472",
          "1.01125749516837482617642378612867236728828983020826743381065",
          "0.98818310318367317421661762240487385229680898569496892976337"
        ],
        [
          "0.63",
          "1.03070084618945272538996430132757196940750534243374328114511",
          "1.01326082014569636460678154182082536807749038543667444911984",
          "0.988083544170838429168208443168771808977164361472837964057494"
        ],
        [
          "0.7",
          "1.02854830278306626143434073369417971654676884191622713379505",
          "1.01518564796252303264501815999915105276318257654508111320743",
          "0.988056185951514058965213609235629852362452748182415976405822"
        ],
        [
          "0.77",
          "1.02622226320673101722142966663074636439266284518497515322922",
          "1.01701965251862442259759597582003582411965202627320404781446",
          "0.988101167345628698822520676425267077124845277776346148480347"
        ],
        [
          "0.84",
          "1.0237378287069850080818253850565555713553735846713825150878",
          "1.01875105109408137707973257584512277929821288329399681355006",
          "0.988218171206960032322362344694648819513726057104058507680737"
        ],
        [
          "0.91",
          "1.02111108901879097632874328486813930486459014595759761654761",
          "1.02036869546802442693489772446561624154334015120243956311337",
          "0.988406427481609147766603686259442037586859898106844590723178"
        ],
        [
          "0.98",
          "1.01835899512680462345513229508449598839100491877017899749763",
          "1.02186215877425134298911538118008912252047749459752343755234",
          "0.988664719525013891808540059679698036375810923984346030294913"
        ],
        [
          "1.05",
          "1.015499226655644135446546497172048348399884850598324949921",
          "1.02322181703255256400351524057444067734690725303338957646865",
          "0.988991393597743384518801194522115298659550022498473896244492"
        ],
        [
          "1.12",
          "1.01255005550229312789823260407307016626619088073092596486516",
          "1.02443892435142304227746619921843775040894994221496620185497",
          "0.989384371428495985855208529718075038599800380249072561677392"
        ],
        [
          "1.19",
          "1.00953020732566682719190932431701554558945055313675777982803",
          "1.02550568087642873246696846718129364539715666696900967502018",
          "0.989841165702967144866834641522165185928811053333201948664453"
        ],
        [
          "1.26",
          "1.00645872247767341425763603292722582259374001071327854206367",
          "1.02641529265714112955083086384936082985784301635380508784772",
          "0.990358898310045126222845719173629085106779690578686619179337"
        ],
        [
          "1.33",
          "1.00335481789863768276832797490456442273845104964633950335415",
          "1.02716202272190656535252063853627834492041650518057159635932",
          "0.99093432115255251791918557779936085713237148535417117858014"
        ],
        [
          "1.4",
          "1.00023775141043932213188735160383551168048824440856995842694",
          "1.02774123278085197668586101699246082841683398265477814862758",
          "0.991563839308827702164737256804765504516714335733345241138255"
        ],
        [
          "1.47",
          "0.997126689726634165600981360518316103789666452310737862287084",
          "1.02814941512005023731988556593562332654397804756003264760282",
          "0.992243536314100071015210558000246207501810218465428478558952"
        ],
        [
          "1.54",
          "0.994040581364266754157266454788786902215456382500110247645964",
          "1.02838421439994231767009001747565913722981300856921292171794",
          "0.992969201317035943365413472529604665043139717219559136477013"
        ],
        [
          "1.61",
          "0.990998035491580341076005030050287134029178282613545903187309",
          "1.02844443922501286865018824377961124423167816201216549607577",
          "0.99373635785710954458247141020532633916506546367578531025655"
        ],
        [
          "1.68",
          "0.988017207584178591028419284049209543102065223513578278007628",
          "1.02833006350536877841512379267969483780312015313890661848321",
          "0.994540294002585994037666817214788751195500140039366312410708"
        ],
        [
          "1.75",
          "0.985115692594260195203683357050757197196316955211528990622518",
          "1.02804221778040963438698015105795739615946064870692229999635",
          "0.995376093586804898160002390487168147182888648768626376687411"
        ],
        [
          "1.82",
          "0.982310426168102709691635179352097662149274950510977157972783",
          "1.02758317081658093668152256454702410261800501582360947631944",
          "0.996238668281955925505244768536998998346793671105087470585233"
        ],
        [
          "1.89",
          "0.979617594280525780556574777255978719727562158295586347011483",
          "1.02695630192200773815848968708183409459688285960338124248614",
          "0.997122790254399422072614803346520195676294501044228299984113"
        ],
        [
          "1.96",
          "0.977052551495731242119674259866473522553397599589018307207269",
          "1.02616606453782849984546125768939397387179990459817865745401",
          "0.998023125153498720514223585730689399572185128331985189685635"
        ],
        [
          "2.03",
          "0.974629747915306551232174890937407105397743224147799975494878",
          "1.02521794176704125146366839168370248304851711901176653860801",
          "0.998934265196535616556600524970012215912624568944621915455265"
        ],
        [
          "2.1",
          "0.972362664739309338365293871638090263210051191763196114326675",
          "1.02411839458498530583967377744136166773089262686371682548865",
          "0.999850762125174295736172571466716117476713041809510236266219"
        ],
        [
          "2.17",
          "0.970263758247607191012445694887050587702819460685256913555285",
          "1.02287480354017567077335753634661511161090496333327837473206",
          "1.00076715982369078499444628599955346224661587635733123996702"
        ],
        [
          "2.24",
          "0.968344411907751903285881987486139371028168113291391999787676",
          "1.02149540479965777038504951565395666219848434447753084308225",
          "1.00167802640534791221583618442326772854695065137471056608426"
        ],
        [
          "2.31",
          "0.966614896233692555650375326435297615895790835332685018873553",
          "1.01998922141951147778639158320856734436989934201033872469989",
          "1.00257798559041969003804713609005384741697860568886867953709"
        ],
        [
          "2.38",
          "0.965084335957025702711380212543081884381767613125243296399182",
          "1.01836599072929054417369706709987172524306918076566962032513",
          "1.00346174721701262656342112470239633449141939565089517616708"
        ],
        [
          "2.45",
          "0.963760684029119388549322838642478855039551180832638900880139",
          "1.01663608871018508389952860716719632839988092639248029575818",
          "1.0043241367435729941428016686018647805008055754820186998536"
        ],
        [
          "2.52",
          "0.962650701947697344860307849209494426829475865860200498805428",
          "1.01481045222207567886993024241367198051779844339277776406664",
          "1.00516012361941618118958730869359520178069143294871628372782"
        ],
        [
          "2.59",
          "0.961759945894261709219553925317788740264238993533601213829404",
          "1.01290049989624400320468675981972728096057370221464222015561",
          "1.0059648484164120884640550150709490099920032099163753868412"
        ],
        [
          "2.66",
          "0.96109275817764104426573925657145397333971208808414055564295",
          "1.01091805246036702255238989732358964372337336253038660730319",
          "1.00673364863079849837455620093334906442262282765560290982826"
        ],
        [
          "2.73",
          "0.960652263502271585532050523573292545295152289075762393552962",
          "1.00887525320272935736171998828168296826662144864841709283408",
          "1.00746208307871108911182048524429297496836297218275443578936"
        ],
        [
          "2.8",
          "0.960440369615648135300827101783893272574322554791814074347413",
          "1.0067844892155703341853213821136599088559289587935394521757",
          "1.00814595482220564227642531029489115518310805556548111410581"
        ],
        [
          "2.87",
          "0.960457771935680445542223550720471088291838639851085250161392",
          "1.00465831398534540725663147886416595873494724737616004030306",
          "1.00878133257415100004859948506474830291635584625153688871812"
        ],
        [
          "2.94",
          "0.960703961813356668825295657411271089963109977709075001830803",
          "1.00250937182254900458641282814421127289848083478763348596036",
          "1.00936457054029160895937579781559034089385443548235517845491"
        ],
        [
          "3.01",
          "0.961177238147028527304992874156791720982392847007639668171696",
          "1.00035032454760611360793240810672697221326433854419253716668",
          "1.00989232666497154960240458630825679810515343960237205960705"
        ],
        [
          "3.08",
          "0.961874722129704349922882331328619179480241738872191244183957",
          "0.998193780774008528412816441159099244178265783399506654324151",
          "1.01036157925348574747623052229137172748167094183889918156296"
        ],
        [
          "3.15",
          "0.962792374977942320733801926015018740422169686847271001414906",
          "0.996052228056963348309772388068582557764000529850105392931003",
          "1.01076964194883608454810094503286055003632790225438761325577"
        ],
        [
          "3.22",
          "0.963925018558345046829224416434042766592242108351333869163074",
          "0.99393796810673314919630680651368040745184084860005459411362",
          "1.01111417704392369235497291131528668858254480089051330062989"
        ],
        [
          "3.29",
          "0.965266358893446229638901411219575636237249628681557306512624",
          "0.991863055201751416690312115030577011415212406114507306474576",
          "1.01139320711204851661421570895317599173537103554950814120893"
        ],
        [
          "3.36",
          "0.96680901259125215746624242984540500879443728489041633845018",
          "0.989839237878441421828920437890819211262910060070463501044122",
          "1.01160512493919445634026255667067359460510605609351425679179"
        ],
        [
          "3.43",
          "0.968544536300287027343262366997987573271751827915641339715565",
          "0.987877903923183230711951350945470690065356938346628523008975",
          "1.01174870174116521062486241981155255176595497000205717837893"
        ],
        [
          "3.5",
          "0.970463459343259021106383030889155038017798678410420904676334",
          "0.98599002864758941721692620647158906023566023894249529126138",
          "1.01182309364743996906696238168429422517310878144015783035509"
        ],
        [
          "3.57",
          "0.972555319726118615292063288722368465217676420421679593080431",
          "0.984186126391504760163959007044742159046354675252214360802344",
          "1.01182784643189619904209567513133554390653099659736892758252"
        ],
        [
          "3.64",
          "0.974808703754166586956539115115295031108905616607832244530089",
          "0.982476205169108379414069937270215574712356884865573438548759",
          "1.01176289846856921887698921709969414033589678143011859779344"
        ],
        [
          "3.71",
          "0.97721128951197380333807827386165955375460473635319910742353",
          "0.980869724352187112832969790332497754643121064744806799166387",
          "1.01162858188866223992447697288296771886524648383030539065894"
        ],
        [
          "3.78",
          "0.979749894478331957632823565797835630181172905513526685630588",
          "0.979375555270952873474363686960871817861228218352117536551741",
          "1.01142562191336411310788983718426440857179747265842443764449"
        ],
        [
          "3.85",
          "0.982410527550550659478021775202357149838729404295945703094966",
          "0.978001944606465778254928909245011008401602974308009340993938",
          "1.01115513433594762383943029745461385180311874309199038987699"
        ],
        [
          "3.92",
          "0.985178445743600210388677427025738143429090466547229534950704",
          "0.976756480449471156301415750483620134706542513364789055480331",
          "1.01081862112636963902353183288445137442700728374965552501651"
        ],
        [
          "3.99",
          "0.988038215808492753790266900030321580472289485683022039302928",
          "0.975646060907848062258817060449636355530243111426173139979562",
          "1.01041796413241874734318624019402872669039803809567634383581"
        ],
        [
          "4.06",
          "0.990973780980706206394408073928568717490617131477023796786588",
          "0.97467686515840989431536441213095343427662812458533716754396",
          "1.00995541685357563904132309530534263483182703264414221322259"
        ],
        [
          "4.13",
          "0.993968533023397378276370141173637902205215783467883484448239",
          "0.973854326857936574236524320543692021873906629609657006799279",
          "1.0094335942673565133021053918835320613462982238348748118519"
        ],
        [
          "4.2",
          "0.997005389671854979662011922283926404893752623608360640189742",
          "0.973183109852432348598966380641458650720244510748657200334131",
          "1.00885546069315601979627275637229554671504244250433907066458"
        ],
        [
          "4.27",
          "1.00006687751557922981160326207840742660455533346203697705035",
          "0.97266708615201387696838126327391807532609058536845026173749",
          "1.00822431568561021413253238317007020651306906390193450120817"
        ],
        [
          "4.34",
          "1.00313522027326586887766665354915047345083096325156071903968",
          "0.972309316170801627908815908795921245912200586800630362347201",
          "1.00754377795833500740087192883601623158256456754411268652329"
        ],
        [
          "4.41",
          "1.00619243232481006427982110310375593857305314478819978005956",
          "0.972112031265916697800139017160958199054240138576073432329564",
          "1.00681776734958814390835803730666386853381527802134641319106"
        ],
        [
          "4.48",
          "1.00922041726450041675707406738396611205125332884592499002477",
          "0.97207661864631834905012048774296697422953744325406462343351",
          "1.00605048485393000737263662699435830018103299044533057680891"
        ],
        [
          "4.55",
          "1.01220107113239990146278494540718794603164687266494825976157",
          "0.972203608759837765827196588655671976615819798567915359286727",
          "1.00524639075824663622406211250401637531848828168944517623394"
        ],
        [
          "4.62",
          "1.01511638986834751539965664040303668556997709028330530734837",
          "0.972492665304393437874574896352854230441183094465014265839607",
          "1.00441018093642161289960627508685126128143920630770434791537"
        ],
        [
          "4.69",
          "1.01794858041717455221607494207743203607693561528612604534893",
          "0.972942578045977657698458667925121393038571960126376498009737",
          "1.00354676137432512209132833161226401866049250444553034888281"
        ],
        [
          "4.76",
          "1.02068017479698196031654383586080696562891993166159362290575",
          "0.973551258660492781700256620929120852259129485268141542002408",
          "1.00266122101540199321881005216508585756751005508157154089312"
        ],
        [
          "4.83",
          "1.02329414632726699396978724034382066173396916203847663730544",
          "0.974315739847755854387682310843148394733133106558216522911392",
          "1.00175880303671277348652880737322911700872098065094336985119"
        ],
        [
          "4.9",
          "1.02577402710310311973159278705317784634819032211170784640808",
          "0.975232177992814021849252283991868570089253560569650770433955",
          "1.00084487468549702186725682676679150322325735041007896927406"
        ],
        [
          "4.97",
          "1.02810402569838839960928979725729077784891842041262197178437",
          "0.976295859670938999748934844342674990846618890158253925448188",
          "0.999924895826832965770328642545913867232068413013776152549207"
        ],
        [
          "5.04",
          "1.0302691439883799212392546230218585500592064718945122890226",
          "0.977501212307122974625613985641656423809828486535784387633302",
          "0.99900438637337846290549885491217164103002493412653579796563"
        ],
        [
          "5.11",
          "1.03225529190232146082902121969312228586109421782959709982964",
          "0.978841819307443844783407010661879558009119799597770045283428",
          "0.99808889278808755184695587226858888509707917892846573800689"
        ],
        [
          "5.18",
          "1.03404939885386209918003155967490365283486279525746942679026",
          "0.980310439977238957280205166587215558285279460991069668183012",
          "0.997183953869782512686301635537249179132632612109288483348495"
        ],
        [
          "5.25",
          "1.03563952055289516581961940202507620858463807480102916096039",
          "0.981899034528668295958880565962134900301237937399589469875227",
          "0.996295066049095284571442130133109673879089040402072122106321"
        ],
        [
          "5.32",
          "1.0370149398798901513834118382152415812081997388742680992452",
          "0.983598794457159255967527524719064963471914214688471116297343",
          "0.995427648438150252580738386993136890286055224532148683865638"
        ],
        [
          "5.39",
          "1.03816626050484740106000499066818767815070054157016621585353",
          "0.985400178531804815901223135224054751435408123799259841134377",
          "0.994587007891032809893555626745385242029999140916636697670772"
        ],
        [
          "5.46",
          "1.03908549195931356988047692588440413214083113001286048864709",
          "0.987292954598681707285741671259234712989838984437074399773946",
          "0.993778304343188929148153714185272938802959001021663014839956"
        ],
        [
          "5.53",
          "1.03976612492253548222598799779963071738152381263541068397694",
          "0.989266247338205123919806791189029538968151181628117451381423",
          "0.993006516706078713694207970463243725504113300412046183341875"
        ],
        [
          "5.6",
          "1.04020319556224386586600980634621355933936482264425181189681",
          "0.991308592048317052582742165142484906728341088282096395643851",
          "0.992276409598353947725140806384745290838268251119329065061455"
        ],
        [
          "5.67",
          "1.04039333787648483315414115038074458088872157761473358107547",
          "0.993407994445162410941637321299844150751817997475429701569202",
          "0.991592501196291370456902647027369938717618298270077240024457"
        ],
        [
          "5.6890541786465315787613179153844305",
          "1.04040207361218733470653851339946259551604555842651820220433",
          "0.993987712764479078864760948973063461365339542793227847159079",
          "0.99141490206614121855564586666147501687937559137240980179556"
        ]
      ],
      "flow_calls": 37,
      "seconds": 17.877339601516724
    },
    {
      "index": 3,
      "rho": "0.0306388292279237593596494148639899277359674079033565604412510006874900106002027783810452370429480378417383633002533954790264813705680672",
      "stable_coordinate": "0.00000610673602272920933035954215705347060508733086895235403212550250137291501594076784233241679405807879705741551158416991050611143734370425",
      "period": "5.68998721992787716429643097301582616621687095905047860365874424284937666133275931107661131014712427986729203531304593603849491936708222",
      "initial_x": [
        "1.06128376519187024792862918927013690894253990313758207323653412687748139411542149752993280650269013376227378401601837512796346885257348",
        "0.990884816855523865077630744939261208744885873296104610852609676704469796454996156502694512159400674412411211153933335048352571655318927",
        "0.986980372151005417972133289175818081244928470372103125496712891324099327960196748522579344830423988180154233274226725060193817126615766"
      ],
      "original_ode_closure": [
        "0.0",
        "-1.305209627960036180075918930206013421540882518555071206e-154",
        "3.729170365600103371645482657731466918688235767300203447e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.858986099554287419822843377451229616334174636077524927031659233371120664421562343749413535313923523772430199634906764800508653217279281",
            "-0.165994171175169530551193343721411176136936364013650791329208532229461692276771810625467882895601557603539863582392900218053250835270155",
            "-0.548054039892452271854518683375848716361930863078926723484563984988510447136296718250891227023940664530585285074286524474747798546766914"
          ],
          [
            "-0.269709705421602756317093668216616643362569360250805645242485816335721538948046051527212429580718838851296988928078903890416510716008108",
            "0.685418166345198868834367903914288662225164932867358163546907869970160418984391257965157784060509263959303892613628162309936281206584916",
            "-1.0386273518038750392784385647643628387253077526117805125039977668401897947100400088257761071901107413355023596443261329677163059620408"
          ],
          [
            "-0.139332043677256995366153463959181468074603411537261620266080576340555102455216792958832312484302347671839514906278932147271027282460157",
            "-0.164887766350817018189290553768651849781348094335835634018964195647022620905702701648409889750088671677950859276854233662421328364116094",
            "0.455595734100513711338071593936180337906950090935458451922202676986507058619747094833415678989184920580476479917191294378622366612164861"
          ]
        ],
        "return_jacobian": [
          [
            "1.00001252900103204586799410816676009905133113972063138479300979826330552441672503999744594021009655796103064434708545275865256205085109",
            "-0.031487216156520955319858932140336062456235885361394360142946970598450721154039275892625402283592634481868926955125611548105466798239027"
          ],
          [
            "0.000397912535221630378071437376369019542003415718012549270795076580786233444609694505752423630434080018990768261259204747089455500740384206",
            "-0.0000125290010320458727112328650614825850414798402898422922400179355173823910243434494589418464788496488200721813592312695852610148220339413"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999995267458968522197140297859381024674667117617555320801934367531654082780630267723039805369056978864668479691215969372",
          "0.0000000000000000000000154163331764193259918004993168678336521627724673400913331648939042177333499852724052031087473568205876098200596849271780445100273863355"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000473254103147780285970214061897532533288238244467919806563246834591721936973227696019463094302113533152030878403062765860907879514542374",
        "monodromy_eigenvalues": [
          "1.0",
          "0.999999999999999999995267458968522197140297859381024674667117617555320801934367531654082780630267723039805369056978864668479691215969373",
          "0.0000000000000000000000154163331764193259918004993168678336521627724673400913331648939042177333499852724052031087473568205876098200596849271780445100273867025"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-52.5266146886005701669656510888187615123976623473274225641454988812345231977370575293078822429097768166744170325701386073615496194010525",
        "det_monodromy": "0.0000000000000000000000154163331764193259917275408875554966621673976956961706420045808428077683545726325136605292893539985629477885702552181280029816886599267",
        "liouville_residual": "-4.43688099024566862252813005565941537107559435557976306409276256631196519173651373670293024798565648237885884608520208869518107275093733e-154",
        "periodic_trace_product": "0.0000000000000000000000154163331764193259917275408875554966621673976956961706420045808428077683545726325136605292893539985629477885702552181280029816886603704",
        "periodic_product_residual": "-3.06147154116633473949998827807010593684401585318414500192142398421747164108063536351781451927014389773897575851681907713531926721316911e-156",
        "shooting_jacobian": [
          [
            "0.000429377126882467962684728127956999250584487046551395114771059957464708731090825477072468190865639809025045803659313902467719384053250917",
            "-1.0630006652708688042755564647290391245560333445170697084367971771355121895739433752916654605112602835055997601030826934895172608903831",
            "-0.0000598285928528552169208710503020464309709138673434364362606118560536460405739715864094221725257452568687205338662070940428760230153556689"
          ],
          [
            "-0.004128630571263834341951891493438206393443697225347864183623750223673700439844080475172783388326577244015088508879820832526359044166931",
            "-2.01699041847421946485906975686694087442844718375174377878357371339141666457355235291767163157817557112314747825909871503133068514458082",
            "0.0460898036616936519150178476986592914943742494917525224549022228200125532930330580978852301015341447013811280311199819902519825699481493"
          ],
          [
            "0.00191177566456929837747308158736132020447752855747888208488458098952024089102114153155498912312487449116057239275651690917040013944928905",
            "-1.05517686004332193762700489516341521269413549493685226476497616375352213820625383633755843165627458766998202409966075052650936748052919",
            "-0.0139442491778957494761401809548602561236207915649778678722356604862664813975049083708992776467751019611069115630328551107754347093952431"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-90715614470711351727.0839681178060393502606024093258984249484213472181186336640185391425417889982928557031498758784407289172208478219663",
            "17443422726267245972.2304586361851054649919141503397438285042490858164030059206352590603975069158692102218814457354679127679725839964594",
            "58044811583558346416.8746302935718242414329779742395007685871632196690070170412443365595449602089099116746857317429828447817806039028717"
          ],
          [
            "-36096427886046535.8374917571002005644196307619202816217620106613129903166617790985522358453837738268461984847994870721182272880197405286",
            "6940869597789249.15251235077729280866825991073575964840216015911126497329262201816028520618851044944982454204822715217940441068516796072",
            "23096468757994653.4337591510704821070752445642346224566500193929705088309199015801015897869743236429240026820134920510896973258273800175"
          ],
          [
            "-9705778129705012568.31477606272972009038440835211722372890609936040529191560317935431931637563027094550731619367698005025470004643044348",
            "1866293821539016820.3380317894995696519438826680808868713681748100158415833399895782551024116142418165239722146191509383881194473890608",
            "6210287678671235870.32149064521039758338489432287840244060840993540864467735034223049665117475272948054833644196974647945051422627035318"
          ]
        ],
        "integral_u": [
          [
            "-1.91418609796881147552759761721577382389930821319764455653700109655792637191292369266270359624983415860315960021978788057401456742707685e-154"
          ],
          [
            "1.03221427992515347992990614365769454288361642137925201840964280865366616526573763034470390923149293690815019755302942667455995761979436e-155"
          ],
          [
            "4.45657946854704396579242862243885929327183901720225348069943145547862104152424641276527133827713192268572792073776091163791624305769051e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0252",
            "0.0348"
          ],
          "bracket_return": [
            "9.26112870473991045743692310829e-24",
            "-2.24652546345069241053867313816e-23"
          ]
        },
        {
          "stage": 1,
          "rho": "0.03",
          "v": "0.00000585517697277925092031927347565",
          "radial_residual": "2.8150020607517373307e-24",
          "radial_derivative": "-4.0659089921120098174e-21",
          "correction": "0.000692342614213188"
        },
        {
          "stage": 1,
          "rho": "0.03069234261421318801639905396479069925134",
          "v": "0.00000612804789809136935167570892425",
          "radial_residual": "-2.5463203866606334577e-25",
          "radial_derivative": "-4.7839618959224868422e-21",
          "correction": "-5.3226184531924e-5"
        },
        {
          "stage": 1,
          "rho": "0.03063911642968126400305295951510886024395",
          "v": "0.00000610685030300957432824204404009",
          "radial_residual": "-1.359217045665813662e-27",
          "radial_derivative": "-4.7327600969868534803e-21",
          "correction": "-2.87193311685325e-7"
        },
        {
          "stage": 1,
          "rho": "0.0306388292363695786782063561146857748893",
          "v": "0.00000610673602608986460223768928237",
          "radial_residual": "-3.9969685723854513285e-32",
          "radial_derivative": "-4.7324817463953167466e-21",
          "correction": "-8.44581931125229e-12"
        },
        {
          "stage": 1,
          "rho": "0.03063882922792375936695406935904712511883",
          "v": "0.00000610673602272920933326611932959",
          "radial_residual": "-3.4569144001786082819e-41",
          "radial_derivative": "-4.7324817382092207052e-21",
          "correction": "-7.3046544950572e-21"
        },
        {
          "stage": 1,
          "rho": "0.03063882922792375935964941486398992774143",
          "v": "0.00000610673602272920933035954215705",
          "radial_residual": "-2.5858564521815037943e-59",
          "radial_derivative": "-4.7324817382092206981e-21",
          "correction": "-5.4640600750844e-39"
        },
        {
          "stage": 2,
          "rho": "0.03063882922792375935964941486398992773597",
          "v": "0.00000610673602272920933035954215705",
          "radial_residual": "6.1175091097093537883e-87",
          "radial_derivative": "-4.7324817382092206981e-21",
          "correction": "1.29266407101324e-66"
        },
        {
          "stage": 2,
          "rho": "0.03063882922792375935964941486398992773597",
          "v": "0.00000610673602272920933035954215705",
          "radial_residual": "-8.0982798453162218759e-151",
          "radial_derivative": "-4.7324817382092206981e-21",
          "correction": "-1.71121206447183e-130"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.06128376519187024792862918927013690894253990313758207323653",
          "0.99088481685552386507763074493926120874488587329610461085261",
          "0.986980372151005417972133289175818081244928470372103125496713"
        ],
        [
          "0.07",
          "1.06108781830059148298407685500300237444724943126228818844941",
          "0.994141082013673025251989830295351367772638840379169698262412",
          "0.98604447828964651392607126168931869637655646724382710445839"
        ],
        [
          "0.14",
          "1.06050902061924363354487118156382436250855135890842721304017",
          "0.99744412936551944804406779091655235415395916318981823037241",
          "0.985192860122030727402695525338891462092844352203703217425689"
        ],
        [
          "0.21",
          "1.05955042133673729588334903802351978512080298250591342647972",
          "1.00077378650913919119630535564732145030973805444119084007736",
          "0.984430920169820850766015708767194303103528018722778294770832"
        ],
        [
          "0.28",
          "1.05821779335800355826508942495294626199505581467892507018201",
          "1.00410943990402767433874596938464600666515933309808969615999",
          "0.983763495766614801562485568248639493706707035926032913949994"
        ],
        [
          "0.35",
          "1.05651960009221238171141849303418464426750284368033577073343",
          "1.00743017330656059847689952806110392711059755000323632431061",
          "0.983194823141060124023624775343674166249755878146011500145071"
        ],
        [
          "0.42",
          "1.05446693429482336082634962292264793672855260072311905906769",
          "1.01071491511809659589409717245049357515531148751295742841183",
          "0.982728505961753079254513923706953553566980617103579433556328"
        ],
        [
          "0.49",
          "1.05207342949049574060957765838498234093543283293381828714745",
          "1.01394259331514547386054998750506155701427934011905623750373",
          "0.98236748868850409779889061951108168672110629880975549277643"
        ],
        [
          "0.56",
          "1.04935514500753793879904289604021907639719558468276289345524",
          "1.01709229638091402033067568795379620677430007499152582351975",
          "0.982114035021082861911251028938121065622881145672981955568285"
        ],
        [
          "0.63",
          "1.04633042614300746345461004000752504694898911965220861865174",
          "1.02014343842919506684239113613111062517671558258065482613103",
          "0.981969711677665854065233067841552264130245897384529984247246"
        ],
        [
          "0.7",
          "1.0430197414361750019962514459361845972491658670498506749298",
          "1.02307592651389758380614811601084308050032732292216554783465",
          "0.981935377671951831451981319983481943730793849891696193476661"
        ],
        [
          "0.77",
          "1.03944549944286118361142630015217963498580725884492283324508",
          "1.02587032795890578535747324650433029628993683511842997475067",
          "0.982011179191469232165928252351915463031653670315088222335592"
        ],
        [
          "0.84",
          "1.03563184776139431209360273455867975300615590702386746056921",
          "1.02850803543082165655154663056148585041378605973896756962669",
          "0.982196550111256975699696784401896669577158240121869889300279"
        ],
        [
          "0.91",
          "1.03160445735168296245670506027115451014206736819185394964694",
          "1.03097142741753490235414428452113974148873417954592621367145",
          "0.982490218108207217868119172397912051416722792211221464977818"
        ],
        [
          "0.98",
          "1.0273902954035203659898155815821653989807651882205104324406",
          "1.03324402177279034597661202142195525055652299684939117529604",
          "0.982890216273297692812840092718726907470191808804653204991252"
        ],
        [
          "1.05",
          "1.02301739014282104539024852720786237268467113401435722875815",
          "1.03531062004327622698521975430711108984673980771245265277731",
          "0.983393900053087500309834580229707246829137558286391082654859"
        ],
        [
          "1.12",
          "1.01851459101209962856909935700751753715492050796166594122952",
          "1.03715744041031421262770847777275432606410360085404238229723",
          "0.983997969289531594736247846737254963462019535260971771607679"
        ],
        [
          "1.19",
          "1.01391132762430754636585878904752955036155453019162570072983",
          "1.0387722372507769587807700589074883140647499950471046933669",
          "0.984698495069626995243688007294034740251501668212093265297037"
        ],
        [
          "1.26",
          "1.00923737077038616147615810456162360093455645790440473298983",
          "1.04014440554692722038664744151248604788770595867296053871471",
          "0.985490951044754574372677401028462452683166272872519515055504"
        ],
        [
          "1.33",
          "1.004522598566696061155614666364484952205317625403233793185",
          "1.04126506864591921962312603107020817018026170042130587325198",
          "0.98637024883478245792115750658822464130335969513987773789217"
        ],
        [
          "1.4",
          "0.999796770567511098523513560198890701612680044054419341833287",
          "1.04212714817838678639369109261060570836001178123350863709699",
          "0.987330777094821699154299214014002983670951126402519088559832"
        ],
        [
          "1.47",
          "0.995089312350786948944977542741320368474832561347770449351868",
          "1.04272541528210662429231845262637856413984829888309538704911",
          "0.988366443793533854917749139903493330985637778489833155290324"
        ],
        [
          "1.54",
          "0.990429112724744755325471960984836407419441406176032998516382",
          "1.04305652263045125712607707933652658275001509769073248996745",
          "0.989470721231421578255915424539535488940739302488009110792353"
        ],
        [
          "1.61",
          "0.985844335311723596623702048471833288096226234393458441061487",
          "1.04311901712505595357949720440674630698030617448829895867378",
          "0.990636693315695663125799498202271830703328221105390873123937"
        ],
        [
          "1.68",
          "0.981362245857865262531945453604999159754740363168984374733919",
          "1.04291333346668914478269402510224312781202290371077241442076",
          "0.991857104604985838297107221926417521092789648549291626428377"
        ],
        [
          "1.75",
          "0.977009056205863232050457473925621766117260723970204863723394",
          "1.04244176915715169844677270106190317739125240167994168967454",
          "0.993124410642011579821571076936780813318717411698110463174051"
        ],
        [
          "1.82",
          "0.972809785465804679886796303839387517363803217393294352396664",
          "1.04170844179853904139496754701575816840903922266372858513911",
          "0.994430829104817705086162419065084502438702114321379389875957"
        ],
        [
          "1.89",
          "0.968788138537378228098653158341871042993993842910436402300237",
          "1.04071922983614135957626520611000488174395105309742806997782",
          "0.995768391326597203626940406266060365866934322381582721540198"
        ],
        [
          "1.96",
          "0.964966401785119526373860721495923588795947512306021012585669",
          "1.03948169813102823165519605019417933747574464964436933852789",
          "0.997128993759615125355462759994184270106790614227087396839435"
        ],
        [
          "2.03",
          "0.961365355354773349847050449881045270685359267460973522816902",
          "1.03800500994317828201538282588827279710873987757014182689771",
          "0.998504448989344761019361691752947048829408970612020617493602"
        ],
        [
          "2.1",
          "0.958004201349127412904179612786243039499873524936348762805231",
          "1.03629982705297544563226693533525278688618485628578969959033",
          "0.999886535939586150985768030605793253595048960317987999409695"
        ],
        [
          "2.17",
          "0.954900506859669956870780378595584412513852203109251471601376",
          "1.03437819984697048475906905592526847003444845503274126502022",
          "1.00126704894697088203312681824193688269741523554268624716"
        ],
        [
          "2.24",
          "0.952070160678053026881021434034234496762427423588448264971985",
          "1.0322534492437207819489752593941915119648559840645424857513",
          "1.0026378454227726453608834611328297062570993192768744602451"
        ],
        [
          "2.31",
          "0.949527342388736446574605751915262285796873104629097092258265",
          "1.02994004233955964705048216779305629319310178899433184400149",
          "1.00399089186027129456930472061662405845193151334047484152967"
        ],
        [
          "2.38",
          "0.947284502469908439140014981977657609806252308589543942507227",
          "1.0274534636159183990586990521835576725340360957428030815119",
          "1.00531830798604357892821975737005230743084061397992209383436"
        ],
        [
          "2.45",
          "0.94535235200108405653153405162875961716305737328237820278468",
          "1.02481008347398690913511264291074994167146239335137336419819",
          "1.00661240889253842674429556454029298451914561922731391418348"
        ],
        [
          "2.52",
          "0.94373986058889817485084933449443989400416896108499024490985",
          "1.02202702575446165148229003655534330975319962529102953069739",
          "1.00786574502629819108025586639706211249658150044826690074243"
        ],
        [
          "2.59",
          "0.942454261173011484798936604829556142398319318159674182507121",
          "1.01912203576576835911829137728412763254370473232164495810108",
          "1.00907113994048172366922833251003401258678225896111173646376"
        ],
        [
          "2.66",
          "0.941501060456727306126216761362375870910366191544373886680349",
          "1.01611335018952243191988149981570478972754906892928203814214",
          "1.01022172575132538520506367126457824105307472924767574661308"
        ],
        [
          "2.73",
          "0.940884053816622536723910528538329610753275043100627226965601",
          "1.01301957006311237119971835754462950954023880258105691103515",
          "1.01131097626536762714641006538346789955372196915810341326331"
        ],
        [
          "2.8",
          "0.940605343676939285484733556979306147737620762838870433177368",
          "1.00985953786190493677807509011693902931256824135544754074916",
          "1.01233273776731550092744901541799179621119758743844509886916"
        ],
        [
          "2.87",
          "0.940665360482507345812142676121501169156516128785468684390994",
          "1.0066522195229921220930521677957736562254363885370951096844",
          "1.01328125747712996912184049479897052244302326791621933915095"
        ],
        [
          "2.94",
          "0.941062885563672140042116389871580793124794219278697054997299",
          "1.00341659207339542164808321465816347829415301593765790313836",
          "1.014151209699157870231745067590503054109577794295563095922"
        ],
        [
          "3.01",
          "0.941795075353533846100355864591077398225920276136182485290943",
          "1.00017153735234777857308902189425745733714805640099648044401",
          "1.01493771969596558487731953605401146909584241655498952344062"
        ],
        [
          "3.08",
          "0.942857486587603113099439278915479133101087313454619044536349",
          "0.996935742153152476792395335430422319427870741579150901517219",
          "1.01563638532506502998028859809571899128137191670004655287987"
        ],
        [
          "3.15",
          "0.944244102285004821168336726544728950902456690816023549013396",
          "0.993727604957957943328469702447875704482105778651214230709281",
          "1.01624329647819722339400789018383208516780642843561447249126"
        ],
        [
          "3.22",
          "0.945947358475280892002609223578649547186460932682710501312891",
          "0.990565149300719252608234082572900650866046701967137477349565",
          "1.01675505236057078007041369790322476926467980640850440806764"
        ],
        [
          "3.29",
          "0.947958171792706877629621384796533414523355153716793340312052",
          "0.987465943671161055845698224346731070445489265857660570099378",
          "1.01716877664183751558310136569200788110980462316523944615893"
        ],
        [
          "3.36",
          "0.950265968208239914314951007279927894460736712330812052554881",
          "0.984447027766681623455403424484902883868943055027746399299301",
          "1.01748213050208554552088348888683391844669704151558837245039"
        ],
        [
          "3.43",
          "0.952858713305450300064028436159638557653929267429046211337194",
          "0.981524844810332025408708123227130408672327518324489058832507",
          "1.01769332358525691538568831645808411199617553754360202726985"
        ],
        [
          "3.5",
          "0.955722944628997240046468400403831144419019538167482272467441",
          "0.97871517958135133546347099160896988288107179700871879367853",
          "1.017801122859710210088006218131275973291307855681799990297"
        ],
        [
          "3.57",
          "0.958843806740536277309872417942650748601224425865274569943288",
          "0.976033101749991939232795549646930935030525838014401900844519",
          "1.01780485937173954304692122224094387252786914969579669176113"
        ],
        [
          "3.64",
          "0.962205089705700698823963571912632557409135362366777063679379",
          "0.973492914070025605169786823423607924224806719498482645125594",
          "1.01770443286334228835054355188359288065097292838898698785337"
        ],
        [
          "3.71",
          "0.965789271805425410438644803545176763561872179887455218788534",
          "0.971108104959687678641020391302715777974515763385178223148535",
          "1.01750031421102243271270046144382824101568321291357745336313"
        ],
        [
          "3.78",
          "0.969577567313940006976859812472437950062783614021840958276062",
          "0.968891304994068179373349194101035706558861808911664017150225",
          "1.01719354562854843826542450164645697148488871304334326969903"
        ],
        [
          "3.85",
          "0.973549980212921468698849109882792604253129093260947349644327",
          "0.966854246838185656102726834939787889148099234271205588834705",
          "1.0167857385639676632994052571759272041613050804885438119899"
        ],
        [
          "3.92",
          "0.977685364715362389558699885221904869080296300725384494643253",
          "0.965007728169227599337713538559583516021634783055036029347205",
          "1.01627906921040615897877787956496525208631526339833438677998"
        ],
        [
          "3.99",
          "0.981961493452621158194640316923227587826589964694785437351728",
          "0.963361577167736635354384144391874017966878197318157070901864",
          "1.01567627154181334174890488790833755405758933787994530033807"
        ],
        [
          "4.06",
          "0.986355134133003859975351802216473298790090924848000126777244",
          "0.961924620199888944789912777405891746930619666770829510003458",
          "1.01498062777936262081462312030850024520852412035560237496675"
        ],
        [
          "4.13",
          "0.990842135409445792309972866349669125718640295146295689921815",
          "0.960704651365478438084281374111826968710520837596832552085137",
          "1.01419595619215405110655369648637110662386165971662035228903"
        ],
        [
          "4.2",
          "0.995397522597069285451281198700788137812717988889234412445561",
          "0.95970840364781543887986459280821456830318319692766906885331",
          "1.01332659613758047798619221993787522362491017638001605317563"
        ],
        [
          "4.27",
          "0.999995603758611326633743957312516469219065054079345180433291",
          "0.958941521471488266439199117169766699520483615548697395090883",
          "1.01237739025253520224294586409040227663102540427703059067056"
        ],
        [
          "4.34",
          "1.00461008652739018852522937284584198972520522194604416021715",
          "0.958408534550804931696801306283672866272087867696768159540397",
          "1.01135366371679134959626904782126144343802781709815290475988"
        ],
        [
          "4.41",
          "1.00921420586457261249320915945514581527074264977500812610538",
          "0.95811283299465787603217536803023641755575111321569224531699",
          "1.01026120052450979835717880518435666474244423119721411137362"
        ],
        [
          "4.48",
          "1.01378086275154723550369159653324588336325528476887985422356",
          "0.958056643721378102859500379709921761211686339650913890102389",
          "1.00910621671896923245687141844992795136981721005366782455803"
        ],
        [
          "4.55",
          "1.01828277360138192032517625698014176144249002346573138418184",
          "0.958241008328587858479013027902424739035568980910521174666168",
          "1.00789533056918456163348830018520585536236668084816888611949"
        ],
        [
          "4.62",
          "1.02269262993851134607516699313555401706217570850524209096385",
          "0.958665762656693256463231782636476116717202175571131074300951",
          "1.00663552969490069332757490381552251102608103939958948249133"
        ],
        [
          "4.69",
          "1.02698326764656410190546598820003397527534912961994011925463",
          "0.95932951837886799696231805511607570185912217584306656233173",
          "1.0053341351782139181707519551627291187202304316119849534671"
        ],
        [
          "4.76",
          "1.03112784482493644674968719453751883206408356287326242187953",
          "0.960229647043347256847407758993104375078856297145235184661992",
          "1.00399876273536463057071362504876620833074339357392465660148"
        ],
        [
          "4.83",
          "1.03510002703042650385415490357084840381437927336069435108352",
          "0.961362267083532382746409433176246257530733872845177495118365",
          "1.00263728106053326807665196101606865829919862549583420427768"
        ],
        [
          "4.9",
          "1.03887417841672432296276627365153030553196394216307809253393",
          "0.962722234395525522549896046862240826187091062489887613656215",
          "1.00125776749412229860930108360496834469053455840511622756635"
        ],
        [
          "4.97",
          "1.04242555702819598135582849884757603123846030222634713236559",
          "0.964303137158766847861129254077943060778949511829322440450812",
          "0.999868461210292164792433828906195051250683232025059088186191"
        ],
        [
          "5.04",
          "1.04573051226210069267607222783213852593286510414757458355941",
          "0.96609729564073209450212258448555262147257474456593377987725",
          "0.998477714161627583556199716824771669294089661668391387140077"
        ],
        [
          "5.11",
          "1.04876668229240101129157248317601939283955211355117704930899",
          "0.968095767778303004849440756925507077043265918826511568992254",
          "0.997093940061865096963714537214432646115047514482063769029903"
        ],
        [
          "5.18",
          "1.05151318905611254223968426612272835089735525071405525481579",
          "0.970288361363492541369010819373110497532304929978305420896759",
          "0.995725561729687068149053772747370146329771609952706753410974"
        ],
        [
          "5.25",
          "1.05395082824710081333723032999870184127305296312813021635248",
          "0.97266365367672900924960728888050353430728609604245129744548",
          "0.994380957156726344770839607655081128160569050635896095547074"
        ],
        [
          "5.32",
          "1.05606225164949467838243302244326392477733352839323195052538",
          "0.97520901940402118454961464263033713907725889518755667648562",
          "0.993068404700167220632111866237220750416835241744616940947046"
        ],
        [
          "5.39",
          "1.0578321390800150771581517242012296964995310762731538555343",
          "0.977910667642418587524250108537739884672668776881438697939222",
          "0.991796027833725189819470421240194538625883477791597233636155"
        ],
        [
          "5.46",
          "1.05924735720123362771547607979153895660193014018538844328056",
          "0.980753688739010831472842978148143356977822965059201715951213",
          "0.990571739919432108966286464317268858854863457625508072962602"
        ],
        [
          "5.53",
          "1.06029710252065094281818105644596220478010804240566521539103",
          "0.983722111620588853522718942928745352669943671714802607222002",
          "0.989403189485698631207160266376383453624760562760801186897354"
        ],
        [
          "5.6",
          "1.06097302600666019500697711289050113253420842419908565905448",
          "0.986798972153045760364006189690326465850294927599076927825456",
          "0.988297706513810916467905580928437431095922802061511410298306"
        ],
        [
          "5.67",
          "1.06126933693337935699834110705124414366377352302582604145685",
          "0.989966392921532811083821034428352430737234080193101409756176",
          "0.98726225024468909785831823530824444092929284936310096595314"
        ],
        [
          "5.6899872199278771642964309730158262",
          "1.06128376519187024792862918927013690894253990313758207323653",
          "0.99088481685552386507763074493926120874488587329610461085261",
          "0.986980372151005417972133289175818081244928470372103125496713"
        ]
      ],
      "flow_calls": 40,
      "seconds": 17.501301765441895
    },
    {
      "index": 4,
      "rho": "0.0393214695381107538981740640950551601510943431890924228830450347532563364650287568690306761092117613672616613327497693629154190213886208",
      "stable_coordinate": "0.0000100480261330428821054322034067502247089379490599085891268125021861212591213177833588585974191721161993339205417198087609740905763938656",
      "period": "5.69104116345022193932735765722361275511522233116470045377043248111620513262658975668275769710925805104735534531457352709350132567460427",
      "initial_x": [
        "1.07865298710235455067845356039351707052689762432724475435521688200869879418917883152142021081584269485072265658604125853459181213335364",
        "0.988306197136240810730833577941994088986253334320881505899736239404290121749234054815493390407345583831813154611053837165934330317056757",
        "0.983293136454752561062370636576101277912381671704561342921055776676515171048186933516226389683772840976019434502800245930219358343887526"
      ],
      "original_ode_closure": [
        "0.0",
        "-1.678126664520046517240467195979160113409706095285091551e-154",
        "3.729170365600103371645482657731466918688235767300203447e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.856693445302423921292862729670799707200812691863579570424029561273549523367988544573049781646789825556289321464170082346747992066320003",
            "-0.168920935084717193172308906815378414802656999176172302105426467028046340206789494823201719410213441161547692697937912496227894668081466",
            "-0.557106662807159906297273094138258587336554340120230602728974090174445057040643824809003445402318361793535990615106083961223722764358777"
          ],
          [
            "-0.270130804516374791168896068602022962875578147485201394436717538126847223792555402032964057163002061536546431601712292224512594746215461",
            "0.68630848583938682317491665199134155137345017998771384230679536058495265696997415303420061704261074316264222429261982742118144701687769",
            "-1.03454222273235439084969448541420867448134339931625060309095805177241903653852069076758155296925297061033114956761233498844621227155108"
          ],
          [
            "-0.138474109782492584523637562561007582235313126800078323862039912772706006143355329238180805245735540680990657394778895366647193794634416",
            "-0.164642179920146557165962399468157382884666040548116156384509062456736779467497352788493429083306594672223376658418540498716186716685948",
            "0.456998068858189255551622213569367301147753135042532644513030937550157903192211332037111845740493875080895732100185010903856118982671495"
          ]
        ],
        "return_jacobian": [
          [
            "1.00002061370896516663040217345803272010534959469938765565265618436950729102350942641155455060814612817114546085259841595254754627853342",
            "-0.0404276672175936812342735171149849160072055233688665306460262248541919394262514548169031637625813795153082106474371469188843615215798336"
          ],
          [
            "0.000509901641843753593062280585911081048823221659553958320806070829644370437732431583121885495839698824790379747362357047796294204666299025",
            "-0.0000206137089651666110005782265241603833335878055615984088003249608472074933353967671923061782516843713181829956234952807619882126642353612"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000001938632816249544089501965252411188232259894843112135292718223154077587332344230653852327564608568095994273529804163",
          "0.0000000000000000000000152670690131188269963543697141749212569109775387306029917981035863711064521372613040022108892397118428227678275582629923884809870878754"
        ],
        "slow_multiplier_minus_one": "0.000000000000000000019386328162495440895019652524111882322598948431121352927182231540775873323442306538523275646085680959942735298041629673818598392704044",
        "monodromy_eigenvalues": [
          "1.00000000000000000001938632816249544089501965252411188232259894843112135292718223154077587332344230653852327564608568095994273529804163",
          "1.0",
          "0.0000000000000000000000152670690131188269963543697141749212569109775387306029917981035863711064521372613040022108892397118428227678275582629923884809870872688"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-52.5363440751812402364366630763604372114047940308145563245324009189187858830354371011006918393598096336636209965462887582880182188012592",
        "det_monodromy": "0.0000000000000000000000152670690131188269966503421241427082504989945224825942182263048965540375378544418463678555668165700048528292365559580603006476599875877",
        "liouville_residual": "-3.36335324139654237850788340257728119975548393844615485907141293986264160130682594050993783635215328329553696425510073523223401987403877e-154",
        "periodic_trace_product": "0.000000000000000000000015267069013118826996650342124142708250498994522482594218226304896554037537854441846367855566816570004852829236555958060300647659987924",
        "periodic_product_residual": "4.486945152255771185742256694802445028490301662698200087448447948575920624177664703172308593659607234529155278714947326574201270274671e-156",
        "shooting_jacobian": [
          [
            "0.000564714764601442132783121832492843962419341077496365740060542698147874763254400246416458028992273931220334792118948125391960217250707301",
            "-1.08089912103792489860987361486755746497765658763317481143375049826276206525856611911036951917481140821021946968017414493854176760580675",
            "-0.000100053117962427954594078373275220253936739762773512417777504206147136743679488496347987838094171193296251403432136246769598211566956227"
          ],
          [
            "-0.0069728614358115104502198728028083720617230299011116012862674850847096200949237214723745945478318987913310354218937932746591433012530927",
            "-2.01124590551525745022300289065667875808888280260730818149582652911939729241039942840450340772781626403739061143397172435434422184699693",
            "0.0589560321147785303189374264124201889358560935370257264059934606801624495874048084957242299172739796988399984964190329187571153539018844"
          ],
          [
            "0.00295827648868190838060589607947676254433512308051831672073725317606319855611732423935046178267838516279330523732917542902176844573981414",
            "-1.0523247043334169573782505394017328636344538206077157363757496381162620041808574567965508560337586358895441722773280167330340151450398",
            "-0.0178503874930918406628396663683860553357437780085831576535217385612081607277985453263270907077679748847467209916538686509969775728180324"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "22083408554861055184.767470234305687266639454208036532729028846929169258755891171625340570846361223050750373553450243184236711289331373",
            "-4326649777383094223.49373656630992901156012302874299745888977261194665196189028380027672073102659220449293429922333357128755616229793066",
            "-14413783297730752199.2556680573890264155400081138330987298601197908584629988729500133441451738240974002680384857815302577745608914894631"
          ],
          [
            "11260134166501428.7587565544956757948062500932692138501296174324516860523483865963916185652254394927558517860198484731005500876887213552",
            "-2206120348847737.6029438622030359454012495565343368999610891638051026156734185897200866648310554127590993732755518492045717796496401583",
            "-7349460269057946.66931325443866729848269692847458121862479435297768818583127925468579977203481321233114329522242278000736375870872435777"
          ],
          [
            "2995985996437382956.17173250940112997869704969056229675196162794776316618385104463281366669193742494526863966328298127026533644979085745",
            "-586982852412759189.537587711324675684582110158984683262912897550101599698261523379984783078974357653161951118399327476130610882443903035",
            "-1955472263641054504.85529977267532109733160214204314392617957307419498138384131660354876325422581084563147460645764189728815709209323589"
          ]
        ],
        "integral_u": [
          [
            "-1.87499330964519158830482996827518754376722786082210094867462218029528382707900432424104778414624719338584551132473406551108185265761577e-154"
          ],
          [
            "1.75031126837742258548870026902406044350902384188197216162299355975328146267784208208792002910853050452652681654985372385945412998217749e-155"
          ],
          [
            "4.46739624921497187640845398922844715447992783118880905923033477370147874439626940277421010095926465403221786708096562103393915336329692e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0352",
            "0.0448"
          ],
          "bracket_return": [
            "-2.39333209059105701429845045577e-23",
            "2.74040233310810236962858810003e-22"
          ]
        },
        {
          "stage": 1,
          "rho": "0.04",
          "v": "0.0000103969670830450803262044074717",
          "radial_residual": "1.529477068090658769e-23",
          "radial_derivative": "2.5823092862093587604e-20",
          "correction": "-0.000592290426347736"
        },
        {
          "stage": 1,
          "rho": "0.03940770957365226406130376931966782683993",
          "v": "0.0000100920470505601731022025046924",
          "radial_residual": "1.7051947527416324565e-24",
          "radial_derivative": "2.0161490730859694495e-20",
          "correction": "-8.45768190212055e-5"
        },
        {
          "stage": 1,
          "rho": "0.03932313275463105856779255993114082230886",
          "v": "0.0000100488742102076889448496567113",
          "radial_residual": "3.2255335368446128922e-26",
          "radial_derivative": "1.9400766543046258543e-20",
          "correction": "-1.66258046025544e-6"
        },
        {
          "stage": 1,
          "rho": "0.03932147017417080313094778134091996746858",
          "v": "0.0000100480264573642626589697801567",
          "radial_residual": "1.2330616470140294579e-29",
          "radial_derivative": "1.9385934220167709858e-20",
          "correction": "-6.36059956156893e-10"
        },
        {
          "stage": 1,
          "rho": "0.0393214695381108469740542987283832714779",
          "v": "0.0000100480261330429295639980540346",
          "radial_residual": "1.8043623636411316932e-36",
          "radial_derivative": "1.9385928546607191859e-20",
          "correction": "-9.30758802346313e-17"
        },
        {
          "stage": 1,
          "rho": "0.03932146953811075389817406409704819692162",
          "v": "0.0000100480261330428821054322034078",
          "radial_residual": "3.8636868424249096403e-50",
          "radial_derivative": "1.9385928546606361636e-20",
          "correction": "-1.99303677052976e-30"
        },
        {
          "stage": 2,
          "rho": "0.03932146953811075389817406409505516015109",
          "v": "0.0000100480261330428821054322034068",
          "radial_residual": "3.253258747485583083e-70",
          "radial_derivative": "1.9385928546606361636e-20",
          "correction": "-1.67815471911202e-50"
        },
        {
          "stage": 2,
          "rho": "0.03932146953811075389817406409505516015109",
          "v": "0.0000100480261330428821054322034068",
          "radial_residual": "1.2560057043528768063e-117",
          "radial_derivative": "1.9385928546606361636e-20",
          "correction": "-6.47895560603802e-98"
        },
        {
          "stage": 2,
          "rho": "0.03932146953811075389817406409505516015109",
          "v": "0.0000100480261330428821054322034068",
          "radial_residual": "2.3649698406229680342e-156",
          "radial_derivative": "1.9385928546606361636e-20",
          "correction": "-1.21994148226497e-136"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.07865298710235455067845356039351707052689762432724475435522",
          "0.988306197136240810730833577941994088986253334320881505899736",
          "0.983293136454752561062370636576101277912381671704561342921056"
        ],
        [
          "0.07",
          "1.07839679061656646342988013585710764340325997712295144401671",
          "0.992473718055057864888002669680260965019667042671983656347058",
          "0.982095310390885666733795320520894366449903655265561730805831"
        ],
        [
          "0.14",
          "1.07764290022850084839841681029471579015201827641668631011917",
          "0.996705537306197628465208807253578200187190694838476045232269",
          "0.981005914626999629091814489623255201905739125928885324197539"
        ],
        [
          "0.21",
          "1.07639513620460162280732320022913829150849786851760354076461",
          "1.00097568138109699271207185486902429554030217646334077209196",
          "0.980031970220532531683869860068252650129286001027478076774468"
        ],
        [
          "0.28",
          "1.0746610239939029922576350100006575222360288828509864349567",
          "1.0052574787930823775512602648954000701344851488156582344977",
          "0.979179760274112531573106407090800027774131960173264906623661"
        ],
        [
          "0.35",
          "1.07245175264772402468162156880321365472729293747158631613062",
          "1.00952374300383422998162738040470303758544407911003037817458",
          "0.978454780869457503292716615043229448411546886417192123239184"
        ],
        [
          "0.42",
          "1.06978209116141152805532467938574502015471268587725585465259",
          "1.01374697060632930468508587933130662833136161464184776618583",
          "0.977861698130709287444344902459093638867249537758213737178605"
        ],
        [
          "0.49",
          "1.06667026343353115285661929102323622221021567447462326424463",
          "1.01789955291755173781072186751842176808709808409111742639689",
          "0.977404311935602990222960085541923923103728150997160155772753"
        ],
        [
          "0.56",
          "1.06313778339236601248944949266399545525102519548895341515559",
          "1.02195399868046835756614789714682518984391133851235445422296",
          "0.97708552671253571521005259756344182888493664366820068528342"
        ],
        [
          "0.63",
          "1.0592092526732144979696366952491543181627096420373555394742",
          "1.0258831651509336615997872454890499940379656699720151617263",
          "0.976907329672230109302803698383129442485962317729049200080274"
        ],
        [
          "0.7",
          "1.05491212401511200553473685923715266876302510789796540838469",
          "1.02966049446898047549501469123497023618990424953515877460231",
          "0.976870776725971401757041325686643130043457062188029908265101"
        ],
        [
          "0.77",
          "1.05027643425542605013268404150315448236633016308492084758584",
          "1.03326025190240258318560258083112973628030287789877861795187",
          "0.976975986240255526091645135540441746231065054930974095376306"
        ],
        [
          "0.84",
          "1.04533451141064630048011808475542492573134769882043650776698",
          "1.03665776231912121657642950942931414718771336801496759265762",
          "0.97722214067223746260175482144343123909488954521673462776917"
        ],
        [
          "0.91",
          "1.04012066082038056777446495150976814098528677138925627801565",
          "1.03982964110652690739196321267563384391706319695126222129256",
          "0.977607496023869352225273394885872473192568863036649340565888"
        ],
        [
          "0.98",
          "1.0346708356823719535811881471452217115276024464670832383311",
          "1.04275401572043379205677771919202024771740811005178360532195",
          "0.978129398947399247192836768193465981154284627972679734628914"
        ],
        [
          "1.05",
          "1.0290222975079894874878201436562174935448789035777588890401",
          "1.04541073411906265770009824765724917665892464221575380465574",
          "0.978784311233301123037347839570342129289019242053351038661863"
        ],
        [
          "1.12",
          "1.02321327207486064435483706228418621266077405036341602950542",
          "1.04778155651964070870957461654963179832923511831881387908818",
          "0.979567841315993519480909725416233352184727468093969805212659"
        ],
        [
          "1.19",
          "1.01728260634715340516306704270586211299064352736736494038502",
          "1.04985032720307574991907086772988041953221380272742880439051",
          "0.980474782345002015494680589165502886813336387471036542368163"
        ],
        [
          "1.26",
          "1.01126943158173127864323377557078091301351318005890370118345",
          "1.05160312347734482161350917032805893860692665291956386265488",
          "0.981499156291436696390516823108007034063862551900074650942022"
        ],
        [
          "1.33",
          "1.00521283745301409934638300140852015614834740389650525874241",
          "1.05302837938000953212198222154522949234033689173569418586054",
          "0.982634263493413663434932389627813139086349966447337435936667"
        ],
        [
          "1.4",
          "0.999151561528892865150880432241526638948752347750127371202473",
          "1.05411698223819703333436672766131808481936250915742838206323",
          "0.983872736990634171169553993052346883066646977653069942553699"
        ],
        [
          "1.47",
          "0.993123697836441156671306410289642611199603710557779693663562",
          "1.05486234079117182062721435111184611112281053401511445471136",
          "0.985206600958649111066879510893432661265380635274800970800037"
        ],
        [
          "1.54",
          "0.987166427594148055434418415572687912833415629700591045626405",
          "1.05526042419513456257408221561531021042248544359743762226518",
          "0.986627332527874566544905808754810877343260368814346297977497"
        ],
        [
          "1.61",
          "0.981315774483090245417032484802080544699717450043655444698302",
          "1.05530977185025734526496831374589144548204267608475726750245",
          "0.988125926261261803117699583394083399321680300003309824662733"
        ],
        [
          "1.68",
          "0.975606386109069868042316838766970282562550467379209930847432",
          "1.05501147459473327328754801379450808773932516146125246621039",
          "0.989692960567327190748199250503841553343240988399075295399735"
        ],
        [
          "1.75",
          "0.970071342596311824291744669356560536782900881271667752968489",
          "1.05436912837976848403639740107015813266291716460302182584688",
          "0.991318665341292468508298285035202650238402219975656778206536"
        ],
        [
          "1.82",
          "0.964741992573630178501185193221698470709158118518170390198622",
          "1.05338876205533640062067703775987608790430007322134189528986",
          "0.992992990155304428681871350227155907471082752232347081514596"
        ],
        [
          "1.89",
          "0.959647816185706873533723783027320761429362571355999335243151",
          "1.05207874134461153457292437444875824224801402173077405809722",
          "0.994705672357730795797195686455365639953122262981387780584972"
        ],
        [
          "1.96",
          "0.95481631420120815581992202203077694163332829300643495447181",
          "1.05044965145437440355541027636364108240785150738265976406433",
          "0.996446304489766143988718176381373691382154931745124904927034"
        ],
        [
          "2.03",
          "0.950272921807740924379801997524242745659984225734560129841237",
          "1.0485141610522684292494954652770743978235543093904069204154",
          "0.998204400483259894319401562666858536655719386919226526525806"
        ],
        [
          "2.1",
          "0.946040945288797383371173335367927385270862583109580215706336",
          "1.04628687053642114426750505944182394151584947424813321574942",
          "0.999969460164929313232769787884594216771091290098454183737025"
        ],
        [
          "2.17",
          "0.942141519473504389053011688697515433664391591310937266781711",
          "1.04378414762913629597146485896361565087594863766269455845053",
          "1.00173103165704231147639580253105547846445548478268611035261"
        ],
        [
          "2.24",
          "0.938593583636158578673011926340575048481028224202341675086618",
          "1.04102395334795779521151947061939714728651155408335599928048",
          "1.00347877133137540473694632837609761297865988275330152560646"
        ],
        [
          "2.31",
          "0.93541387339597856929130582000854189337181069546814892533276",
          "1.03802566135104106156562050938770794628010502830312687301012",
          "1.00520250103998431109361995057189930446978644871547465777064"
        ],
        [
          "2.38",
          "0.932616926122430760914235470591276969974893621651119667028838",
          "1.0348098735282830454415817852660985650742017346221627421406",
          "1.00689226241141365982540318423822134861536796763444792045837"
        ],
        [
          "2.45",
          "0.930215097380106953448736613942040503773316136492147681275763",
          "1.03139823452545872226938014300541372605908007298588949844074",
          "1.00853836806293366482340825993308227682666623280224078919887"
        ],
        [
          "2.52",
          "0.928218586040333115088163834237646570546916407745872866341013",
          "1.02781324765701000137904004914646906262239872387809821061592",
          "1.0101314496369387458103183410181146955076539545273059663406"
        ],
        [
          "2.59",
          "0.926635465834604423772722363491404267775803654612835536077082",
          "1.02407809439577881198867509835023050652220969136352886219424",
          "1.01166250262170515575198364379207191948724368053071735706776"
        ],
        [
          "2.66",
          "0.925471721317482126316165563499920322901131983346992137285944",
          "1.02021645933631497999807605369827659761824292402684679607822",
          "1.01312292796243556812952849758634370610991117831438264029066"
        ],
        [
          "2.73",
          "0.924731286433873286782352620772514493347114033060935176931525",
          "1.01625236222322945297275315153178214255266454251538940429525",
          "1.01450457050729767630223330824047020182841052942579477656156"
        ],
        [
          "2.8",
          "0.924416084138315159232575533205664731764164485938764690882298",
          "1.01220999832723789982462081709149788950558231648464755436052",
          "1.01579975436459013735365484435890477009754290032723574274471"
        ],
        [
          "2.87",
          "0.924526065783462185687081298981555444153120632423808146891984",
          "1.00811358814767136229010805763382168151248815111023425664813",
          "1.01700131527104998082576712499333426304552005150964854476234"
        ],
        [
          "2.94",
          "0.925059249273824005728388470322162298539308763768371838559812",
          "1.00398723712859158040690017024174150535861129031090874659074",
          "1.01810263008765140619558697582146343450939030027312982193831"
        ],
        [
          "3.01",
          "0.92601175526232814473832939591469122199359857261318122648427",
          "0.999854805802107229195458617063171907769554439789393366565567",
          "1.01909764354821264862431914180089949808706091381654932047718"
        ],
        [
          "3.08",
          "0.927377840945878048662503806028439498678655585558419750589995",
          "0.99573979052152848747097035863547078365703046230940096813188",
          "1.01998089238805751387664908134138031698899507847875883907727"
        ],
        [
          "3.15",
          "0.929149931287076750353894754223130661914606648036568695838201",
          "0.991665214721801413898291915438766208032453610091628638091422",
          "1.02074752697534019768049575499659672682427382181498246437975"
        ],
        [
          "3.22",
          "0.931318647748850906428321706050494029665537953386944070148751",
          "0.987653530447228523635182323921208056895739109673729213779327",
          "1.0213933305570225489432509938059937501601230384252044150983"
        ],
        [
          "3.29",
          "0.933872834873703661750574646565365992635448865500913310438226",
          "0.983726529717774602416818662029719053548961507003080303925105",
          "1.02191473621557764943745861849299751620286111522528279407838"
        ],
        [
          "3.36",
          "0.936799585267172030637350359542278449831086287178287080650011",
          "0.979905265165379871913854589172501157922047645376985960948531",
          "1.02230884161205021301152420175263915480957996271287760845128"
        ],
        [
          "3.43",
          "0.940084263753605049634270705581529533251820319900562232337198",
          "0.976209979260066286366810356049726974085459711018975605015445",
          "1.02257342156696694342521662374185926097358912895072555950075"
        ],
        [
          "3.5",
          "0.943710531659731642271481881361972547275184287197839566865062",
          "0.972660041361111750105400199267828104358953527827323410427076",
          "1.0227069385036445511161045395231453134907308245550377692417"
        ],
        [
          "3.57",
          "0.947660372345928343023581073203781722047811228230395828294329",
          "0.969273891769696501586376918163957898696746645448287250305748",
          "1.02270855074961391008814221287941134912040736069744353265892"
        ],
        [
          "3.64",
          "0.951914119244960478021901364424665128496191117172609302312553",
          "0.966068991924480641030589376944701468458037260814443875235386",
          "1.02257811866211579224456930572267006173236811486881735605708"
        ],
        [
          "3.71",
          "0.956450487781572059792647337568628814201581173232436107954843",
          "0.963061779868726114193508676135132079605295853841499484769159",
          "1.02231620851389002036999304945115998840895437556151740207621"
        ],
        [
          "3.78",
          "0.961246612631890588680140974588744788631696168111390603470884",
          "0.96026763012499262317961279260642459768276743963195653406781",
          "1.02192409404673995462120642432250309657878448584124122833327"
        ],
        [
          "3.85",
          "0.966278091837361580670387800925590708373433811940675928204089",
          "0.957700817139341401757724776136687533039803316089460574992216",
          "1.02140375557356037852898747474701993367328193699880197887775"
        ],
        [
          "3.92",
          "0.971519039311931734311331347295202846473786852710633178540362",
          "0.955374481499718904426825506438826688879658854845002255780042",
          "1.02075787648559619728001521686499302675360526057749482860929"
        ],
        [
          "3.99",
          "0.976942147271527510470247764081713213404113133978363155542475",
          "0.953300598191262022548773128895705806056650607852662286625155",
          "1.01998983700153932212292574381209085035670247514184526050721"
        ],
        [
          "4.06",
          "0.982518760069635214894988882188050480229936386134900551942058",
          "0.951489946223331596224794669331549732963900050294699882462964",
          "1.01910370497950396196695611801237568688528577678306657774679"
        ],
        [
          "4.13",
          "0.988218960840220763685183205803362716832062094320871091236463",
          "0.94995207904796775635479862040556874523190374923499792079562",
          "1.01810422360270695519276868822863310691956448416849334517033"
        ],
        [
          "4.2",
          "0.994011672227823661569231448718601800364412089176528884374395",
          "0.948695295286135712375461764108671289802838418431773428718264",
          "1.016996795745491583772853446868445706710635372744067541662"
        ],
        [
          "4.27",
          "0.999864772323296906806226970074694721821511913593541744603255",
          "0.947726609385665105510988998922137627312902987715291333799767",
          "1.01578746482873579430008419978332701119719508152999512251647"
        ],
        [
          "4.34",
          "1.0057452267217528140927149228695303008463362253633321154265",
          "0.947051721952305855353101467426681569348955196700310791278108",
          "1.01448289198311995832389218577799318766001743049793408709748"
        ],
        [
          "4.41",
          "1.01161923737691480715912965015783484148090194374560132903979",
          "0.946674989621948088611299226835272332167001572106278199572317",
          "1.01309032935549506714387156462349453618158100509484962430869"
        ],
        [
          "4.48",
          "1.0174524086442167556433916891248582958804005663754299243978",
          "0.946599394476825991489652417744130097325794512751917595418007",
          "1.01161758941783258355207226629692669383413605423553091434643"
        ],
        [
          "4.55",
          "1.0232099305855863605505870120755915855999787935770861217897",
          "0.946826513150333772197048788610546750359774243135174214626892",
          "1.01007301016992484755015516530729532022758449527530432118166"
        ],
        [
          "4.62",
          "1.02885677925499181427935747627505260429068453923664583313248",
          "0.947356485912579137707008611587337130338594765279263324446936",
          "1.00846541616593209884974253405987747504240781259780680983139"
        ],
        [
          "4.69",
          "1.03435793329987697455512510398881307026290819253966698620099",
          "0.948187986180320779336921651945661770087605528785585223801667",
          "1.00680407534064369224992228346539564976613363913080453139384"
        ],
        [
          "4.76",
          "1.03967860580526453986070484691646669558220580303152385968799",
          "0.949318191048420090079150622962401170533072736990071654705443",
          "1.00509865166335229960390532262987424132134814271399121917467"
        ],
        [
          "4.83",
          "1.04478448988167250880135725282377886386153691108894832541245",
          "0.950742753592856332954747586718439491113930855641420854737472",
          "1.00335915370475943099472090385806728211745277440243673967412"
        ],
        [
          "4.9",
          "1.04964201606356876002898500081869536576058415040748193629344",
          "0.952455777844659629469945432682685666387254421797890176803841",
          "1.00159587926438842448728546738785120265444958430845803401269"
        ],
        [
          "4.97",
          "1.05421861915172660278869851707336297832565066591728584413349",
          "0.954449797476201703379771297725875434192909450403214495397647",
          "0.99981935627146197631641779242008377753570489927210174988295"
        ],
        [
          "5.04",
          "1.05848301171160677834249241065023338370726944076972371972459",
          "0.95671575937198075142229599043148586985430288711426378263735",
          "0.998040280239843894544575450189055069546031363910626899996105"
        ],
        [
          "5.11",
          "1.0624054610428743654963873284246270715066968482679617347144",
          "0.959243013370638428892931501456372968664426322701492235205195",
          "0.996269448626065300308490812161155011742477272631091517796201"
        ],
        [
          "5.18",
          "1.06595806607522071843147448230140307280719131727925135012918",
          "0.962019309558281300126295587375407156266554044717480920902208",
          "0.994517692507176248532884451459058700760126947849729490228959"
        ],
        [
          "5.25",
          "1.06911503033607853497714376279561515098156308910907802599974",
          "0.965030804559724167019709671605015199382568802719860562970203",
          "0.992795806060645134140195602586083820980915622078574644889178"
        ],
        [
          "5.32",
          "1.0718529268898714992957642926567974949053982910532925863545",
          "0.968262078308325996165429972530400922546090998937239145836678",
          "0.991114474390203916589168832272729916522445825180662364618596"
        ],
        [
          "5.39",
          "1.07415095097892357116615584448875525561433557234322579015549",
          "0.971696162770990933293615661198839140683958990570352738596515",
          "0.989484200297850938854824401976443642635555983922809809506527"
        ],
        [
          "5.46",
          "1.0759911560148355153726365096804607586970929361965440881698",
          "0.975314584057315363219745899140685305675361741242419294496492",
          "0.987915230651666929349547700960213167088221605379046376758391"
        ],
        [
          "5.53",
          "1.07735866858617846068687577590633287619971852541796674744441",
          "0.979097419246075110156120184613776171394005572712891890646903",
          "0.986417483040251953665594168351106447039334015730643289196382"
        ],
        [
          "5.6",
          "1.07824187827171108033573840088281318652814691123086040919986",
          "0.983023369114559488517340246964605585878797061963981602005804",
          "0.985000473436153599381829667412478594170279309642418828413896"
        ],
        [
          "5.67",
          "1.07863259828316165519490489511209761363206458695107655719257",
          "0.987069847754338843330694664697974438348704619558011151917871",
          "0.98367324561149104041708856938686453740035161859628238756659"
        ],
        [
          "5.6910411634502219393273576572236128",
          "1.07865298710235455067845356039351707052689762432724475435522",
          "0.988306197136240810730833577941994088986253334320881505899736",
          "0.983293136454752561062370636576101277912381671704561342921056"
        ]
      ],
      "flow_calls": 43,
      "seconds": 19.37381362915039
    },
    {
      "index": 5,
      "rho": "0.0539469551463829273468812652871256390867967340564395170031875407596063381017102917367476571327135362331058615450390169044672688606723999",
      "stable_coordinate": "0.0000188804303015473666508696413976009458589863291716883037065412722329341025490787259682963009486461846307258317373085021392441018932179663",
      "period": "5.69337004508579718578140626642495917309830544528326497201134290444618053451140230049753364090300230838390090915386891497582847615547153",
      "initial_x": [
        "1.10791279072306740206041340021564887911945245444205072231008162279144561030596966219946361056637571865084244892181534231107378182323802",
        "0.98396710547533393812722138099222731943655581583584547237370521301957074375000560031210840692066023066930564083094184272723593896835516",
        "0.977084503982893800398985900811360262789560656620900775175315014882003257373296349877442209563132967813522419865558081096104231781449935"
      ],
      "original_ode_closure": [
        "1.491668146240041348658193063092586767475294306920081379e-154",
        "-1.118751109680031011493644797319440075606470730190061034e-154",
        "7.458340731200206743290965315462933837376471534600406894e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.852835082482983975451756495021375035283136995958113625989800710900074121520753927510159502220962670034867412030452946488119500325510993",
            "-0.173868256637461696878753923239656682368264079475249087284149451266369961994678582250202705362235361860780722436804741083237396270446812",
            "-0.572368700338169663699542419911231628077476230660524558834358164061619201867118298832035251804168876055713142290134813671440896356994368"
          ],
          [
            "-0.271474583917150802501992172226337489136931585032574199416038567098746803167222746934851065867876181673752160208131645927049462203523355",
            "0.687957393716545621755206712677571243812396830523426509225701145561212916511928169105455125370545614200396185693100148913733621280040161",
            "-1.02717595015512975259569022764888207602885792508944797865498793039759375161131119104189354811730971525515647767810848588028430765698664"
          ],
          [
            "-0.136837685947982374279112482656405016678607028598268224128249466322357034122436865696010872224809371515826440935782113807219854861657598",
            "-0.16427105520251146057744746225246152969936418250009804945551883895807506741239980969232391758014216477367823840145909160761416228836059",
            "0.459207523800470402312335770115481317148898088651364962831919075258806430099827221886954085916349291479785596125869616488316463717035748"
          ]
        ],
        "return_jacobian": [
          [
            "1.00003872910013316651013918262659449420035032057591133821470628088835496238823367936228739320876641240794768286970585094736074697355606",
            "-0.0555048554033694057835420331730920922663213890985171150195187615489306423217323761392371642429087805612007489052733487657047052997596929"
          ],
          [
            "0.000697787604253680951351534946122899163700897404214807649964071939744358061846172046700304863857144426863666253302291251072196032020486471",
            "-0.0000387291001331669908402048121668979559184054430062401672853491682614942557243608597186797009088366928984890202831390571911616509691575439"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999519284035466993587596701909439749170532366326514127669741642915693277332921206117593553486130024367858128503011612236",
          "0.0000000000000000000000149423474340086477300056931559275150546052059657983908664028092913805866514581214957077193983440320410823109746661783049443969314483077"
        ],
        "slow_multiplier_minus_one": "-0.000000000000000000480715964533006412403298090560250829467633673485872330258357084306722667078793882406446513869975632141871496988387764215101015279269536",
        "monodromy_eigenvalues": [
          "1.0",
          "0.999999999999999999519284035466993587596701909439749170532366326514127669741642915693277332921206117593553486130024367858128503011612236",
          "0.000000000000000000000014942347434008647730005693155927515054605205965798390866402809291380586651458121495707719398344032041082310974666178304944396931449333"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-52.557842940398158846612209877203513350429561337537841451700149809419791595039536608910101653448747214658413350836969552395109550475273",
        "det_monodromy": "0.000000000000000000000014942347434008647722822668196800754578054531162692662687098829490898198263781324110610031847267810087513518676399024051383259365506389",
        "liouville_residual": "-2.04803886681432267254658442853826776932522992710679047426885126290588170011443037462671041225941878248434332082254679995402340268276438e-154",
        "periodic_trace_product": "0.0000000000000000000000149423474340086477228226681968007545780545311626926626870988294908981982637813241106100318472678100875135186763990240513832593655065938",
        "periodic_product_residual": "1.32183271508277531119821114647411421680354703549363789012671327417369168262349087101984510073992110226955805573518845394573799878768871e-155",
        "shooting_jacobian": [
          [
            "0.00081051995472395806211867654638067458559162317474142859156048091477370920097136964215654152669480399445631431023009724511047681862713088",
            "-1.11109420322250625484817838725958175581190081740273666001688196374771630680453617315090425513200418357546168326447098338869327088197301",
            "-0.000193101472282700296029732279693475560619159132039831410723991331761692439054147666238479875647350064276884739722718874880552417623555257"
          ],
          [
            "-0.0132834261424964956949913491294552125882114488726672289276410660873434083449677428302013071048371175544771974677940011665460203605313271",
            "-2.00138331534599183323918534584165946823644010950857478581460855107554615232150555331157162686143899631531616866672217446038469175487939",
            "0.0804351386855488949859077223958930507073201720253833237223908307696394483604308969453349177771688856502207247048763863274546315828485214"
          ],
          [
            "0.00518120996656817956341540912011725331273458386189425401985833800454944827452908512469004460780730451837590418246746964299661714341131698",
            "-1.04757847883825035448852559891181139721807984804239233218177338948107477338723377222670208606264534140026296198877977325072821971458036",
            "-0.0243841068967642283637579512701270648937528143944702258831318147176950087003155828402689761867661431163457152669857954333296066366911787"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-886375103913895393.743488265070449887103909241094605902870562770623549125973976939250118844343356334596226398623346349891175369963827191",
            "179126438946661356.886830708313630212889791173372642780393138935105444477049694681953504378541048211619854448260390099076360901743756727",
            "597898473715204256.743134447554412540064363272960795966591412657234790495180959971686541235096175925303046535528581397737924846170171064"
          ],
          [
            "-618477607149007.306068026211288515710400013469460182945154814686230113895210959563434292580381542848016811247249291243170881785675035955",
            "124987368042791.610766050970351259119406709603982039127849460745106807000691705871922028007395848034587043118829782717645322638313532464",
            "417189986167915.443607162375092443380427370717895239326238388182898523863246410048209961635853364838459902882861827848450352417849999004"
          ],
          [
            "-161768963215435624.421767804611202475152366768577053662518640259597846046421098953712353191328033457896618902496399187239482438693785867",
            "32691687960235566.5198745063246557148746905402981971500098822444417261467110722419135301577580144310715281538189097408024026634135924437",
            "109120185995652375.960941169383647221086987654168431410983346343764052530540025331210177820221001606819983737887779939786358576710235303"
          ]
        ],
        "integral_u": [
          [
            "-2.13980057383811963146845933969428835854584530221231922225304983702401370591438359241432759604964087037902893275895361813183399980975753e-154"
          ],
          [
            "-4.05197921805016281879892193742352305578425379731402456535855941819009276231309181510506401524058185753464832301835483703161890437049666e-156"
          ],
          [
            "4.97020514194204629607229600264743576594860139531383646010426123919187475532790637359951138103717572327320933524851984671960160993518009e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0452",
            "0.0548"
          ],
          "bracket_return": [
            "3.07790477403545954558140376507e-22",
            "-5.01416973077139679210944687969e-22"
          ]
        },
        {
          "stage": 1,
          "rho": "0.05",
          "v": "0.0000162262488318345392767350091093",
          "radial_residual": "6.7930440036017956221e-22",
          "radial_derivative": "2.1103634547642702892e-20",
          "correction": "-0.0321889766820312"
        },
        {
          "stage": 1,
          "rho": "0.0524",
          "v": "0.0000178163598546499617859690258449",
          "radial_residual": "5.0753223474535200922e-22",
          "radial_derivative": "-1.9881325960303105214e-19",
          "correction": "0.00255280878025308"
        },
        {
          "stage": 1,
          "rho": "0.0536",
          "v": "0.000018639109906188800411855743301",
          "radial_residual": "1.5339527962959815032e-22",
          "radial_derivative": "-4.0488480375088650322e-19",
          "correction": "0.000378861538414214"
        },
        {
          "stage": 1,
          "rho": "0.05397886153841421441182938039558219471668",
          "v": "0.0000189026998460629118337480748354",
          "radial_residual": "-1.5454917515652162918e-23",
          "radial_derivative": "-4.8808075192214126612e-19",
          "correction": "-3.16646732221834e-5"
        },
        {
          "stage": 1,
          "rho": "0.05394719686519203101730074591330596438877",
          "v": "0.0000188805989637782698748644563125",
          "radial_residual": "-1.1620031834302771819e-25",
          "radial_derivative": "-4.8075301582961532586e-19",
          "correction": "-2.41704814149747e-7"
        },
        {
          "stage": 1,
          "rho": "0.05394695516037788126995066858613988093443",
          "v": "0.0000188804303113124938271554839286",
          "radial_residual": "-6.7273372525585623614e-30",
          "radial_derivative": "-4.8069735078024401097e-19",
          "correction": "-1.39949538761532e-11"
        },
        {
          "stage": 1,
          "rho": "0.05394695514638292739379744366058280979553",
          "v": "0.0000188804303015473666836059012597",
          "radial_residual": "-2.2552482501645982258e-38",
          "radial_derivative": "-4.806973475572991288e-19",
          "correction": "-4.69161783734572e-20"
        },
        {
          "stage": 1,
          "rho": "0.05394695514638292734688126528712563961406",
          "v": "0.0000188804303015473666508696413976",
          "radial_residual": "-2.534525516755111027e-55",
          "radial_derivative": "-4.8069734755729911799e-19",
          "correction": "-5.27260141882309e-37"
        },
        {
          "stage": 2,
          "rho": "0.0539469551463829273468812652871256390868",
          "v": "0.0000188804303015473666508696413976",
          "radial_residual": "5.209317421331588701e-83",
          "radial_derivative": "-4.8069734755729911799e-19",
          "correction": "1.08370005530572e-64"
        },
        {
          "stage": 2,
          "rho": "0.0539469551463829273468812652871256390868",
          "v": "0.0000188804303015473666508696413976",
          "radial_residual": "-1.3522884344694669878e-144",
          "radial_derivative": "-4.8069734755729911799e-19",
          "correction": "-2.81318056224197e-126"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.10791279072306740206041340021564887911945245444205072231008",
          "0.983967105475333938127221380992227319436555815835845472373705",
          "0.977084503982893800398985900811360262789560656620900775175315"
        ],
        [
          "0.07",
          "1.10755033658515070495980000673545094844796832684118453366865",
          "0.989658114602008514520677138446438607008571743971763890896266",
          "0.975448780134121030467081819779535745275972926832920095395679"
        ],
        [
          "0.14",
          "1.10649056545495389418557113779293712932071601497607602941744",
          "0.995447090745444832014117702795138774656164919141498099271953",
          "0.973962423333655553714281183904135425331434939959710527417278"
        ],
        [
          "0.21",
          "1.10473848896969262022015600553189527245908868196788222442094",
          "1.00129824539659490006243564236385272240347342962630643420738",
          "0.972635261159422953872722620469199320775948413769133472506485"
        ],
        [
          "0.28",
          "1.1023046929386637168708939439931531750911263177802350246006",
          "1.00717452279723665351343794375260598311430861656122720581649",
          "0.971476080147320023048472606191303318785770090606191581192723"
        ],
        [
          "0.35",
          "1.09920528464360730255208285584714219056228980863389858637123",
          "1.0130378605189994457535022283271394385328003069021121003974",
          "0.970492551702276010165622414935507584477830696294992205643649"
        ],
        [
          "0.42",
          "1.09546176715146072723288981748224134262207503729346350775096",
          "1.01884948047489890496555137085805421420465057657930944902156",
          "0.969691167333482826117302426839225961930116435059939971836992"
        ],
        [
          "0.49",
          "1.09110084150508163805281355737022520664557005406134146667392",
          "1.02457020765802905283870501912868346010566421698841392789311",
          "0.969077184104969843894375660568866391673172434943623930545124"
        ],
        [
          "0.56",
          "1.08615413938602984583433681163171431084585338141235971713256",
          "1.03016081291540658231580621247857634189129800852101087599196",
          "0.968654581056262996774000994487669884539187893073195191783108"
        ],
        [
          "0.63",
          "1.08065789054925506242894844480587555999670422876808967783231",
          "1.0355823751140433056463039864061766260725730609804178863342",
          "0.968426027193740901979688185430119471003064391792742098587085"
        ],
        [
          "0.7",
          "1.07465253094767055577169340787505671706421783612100877755298",
          "1.04079665718457169849294558150443319900053615251149343144225",
          "0.968392861484482600249646854652226425473354877203367642685619"
        ],
        [
          "0.77",
          "1.06818225893087654758635193581507389675783341306526197369898",
          "1.04576648977874701477521721732755290450738573302653976145618",
          "0.968555085104438359081936274088742064517968799032069815589593"
        ],
        [
          "0.84",
          "1.06129454815674390537582739361984937758202771935731207740215",
          "1.05045615569192752826766813666085545969198223171445836281766",
          "0.968911366005667713279362235207122982273143971999597195233138"
        ],
        [
          "0.91",
          "1.05403962684499690602815693247164747198354748883801262190221",
          "1.0548317678158820980206953228931907652086570807987287570163",
          "0.969459055677572168204820262736424979927453056998118624880577"
        ],
        [
          "0.98",
          "1.04646993368722934887592711177274223896920923840790490231819",
          "1.05886163322869893978875073397013694696703522734519110746588",
          "0.97019421778914275341291323675854816179609265013774438697335"
        ],
        [
          "1.05",
          "1.03863956108057491494575269065164046163378113877886638202997",
          "1.06251659611464104112519473854972796611650450118401693895282",
          "0.971111668217973877607911474406142347721803461067214069392283"
        ],
        [
          "1.12",
          "1.03060369636072755838165291687963468657858130734342875340766",
          "1.06577035254310122985990966017127939880844842039650785086439",
          "0.972205025801811033279449523851245641957409190283406690319446"
        ],
        [
          "1.19",
          "1.02241807137876058605686911083737933214574868578722748979069",
          "1.06859973071521054111102996784803405297082228207123090914696",
          "0.973466772994082578141625117318237593146540527043631159916518"
        ],
        [
          "1.26",
          "1.01413843011591768082086825228905384165069326900577421292096",
          "1.07098493108932322696503109721717335689631524713053065257675",
          "0.974888325470151997145554735147468392508125561136654660487249"
        ],
        [
          "1.33",
          "1.00582002309665726064888084819857397541752095578359365592159",
          "1.07290972179101499065501904756478418290021417587973023397907",
          "0.976460109619242079566070068428648347743774763477950309540546"
        ],
        [
          "1.4",
          "0.99751713619048327212573432999266625098116274238000342548414",
          "1.07436158585800380351064374466833537299758882759035787711037",
          "0.978171646770698459877767042351032928252994433741292812792796"
        ],
        [
          "1.47",
          "0.989282660044450628241744943343079500157809990406277288342006",
          "1.07533181811684859295645805656390111383203031730891668008535",
          "0.980011642944189337472525680231381864961146327168588491239757"
        ],
        [
          "1.54",
          "0.981167704923198638388094457132783902998882582951671120734515",
          "1.07581557078346082702588851021033396745797311649662260788138",
          "0.981968082882369651175886916282838557029218177977753732748976"
        ],
        [
          "1.61",
          "0.973221264216148398465858551394249145316679709812469303812773",
          "1.07581184816946409765635504508478278150714226491504939091679",
          "0.984028327121319687197635871325861433035645895048341486589231"
        ],
        [
          "1.68",
          "0.965489928364284339142269156792849915378795128875992131695092",
          "1.07532345210959981196872462389938187990453334238540399254065",
          "0.986179210877638049763141561758013824818620914678418519177797"
        ],
        [
          "1.75",
          "0.958017649518568809451522413594375711939435989556708907865332",
          "1.07435688085522173450179895629533726642085699202754527313879",
          "0.98840714357952972007244898547188124105054382102100681913889"
        ],
        [
          "1.82",
          "0.950845555917327962430582728631907887672371839096272274113037",
          "1.07292218516653543589460905458645322446243051506214106810536",
          "0.99069820793996138601673320951889534592001724656766064627277"
        ],
        [
          "1.89",
          "0.944011813799784268615165836846111224990364064377254774458256",
          "1.07103278615198682481056360810702533371185801976388947221278",
          "0.993038257559757016417894373964605640252725338345614042036597"
        ],
        [
          "1.96",
          "0.937551533685198553459568495340048520543239442688405883064734",
          "1.06870526002768239523914637353822347427755292076120573543536",
          "0.995413012153754571251607730121480180684847062332603474646587"
        ],
        [
          "2.03",
          "0.931496717058517785327131774555334414803734100198713035203777",
          "1.06595909539394448601568433626914925995002473960734765896864",
          "0.997808149609964668877352146679377163327522211007658147519001"
        ],
        [
          "2.1",
          "0.925876238920012625433425234728892951563548401681291444978337",
          "1.06281642885098465775798051892098478328383097290823530418846",
          "1.0002093942161012323061419761690907604764026412228601441188"
        ],
        [
          "2.17",
          "0.920715861274579567459755671967989720207317961669810796999769",
          "1.05930176481094820630070382070365078235702511465388041833031",
          "1.00260260051599571443224161231327563178260369438348911298774"
        ],
        [
          "2.24",
          "0.916038272444626400729207304079344865675071391160412164547137",
          "1.05544168522627023184734318840684619732178712838650074839408",
          "1.0049738323865638464889179781157469180158196711654347604332"
        ],
        [
          "2.31",
          "0.911863147071024830445928799409699615037407768222064949665718",
          "1.05126455466693616421817327712652977195634061949330456112629",
          "1.00730943705078103235432415087748578383349778337036033500271"
        ],
        [
          "2.38",
          "0.908207221797486576547144517336822396411144560283656303055659",
          "1.04680022576805468603279944846387234152873875339889110000492",
          "1.00959611386054789561370046144646252675081750335371585990393"
        ],
        [
          "2.45",
          "0.905084381890438530421014348055321243819996384903706088778799",
          "1.04207974956215760775646148911897575989108771966053720886997",
          "1.01182097779285003105108572929063721330705027099931940027858"
        ],
        [
          "2.52",
          "0.902505754403785104335712754548376858039323494091916116153737",
          "1.03713509463605105958224997630383088488837376796258970483408",
          "1.01397161770117544191471546468011856805199219712845768923487"
        ],
        [
          "2.59",
          "0.900479803931198373963668540204114620889336072598062259434644",
          "1.03199887843685360917440032634303746555414708527315440728534",
          "1.0160361494501767353906326233329182913470863984307404811627"
        ],
        [
          "2.66",
          "0.899012427474803545765615918409056691826509708554317451650131",
          "1.02670411342075991640935376017887589707333776795558689457972",
          "1.01800326413395477551328200611403295128556789395834286843583"
        ],
        [
          "2.73",
          "0.898107045477821861286024709015938249346465038749097308739771",
          "1.02128397011266920459146976182211164783507328283320610925769",
          "1.01986227163644414839774460555228222738188940416872390274261"
        ],
        [
          "2.8",
          "0.897764686602314371449486113305055254547113756083182762105827",
          "1.01577155854316886651298104021577333855304221536921226390745",
          "1.02160313983595295196987045326786905821682542474464279291578"
        ],
        [
          "2.87",
          "0.897984064367179527140910209026098923720001088010866829243066",
          "1.01019972896577293775470512004500835030284848744727765677792",
          "1.02321652978506442877456086988990277267777134858447921834947"
        ],
        [
          "2.94",
          "0.898761644284628959627377920357815335334683432169744761366329",
          "1.00460089224238846608290857093682272491919505037800617478792",
          "1.02469382721227025098898352341599377711839330745177931950046"
        ],
        [
          "3.01",
          "0.900091700637018204480068525747982588077246930845942946842376",
          "0.99900685982584864669944418718479028206262634273905058707405",
          "1.02602717069355960458052156876865328243506867378227612860933"
        ],
        [
          "3.08",
          "0.901966362514212906253330690839280677129021631467055416688093",
          "0.993448702869019487302905231635487827847778838219331691846212",
          "1.0272094768316325102139297381817872859904609164059497661753"
        ],
        [
          "3.15",
          "0.90437564918083362136197986419826407024941966697045868977894",
          "0.987956629651788437894282861930385380581386718979544354434199",
          "1.02823446275850835040350183009922837362947299453013529464558"
        ],
        [
          "3.22",
          "0.907307495260633472980254086506018741444992478711202898217619",
          "0.982559880239315384496306136509182431772899187628720091994174",
          "1.02909666624526285754887651797477898205865236629895196970497"
        ],
        [
          "3.29",
          "0.910747766611033380953152316021121069117512034743417143650055",
          "0.977286637064698799785984315595771652274676410974406945067514",
          "1.02979146366175258004391652174059135187049072677286386179007"
        ],
        [
          "3.36",
          "0.914680268114359035462634781180259622111121818721937493481472",
          "0.97216394996287459200772568370236366524459385176950814730745",
          "1.03031508598085614800277424724890036551379231718074578914066"
        ],
        [
          "3.43",
          "0.919086744933856841279919715254317151793615480718500114256435",
          "0.967217674065504419329670784782426286035682554136571437939026",
          "1.03066463296741570127247518737718410963752780641037293180017"
        ],
        [
          "3.5",
          "0.923946879072399828364700975852267695331080006221721392310827",
          "0.962472418893772813355223721126432427064659070133218673200146",
          "1.03083808563318254397349929750712338352214751046588583015352"
        ],
        [
          "3.57",
          "0.929238283329945557203712785991930340319844720750396893732401",
          "0.957951506952232484866116801434257643831869520437378158286522",
          "1.03083431697717437348621674565003318090440973437654072467071"
        ],
        [
          "3.64",
          "0.934936494981793281220855471078615575118259363891954448264008",
          "0.953676940127092806396502527485165674758862862101294123695808",
          "1.03065310096747783323858750250422223536098412892212825764635"
        ],
        [
          "3.71",
          "0.941014971692360963456188033420514106053560663868938191225147",
          "0.949669372221960770488416432059098158385022935565379858329276",
          "1.03029511965723735118558269040769156340004761263946548531571"
        ],
        [
          "3.78",
          "0.947445092336657138284648099773662104968310535814031327955252",
          "0.945948086018831769225273855269230184338587225373183650454893",
          "1.02976196826592614885214399623657460671424432117110361226189"
        ],
        [
          "3.85",
          "0.95419616552115638869326658887353744772025583263121925528878",
          "0.942530973328494717272371561707743467143737120523668894562015",
          "1.02905615799856425863969084610272178475767071417666088916419"
        ],
        [
          "3.92",
          "0.961235448673932559052600318028947759876122352099723053273257",
          "0.939434516589513437776304151098434560028798803993132776464035",
          "1.0281811163218843183384270298897363925789688115853858768316"
        ],
        [
          "3.99",
          "0.96852818060651489622602645689528490877849159625055609687959",
          "0.936673770686288547024644962103594029943352821631442743029309",
          "1.02714118436907167996140070847045576646723889803302385159072"
        ],
        [
          "4.06",
          "0.976037630432329973670257720337068946698185715085292622497686",
          "0.934262343782754978271248951549711690300278669773443770091132",
          "1.02594161110509249087475591595935047458686516738295266918655"
        ],
        [
          "4.13",
          "0.983725165653761906183056873033466837662496401137549622054024",
          "0.93221237610799931889435343518745134034767164984710217099957",
          "1.02458854385416603822817676112317002102292489142653314205627"
        ],
        [
          "4.2",
          "0.99155034209670158498543105425194181899432723513556479642831",
          "0.930534515782995293989672828951361784636510731125150406535846",
          "1.02308901477092201633757487150389856350795403328149895099917"
        ],
        [
          "4.27",
          "0.999471018173060419013933370150162959479178661686480626030666",
          "0.92923789094370793263911824343587147401925783700054264402414",
          "1.02145092282835326206156024510603697556941323176169222258014"
        ],
        [
          "4.34",
          "1.00744349568372202629592088575535478106489666107372560248031",
          "0.928330077595292810443158416040632359876347764371042254506238",
          "1.01968301089979389445561538337661390281774769122950017364639"
        ],
        [
          "4.41",
          "1.01542268903330832418038847690547037410442908657329177154437",
          "0.927817062825500493470813761268994025976636970586823241705199",
          "1.01779483752956719127497969889199882691039822918791906355521"
        ],
        [
          "4.48",
          "1.02336232431171755327329279851795690836763522449104025542118",
          "0.927703203213216431887194175235933723330748949048059757793282",
          "1.01579674301814574327519447082491692837305885082019054686371"
        ],
        [
          "4.55",
          "1.03121516920506925961797167982754383118445025651491241954825",
          "0.927991178490722128466042576413950771869186974538371121001318",
          "1.01369980949284495291928277896586698864058410844916232653671"
        ],
        [
          "4.62",
          "1.03893329413190759290930059699026103430866470281379018340072",
          "0.928681940755832303708197092355033030636180862444701279086897",
          "1.01151581469410319729642211241214348459506060293079657337902"
        ],
        [
          "4.69",
          "1.0464683643630942988921756839436788983330465612923017218807",
          "0.929774659782094584862825684809516091990457906062101336360809",
          "1.00925717927981449656643056573319044287680838649485105658304"
        ],
        [
          "4.76",
          "1.0537719621822943553905661483805499237069215659015957546851",
          "0.931266665240536286284687317754356439682487972026672634818366",
          "1.00693690753513725050620050037009043876743149289661124766888"
        ],
        [
          "4.83",
          "1.06079593738781531827483369761727831150241520366889890471516",
          "0.933153386922842075609380538450889079286304522775255034612604",
          "1.00456852147150480931541443926212388321873715993825268311029"
        ],
        [
          "4.9",
          "1.06749278363845552314972241497010450956708676761482835707566",
          "0.935428294339996752037345903777792012595182021353724053201701",
          "1.00216598840465179014730151691639534529024088529420201226488"
        ],
        [
          "4.97",
          "1.07381603732183920790963935435669808912034961877763667410081",
          "0.938082837357596023515330741075282763586826980087642471661604",
          "0.999743642215448010061574205348092720441685682670894319121302"
        ],
        [
          "5.04",
          "1.07972069479257346695836463056408434926654982132145334974859",
          "0.941106389812935960009855850298098305856565273320845170680051",
          "0.997316098616998463245002913909732699213954268905755657938662"
        ],
        [
          "5.11",
          "1.08516364301159659684357114332013784201997639141145672265047",
          "0.944486198331705074129955891818604867261249570489994053907683",
          "0.994898164874360531551100859736136784010116842270302229567923"
        ],
        [
          "5.18",
          "1.09010409784214628134447009953615836182036943929751779175927",
          "0.948207338814002377208026876011023911605864823977456098221256",
          "0.992504744546678831415468216170563647789898539174632498140836"
        ],
        [
          "5.25",
          "1.09450404354889121257081627936893364653100982364128295041397",
          "0.952252683279255516304188440863677104928491978677086393579985",
          "0.990150737942728360899353887741167146960617799886364335316424"
        ],
        [
          "5.32",
          "1.09832866643344779233508434678729387693219360902446995055947",
          "0.956602879934760990848335830487055329676369985526146804270546",
          "0.987850939096894068782962890200268912489781261153142145223085"
        ],
        [
          "5.39",
          "1.10154677505081470136954418530145369093006795553009820352377",
          "0.961236349449283000427328226350532566483557314330920967618551",
          "0.985619930180597557338132644847514604511599214825340976972203"
        ],
        [
          "5.46",
          "1.10413119911572893350002797928578429631006526667291136899114",
          "0.966129300457128524421074956986459647775713340783117697438511",
          "0.983471974361269932440087145738932884292652901689848020899835"
        ],
        [
          "5.53",
          "1.10605915905227425723291030348648565124518445622677738294341",
          "0.971255767275170809718637470718036721940051957984703571402545",
          "0.98142090820445651802699116752763995508603438364552456885626"
        ],
        [
          "5.6",
          "1.10731259818769297705950766638548438388707003970617560870056",
          "0.976587672672177020685791603729534906130635873999827865404427",
          "0.979480034782015583615419720964926966995276137787209613094554"
        ],
        [
          "5.67",
          "1.10787846986091586366534428209840549005933853652857786699559",
          "0.982094918275195511276010929491018344807733824773493562953049",
          "0.977662018698392024251995579680583206285162897798738307183288"
        ],
        [
          "5.6933700450857971857814062664249592",
          "1.10791279072306740206041340021564887911945245444205072231008",
          "0.983967105475333938127221380992227319436555815835845472373705",
          "0.977084503982893800398985900811360262789560656620900775175315"
        ]
      ],
      "flow_calls": 51,
      "seconds": 20.165157556533813
    }
  ]
}


==> anc/data/order5/parameters.json <==
{
  "order": 5,
  "epsilon": ".010",
  "A": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.4951779715954434689916867965686590911336222463074210975478782130156365215825588235139696196109328771102627870019379381277090793272006067264",
      "2.9557977888912943469791561390181368937026968584876747877051915639007393916862509557515269609760926483258049749089476078111473105277455683149"
    ],
    [
      "1.8733235897132692000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.8891495415562806108085713079732710101056548553229027304022768363705062412780531819980842565924644751564291921272795748469283320198442375536",
      "10.367652800574649000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "1.5545291691565216452006612400385878126995285099021123143649000122233775714947081632057167700967824781943379249882940152245986204290741614461",
      "1.2709500205223867000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "5.3422621749126301502079605501266870484132661868799514800891334099337081210391700290792995474001058173843359598857429737573498892041746500510"
    ]
  ],
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.29791027265526863868906935721140750411724039644100934406081112664000478814525480208870252775761676463057435886477257449972951798084110229707",
      "1.3777955621390071808038741963674498345952061887032137455626293510419781241101294357720189886142526640337790400589206511241581544165627925114",
      "2.0369023004349564420080782924603098581217124411128007202259277003528089427343214194883074224486233469601086449164377924691574757241489532851"
    ],
    [
      "-0.42515115711956357499843919895498564546292325968631781455467466173007794537676221914933362978840584365070823475606730819316071378939787416720",
      "-0.41568925951606511849129860965918451580839384847358065579121827928517977980912514270406527270483626330744092898772466027481153187789787347451",
      "1.0653563575851682915501399592308054134302020996142496944654198889463473607142642386701864712919980989522048063533720965227766101916058583868"
    ]
  ],
  "alpha": "0.00000000000000000000015465143183551586272709845253201935688766254588598853161260887941907595421502294618588876528990116221098248823691828679261743950178294279486",
  "omega": "1.1045758709338835058134420065270158347158426954565960499422117795160288569348273112537038723574621756977226066426070574974799709363343366685",
  "design": "full-space scalar Lyapunov recursion, radial projection retained off Hopf, L0=2*alpha",
  "variable_names": [
    "e",
    "i",
    "g",
    "b"
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "d": "1.8733235897132692",
    "f": "10.367652800574649",
    "h": "1.2709500205223867"
  },
  "target_radii": [
    "0.01",
    "0.02",
    "0.03",
    "0.04",
    "0.05"
  ],
  "polynomial_ascending": [
    "-0.000000000000000144",
    "0.0000000000021076",
    "-0.000000007645",
    "0.00001023",
    "-0.0055",
    "1.0"
  ],
  "scalar_coefficients_before_freezing": [
    "0.00000000000000000000030930286367103172545419690506403871377532509177197706322521775883815190843004589237177753057980232442196497647383657358523487900356588558973",
    "-4.5269910796740726706060097021733888413394108570737420725935343647728400153275327969635994684027179093870373917795691839461182707494129199230e-18",
    "1.6420974949757205146509273188990110880641391156921976724699928932761606527414589216543327925573533126430015591267226424021671180432369412038e-14",
    "-2.1973390939962878829141905130591083624455386727967537199958178284127041828051176937245028734940123464143761870328806581784394529211659788770e-11",
    "1.1813651042990795069431131790640367540029777810735235053740956066734968724758697278088725126311894335561162295875702463324943295275085907941e-8",
    "-2.1479365532710536489874785073891577345508686928609518279529011030427215863197631414706772956930716973747567810683095387863533264136519832620e-6"
  ],
  "normalized_max_residual_before_freezing": "1.0498822e-164",
  "working_decimal_digits": 190,
  "matrix_and_section_decimal_digits": 140
}


==> anc/data/order6/arb_orbit_1.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.005011372964012160362337364122787729768130943325228705014072240110290443420352461616872950941748446651370475275330808344987240998840110825442886526005857060579796558282733389643248234499040508725600547980734",
    "-4.188876272899613744402689140553099137792767868215782991291094904812015315419656949080878203925245898086220984668326456155110243469495127820911074104087150959708947630906757215596742522934631181225011615491e-7",
    "5.928942459194333480417474465311394002456450279956636175307060952234455421595484958666249665024596920325731120125053409265755751791599790090287828131928929049433161002488268380783698511085685848349908502481"
  ],
  "box_radius_exact": "1e-60",
  "digits": 220,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.33e-223]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.77e-223]",
  "newton_corrections": [
    [
      "[2.862329154557113474e-129 +/- 1.61e-148]",
      "[-4.788206232179088926e-133 +/- 3.64e-152]",
      "[6.887990971217186807e-131 +/- 4.80e-150]"
    ],
    [
      "[+/- 1.55e-148]",
      "[+/- 2.60e-152]",
      "[+/- 3.73e-150]"
    ]
  ],
  "closure_at_center": [
    [
      "[+/- 1.55e-175]"
    ],
    [
      "[+/- 1.55e-175]"
    ],
    [
      "[+/- 1.55e-175]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-0.00016888145324722458920191778717933867370802103 +/- 1.51e-48]",
      "[-1.0093185213927342084124235035545453395809947251031 +/- 7.79e-50]",
      "[1.6227933301851209257322932689503276117567741e-6 +/- 9.88e-50]"
    ],
    [
      "[6.4187765808619164046792741561032129085220939e-5 +/- 6.41e-49]",
      "[-0.5986269814242321353908268597656826916122661641946 +/- 3.78e-50]",
      "[-0.0068283630599990142143493963944558755323773746990 +/- 5.90e-50]"
    ],
    [
      "[-0.000308230172808410589629872508972672050396382914 +/- 8.23e-49]",
      "[-1.0147925091273677925953088477622028119616212448742 +/- 8.19e-50]",
      "[0.0057539570878979934194325585189253443742364994168 +/- 8.20e-50]"
    ]
  ],
  "preconditioner": [
    [
      "[450141125007876788884849377.6801693875683206901330159303078774743156345048971854268171593797299760541743100942655001647466661284957005955938078908648799468158017859880003460342242920020706360246421646574990234994085419990 +/- 8.70e-195]",
      "[-251930417004091616197021600.3819068944928739285071164545683100653790062143757520994245155562052298526679491302172421555774761939157728061174936561247098759948632456364446892618560249881338492489476616355965094765017525837 +/- 1.68e-194]",
      "[-299099004891066992162751552.7483191007440823928913573903515783991980505236522267024542372704206814222190363030969390531559346431701270627225814514980989641002249869705289441006985082437324868589014902738162302528904318009 +/- 1.27e-195]"
    ],
    [
      "[-75301211866076089701893.56406482974196344929607850118917352554693354590362191850588827242421081799052986300563955510522446636257015494209817236300094288901668970833476650467745908863207201352234715305003882733919313281718 +/- 9.16e-199]",
      "[42143818132595734575955.15168479389431943917007752832856098289007432074711910332436530154971854818719996356885983113381726842887973826510147763872575269285815908313424425528847489460866830408553248670284378543657905378011 +/- 3.77e-199]",
      "[50034347641177317865379.50226753230558059089313683991929172503619662675403999498104386474905466196603918133236059082709791552541262384015645733326455165126846853387940903724254536791758911380530635300459691230293912689377 +/- 4.82e-198]"
    ],
    [
      "[10832887709667320675256909.65601323152768296620753248900231296307942163433778837191006501735082139674995861079846314066801354530988184374081070623552238394989330845080458115909820672016728708946476906913854025960141867235 +/- 1.35e-195]",
      "[-6062840665818372697754507.421355974762184046650109449014241272660435302074023614172596083943125966363331829613976431441442067504070054102845355168102235151018870064475243430116217109841745050646076834643756786345838874515 +/- 3.11e-196]",
      "[-7197978043000333505998871.562982784059737054434819191203717661204145941730696176498900758629625398499497220912304438945801180709453399066777853962668417354430478690941164266065985421738858846877976425013013798666219210783 +/- 2.29e-196]"
    ]
  ],
  "contraction_row_bounds": [
    "7.805348091463716028455355214810226953356359716616472359432998053375127293306843933598764231955349504401227614912295305060752070858143270015716552734375000000000000000000000000000000000000000000000000000000000000000000000e-22",
    "1.305706450974064533627315108468671023146203457358417171723263838831741516259382108988727091185107777536225473936378317987849762005225784378126263618469238281250000000000000000000000000000000000000000000000000000000000000e-25",
    "1.878398901363578593140243908693464992239399506141559179482741590390638428255260615202156057352151984479663464528993027657932657348283100873231887817382812500000000000000000000000000000000000000000000000000000000000000000e-23"
  ],
  "inclusion_bounds": [
    "[7.805348091463716028455355214810226953356359716616472359432998053376676192500443428386294850360370526273046896168580525260342753414353931094071436860604480108010610521651142796070349170896389217068969996017768608978588276e-82 +/- 6.17e-302]",
    "[1.305706450974064533627315108468671023146203457358417171723263838832000621637532249845670056717492149064695360029265499376609342068289079072548215008740667686622090913874604575193278924310450217771009694483459386399203977e-85 +/- 4.40e-305]",
    "[1.878398901363578593140243908693464992239399506141559179482741590391011179157553970652554854744800940122116245273966782585677356017293478959806587558935367278778632195981246099845955450619073007957197274189637839562725729e-83 +/- 5.30e-303]"
  ],
  "poincare_derivative_box": [
    [
      "[0.99999922047232231522618301939688531770349878941 +/- 7.39e-48]",
      "[-0.0046599179098455425186021349611494555067658863294 +/- 6.69e-50]"
    ],
    [
      "[-0.0001672834339572264007019362544181670805477869 +/- 3.23e-47]",
      "[7.796606174669832379686426218703643103174658e-7 +/- 8.54e-50]"
    ]
  ],
  "trace_DP": "[1.0000000001329397822094209880395071880678091069 +/- 3.16e-47]",
  "periodic_determinant_DP": "[1.32939782209420987227915824215358967667602761856271049045988e-10 +/- 7.76e-70]",
  "slow_multiplier_minus_one": "[8.115913639603429184e-28 +/- 3.12e-47]",
  "strong_multiplier": "[1.3293978220942098722791582410746618849966785298e-10 +/- 5.12e-57]",
  "characteristic_at_one": "[-8.1159136385245013921e-28 +/- 9.12e-48]",
  "stability": "saddle",
  "integration": {
    "steps": 148,
    "max_tail_state": "[1.547079949350676763512772388113191101698338718262706779909427659019693600017194646492225185950893679091105060649607262860216825900591124161907880304785839229507699764443832491778241246894055498886932388622695529596775156e-175 +/- 3.23e-396]",
    "max_tail_W": "[9.807270541961902700233400120192006360580757516322439625459944157222915293313399724669280200352763800795388908996697936251760166176666654550371466778591504641254981315061380076333221151071043348196497620394454229781766814e-174 +/- 2.26e-394]",
    "min_x": "[0.9900136490760542538614229050430574082227770454740093039082190441454650235994983013617053345312917361834433116118739063931270603096771655748372563779709722054847306223836789555564839985999516768515051821907338426276178048 +/- 3.12e-221]",
    "angular_lower": "0.8832972068339586257934570312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.256374848075211048126220703125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 56.826438665390015,
  "orbit_index": 1,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.46829138692893618000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.5052037395490229659332474863392398024571199557658620449478465303469710260750965979587990462946888487211630111428750764169953644675499955289"
    ],
    [
      "1.1190315881105349808028965727243046436275975167077537867692240842939294154812929566472988042864227802535313213036178298954471738434273505664",
      "0.91207195034113961829693560623173376008738093041037298569563339375735559802305718907710256668256342212257753424725977219833671322699254187017",
      "0.61860109415842836589412585464532362707731335092925160731562936062713427978555006773771890773522357823856767360656310112782268598411328887481"
    ],
    [
      "0.63011930758985161511065240951531103969442807355656132254610792520365536734957752787286914735883326892317454580667303882971304412832316668809",
      "2.2054933713561251000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.9235403889745795876889625440525360829009781768919378014932048637767260235121691889323784498423631810052538371142165304073837732734331637256"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.47485712133248491979967791567597193073187835319360939144852924955518175863995376108482280864668325679312783519833571838707493148644353626022",
      "-1.2889873727966868664948577651627773337259950511694835013233212487326591411230666378165588454957916226680610865219797059897881938806891800033",
      "0.59859006232610906337808029205100635534766006020128212926585542651771845082612276214847853332811364168207585706213418670490919273237401319485"
    ],
    [
      "-0.70957442382635524839722194904029593418795098302693592558023135843891540356215994787003637185772990856467263593179682841827052648681699676142",
      "1.0869931972933734239160524809749579980138313001239099577488417658342426220441945361563218606121561414813705681715420742171021772773008297407",
      "1.0199959901413615202491152180131501060954487224537761249645468472774009507873941193370092193527700690319961356871140967221075799847851909401"
    ]
  ],
  "source_sha256": "ff5b0b93864debad43f2334fe166ebb285d6899aa33d5a7b5d36b592f8508761",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order6/arb_orbit_2.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.01004541559736957254753877346460826841175628015343273962677508303223937772879304057293196830315983672122141652585798545265741473712137660926721098605358180100011051523370715832176190742056408734412481488960",
    "-1.685340901110996696848489001326183717463140170649922012296340880886579359780100361060474630530508528506675673437462251960170266598461650575406395114530051564612808616937164481447393782573916036110853423196e-6",
    "5.929123776567674997687777614227391697580456868489803616454128784142149425868417695717987473203871580217528591748206168733489983522257964604464294316401090942765418859510001578939047566902320837681415421991"
  ],
  "box_radius_exact": "1e-60",
  "digits": 220,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.33e-223]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.77e-223]",
  "newton_corrections": [
    [
      "[8.601749073279e-131 +/- 3.49e-144]",
      "[-2.890035942459e-134 +/- 4.45e-147]",
      "[4.125395535706e-132 +/- 4.37e-145]"
    ],
    [
      "[+/- 2.51e-144]",
      "[+/- 8.41e-148]",
      "[+/- 1.20e-145]"
    ]
  ],
  "closure_at_center": [
    [
      "[+/- 4.00e-171]"
    ],
    [
      "[+/- 3.99e-171]"
    ],
    [
      "[+/- 4.00e-171]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-0.00034256997754337196620408100679080100699275527 +/- 4.24e-48]",
      "[-1.0186671192735820905257711786499072817321985039448 +/- 7.42e-50]",
      "[6.594176910202674271712122559259665271939396e-6 +/- 3.56e-49]"
    ],
    [
      "[0.000453082701826753756425584298653013898498994510 +/- 9.32e-49]",
      "[-0.5986586131399961525156980233331507738209843716578 +/- 6.39e-50]",
      "[-0.0136528748136982111177033065083696070297507098845 +/- 6.51e-50]"
    ],
    [
      "[-0.00089006082047352785086739119230842534312782235 +/- 2.58e-48]",
      "[-1.0095758053268604064716503382404622168867588712115 +/- 6.77e-50]",
      "[0.011495866405766648459132117341410990030356438696 +/- 5.04e-49]"
    ]
  ],
  "preconditioner": [
    [
      "[-280376301481729480059768546.0233575515242081921773135638451328523882107408489226981837405411779526595543715402797191658710399780725851315248453505589474957728756054114523787969074188144158454572925638910510714259390817492 +/- 4.55e-195]",
      "[158788107395180892389623359.9473488216357211179021490943312629970361499835072819214357625185779194871409502084191877632478886658374344840525075648018217371072790350374886965186401911793379333104154945564901641116185714739 +/- 5.66e-195]",
      "[188742886052977863119996336.9804665077669934223325783467755458392110208046001866908737283535924849515662759901555144797574893620805611068233909495456054555702905576514255239170121351501469439402441324657938449715719473705 +/- 1.13e-194]"
    ],
    [
      "[94201440155402041674631.88359288765567768297175197545456575980917683497972084963481342496418842506775843288978930080108204190175956449745469425314903890010862655924675590956172189795828244454767155634563151307925637509526 +/- 3.75e-198]",
      "[-53349974006813186279054.51501494581493897403871945872829676632753129537804264476378629454160121774318990366900894571543160795263851425531062343515957955412872186207995573836671731547695013324053343370968002500571323847756 +/- 2.27e-198]",
      "[-63414245752279003080200.22535603592624264875727247988591183283312848433884679368183909443363956980630495340288337635137722256348430421259928947802143437362152666666121859628454678343169568486374028894145580363971671733312 +/- 3.55e-198]"
    ],
    [
      "[-13435130565961135925936314.54505054188225561649020465743844454831909925229578799407663062850518293894081810607094362617548549100537855953245518654618409227691734429660160618797479005213005968633947111730576551624862189470 +/- 2.97e-195]",
      "[7608841916744992064312152.399003997775439868439554105591369294988285801689495341389785359787916157111332968325385512822335542748364896740093054366971811838536278573835232039915229605225031158488568441162145671583441000550 +/- 6.92e-197]",
      "[9044221298722443174122734.386211671242382982018917328233305042047467967113447933469176612841435192651421673222046001783350551197392048938669037141909755464411330194557414592209904805456282204876108134898654674705340957273 +/- 2.89e-196]"
    ]
  ],
  "contraction_row_bounds": [
    "5.284190790625914093708515276588818349067735174557534080987067687749437788337270835491102559516063392117520220239712536169918166706338524818420410156250000000000000000000000000000000000000000000000000000000000000000000000e-22",
    "1.775393926623927517482808802841205701916441471812350027411368608743278360756466875711059638356000797361892773669375363357336716774170781718567013740539550781250000000000000000000000000000000000000000000000000000000000000e-25",
    "2.532089650249963991190166376878645952741872630717824827248347756619649357624847420942590751745344180214886353969330756719102737406501546502113342285156250000000000000000000000000000000000000000000000000000000000000000000e-23"
  ],
  "inclusion_bounds": [
    "[5.284190790625914093708515276588818349067735174557534080987067712768495113201275238219499915180767215566230285314008265419949055717562668820390204163415371500724470929742554843065248260922151700564242354576957224237707079e-82 +/- 5.69e-302]",
    "[1.775393926623927517482808802841205701916441471812350027411368617149235718413255173897271807753127436620381178251873484045075695790688543708636023521861466607089192668335541321915778313074425121260984733142551359982754821e-85 +/- 2.84e-305]",
    "[2.532089650249963991190166376878645952741872630717824827248347768608333849519130833575693244202525608128156144356810944618049978550876686199290534587413589260657577303506958471267465627981802077756537625410700363813309329e-83 +/- 4.88e-303]"
  ],
  "poincare_derivative_box": [
    [
      "[0.99999686319790904309300216569402816529955851640 +/- 8.93e-48]",
      "[-0.0093362157445978127994131841865622838605622442770 +/- 7.46e-50]"
    ],
    [
      "[-0.00033598112306132880587950484632157060322552263 +/- 7.90e-48]",
      "[3.136934938316538096212363478417450420582957e-6 +/- 2.97e-49]"
    ]
  ],
  "trace_DP": "[1.00000000013284735963109837805750658274997909936 +/- 6.23e-48]",
  "periodic_determinant_DP": "[1.32847359631098379356066546069968737473202669410466897329014e-10 +/- 6.49e-70]",
  "slow_multiplier_minus_one": "[-1.29855996349249990058e-27 +/- 8.79e-48]",
  "strong_multiplier": "[1.3284735963109837935606654624247899994583678597e-10 +/- 2.98e-57]",
  "characteristic_at_one": "[1.29855996331998963811e-27 +/- 6.15e-48]",
  "stability": "attracting",
  "integration": {
    "steps": 148,
    "max_tail_state": "[3.984503318243394067299920886827463236131239795155393763842752165887707424210305204999594866574714544499453953570253108416921317753962283341427529007027958799904647274898210913435259097515864189274260888826466533903043783e-171 +/- 1.62e-391]",
    "max_tail_W": "[2.525668993152537547163921991282804085923532452937093695079558498286305990390739117728667595744798069362615239375824983925472139485977329699635485496347026472031911420497809418213836535773199600661379541794703325741881987e-169 +/- 4.42e-389]",
    "min_x": "[0.9800725395054703446901953857240923098847327282023323773373876481561924967247646839026858760477146016644493637257528000832876522927162271766977659555717051452162675139553708402377914282405793019421966414689869638439868411 +/- 4.49e-222]",
    "angular_lower": "0.8813304528594017028808593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.259191039018332958221435546875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 56.5027539730072,
  "orbit_index": 2,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.46829138692893618000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.5052037395490229659332474863392398024571199557658620449478465303469710260750965979587990462946888487211630111428750764169953644675499955289"
    ],
    [
      "1.1190315881105349808028965727243046436275975167077537867692240842939294154812929566472988042864227802535313213036178298954471738434273505664",
      "0.91207195034113961829693560623173376008738093041037298569563339375735559802305718907710256668256342212257753424725977219833671322699254187017",
      "0.61860109415842836589412585464532362707731335092925160731562936062713427978555006773771890773522357823856767360656310112782268598411328887481"
    ],
    [
      "0.63011930758985161511065240951531103969442807355656132254610792520365536734957752787286914735883326892317454580667303882971304412832316668809",
      "2.2054933713561251000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.9235403889745795876889625440525360829009781768919378014932048637767260235121691889323784498423631810052538371142165304073837732734331637256"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.47485712133248491979967791567597193073187835319360939144852924955518175863995376108482280864668325679312783519833571838707493148644353626022",
      "-1.2889873727966868664948577651627773337259950511694835013233212487326591411230666378165588454957916226680610865219797059897881938806891800033",
      "0.59859006232610906337808029205100635534766006020128212926585542651771845082612276214847853332811364168207585706213418670490919273237401319485"
    ],
    [
      "-0.70957442382635524839722194904029593418795098302693592558023135843891540356215994787003637185772990856467263593179682841827052648681699676142",
      "1.0869931972933734239160524809749579980138313001239099577488417658342426220441945361563218606121561414813705681715420742171021772773008297407",
      "1.0199959901413615202491152180131501060954487224537761249645468472774009507873941193370092193527700690319961356871140967221075799847851909401"
    ]
  ],
  "source_sha256": "ff5b0b93864debad43f2334fe166ebb285d6899aa33d5a7b5d36b592f8508761",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order6/arb_orbit_3.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.01509750265192289261417280176897685185991520524412619478715315518905979914314132408715161033069574420373407972017876247136851218036814593644194776474474321718992086402986192566990626218028097103489655241952",
    "-3.811820406916079643370813283896748273789533959755694901961542843324532721838847893015883542318070387710776987088544960288887739524682682148824331158331028632864853109054190874192252242734562887438606236767e-6",
    "5.929425672909271012165845798837675721462370120481704534612278169417298565231781784660755981588539046542419260518905095288391745094205260673906832806670843453449748321070731848691504914762178304087993761178"
  ],
  "box_radius_exact": "1e-60",
  "digits": 220,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.33e-223]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.77e-223]",
  "newton_corrections": [
    [
      "[1.7262397636e-129 +/- 5.99e-140]",
      "[-8.733934579e-133 +/- 5.79e-143]",
      "[1.2349932609e-130 +/- 4.45e-141]"
    ],
    [
      "[+/- 1.79e-140]",
      "[+/- 9.06e-144]",
      "[+/- 1.29e-141]"
    ]
  ],
  "closure_at_center": [
    [
      "[2e-166 +/- 7.98e-167]"
    ],
    [
      "[+/- 1.35e-166]"
    ],
    [
      "[2e-166 +/- 7.48e-167]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-0.00052121443222691878048499663561394442037634068 +/- 3.07e-48]",
      "[-1.0280370911767344514268486629129974277494704905610 +/- 5.95e-50]",
      "[1.5062080725609194538689387331389389679405205e-5 +/- 3.93e-49]"
    ],
    [
      "[0.001161374790530749223706914270707886296438164810 +/- 6.06e-49]",
      "[-0.5986893685312857967353707725744966097105452968403 +/- 5.03e-50]",
      "[-0.0204668385111624749140204807582140331450193529018 +/- 7.57e-50]"
    ],
    [
      "[-0.00174013754108435395240345309524344968954535236 +/- 1.97e-48]",
      "[-1.0043469685269708075722501067275660311709388087169 +/- 6.94e-50]",
      "[0.017219951518940530541857904424114219348890992081 +/- 2.87e-49]"
    ]
  ],
  "preconditioner": [
    [
      "[123895762577755596409171912.3745250744446861907336068850591612241992180169029263701576105169199645987381550290997573904563744589845148495454153902745623353304794879309281670787425050824277576824716369925423832564209884155 +/- 2.39e-194]",
      "[-70999724083973826901456759.37330392166636023392054893093003069452774281307537724931098520935658951515568537135393699851193941056679278241651669427794421400369221892121023743119216787549571650266607932479840038826109159222 +/- 3.30e-195]",
      "[-84495360718112678632483679.00962851527187169214622782366914912933381588081616148666700062139819103248867326949988811899600907186454282226544167651418882383180748897457926933245036447374986650666055391881677119240927707752 +/- 7.41e-196]"
    ],
    [
      "[-62685237297127602212745.38925972877568371195618089256123665025105165614482322160020003188150717907342839001051696148321658559231304863651346347003213318574441261988278451852444700223834424543676781526991195967095592231299 +/- 1.01e-198]",
      "[35922411385468623224459.64960157541336912401680357362246401846741932786732762046429792794119917404719294199416453819124179413305171737403857302686034691101953950584408603640439222677916025424948652149267320071730919920289 +/- 4.02e-198]",
      "[42750547935787497409281.93320353238173659608004669166705081954665461127864836685594233457718899119211102362670830676706312564158686814058744331672807740848719084641497322887662853458746864721779078848050673486319799891525 +/- 4.65e-198]"
    ],
    [
      "[8864016801915699275975663.799409336044151147265716741089133949312958633109458222234797544943069066434995370761241928454487501693930961448471279218074589791315283644520376435578379016388507999924155078441490191109694827725 +/- 1.22e-196]",
      "[-5079614783570618530327613.940274263648352843991495712473217311837732748207675787546823716830696201376358777662478795249669159219448949519281610076813411801646905890266744029832445063452981273295894407280656289551072468855 +/- 1.42e-196]",
      "[-6045148611270982035328871.011585029819482832427882783737879946754021320544095075935278970111744439150052932205643862396168401896114235771812386313440242290532765649020992076653538932542198025198206669136648263625777606978 +/- 2.60e-196]"
    ]
  ],
  "contraction_row_bounds": [
    "2.544721958268139546976334632150513988952478010023096134786911971678211061161547677013058681426860867679678231828566126182522566523402929306030273437500000000000000000000000000000000000000000000000000000000000000000000000e-22",
    "1.287505693884664988793347924859852745782911391781866720529271870143597150053334164541649479548603038445114355487906756397853413886878115590661764144897460937500000000000000000000000000000000000000000000000000000000000000e-25",
    "1.820599649221831380284962741325662136510657581438338470484958989885194577267836802498914197039412646819580687135298191492438490968197584152221679687500000000000000000000000000000000000000000000000000000000000000000000000e-23"
  ],
  "inclusion_bounds": [
    "[2.544721958268139546976334632150513988952478010023096134787090884873705444274721400964292799984604338341593488235434588733358739951424944884440679405959542182842302144300647162898888373471894205117707693716027665319679682e-82 +/- 4.54e-302]",
    "[1.287505693884664988793347924859852745782911391781866720529362391529292835224876040617629439145321377630768692891673130859400372892969902282766565335144278917141023568224022426815373597963863628816152347498284376654013220e-85 +/- 3.69e-305]",
    "[1.820599649221831380284962741325662136510657581438338470485086991806807377974880322788317067125880528675876736190921138668661342942203315588018766538954999697441138970485060423274047804121927457052099334434671168642154402e-83 +/- 1.27e-303]"
  ],
  "poincare_derivative_box": [
    [
      "[0.99999290424271319007378528428257777548497636951 +/- 5.75e-48]",
      "[-0.0140245821508003770369243214967080230033151848614 +/- 9.20e-50]"
    ],
    [
      "[-0.00050594783215640703929639145424997784768779064 +/- 7.74e-48]",
      "[7.095889980427013887709505956415972288195827e-6 +/- 1.37e-49]"
    ]
  ],
  "trace_DP": "[1.00000000013269361708767299378853419145726456533 +/- 8.62e-48]",
  "periodic_determinant_DP": "[1.32693617087672990859971382331968776487687640135611428153881e-10 +/- 8.29e-70]",
  "slow_multiplier_minus_one": "[2.92856280951389738091e-27 +/- 3.77e-48]",
  "strong_multiplier": "[1.32693617087672990859971381943367184424850724464e-10 +/- 9.69e-58]",
  "characteristic_at_one": "[-2.92856280912529578885e-27 +/- 6.57e-48]",
  "stability": "saddle",
  "integration": {
    "steps": 148,
    "max_tail_state": "[6.403682092952377684326389809345429790855704739056789123639345758700158460649253303376772735217106998696989493109785603005728275203927558989927586373650752829089380397217201111850509425055224015538631792443316268760571506e-167 +/- 4.29e-388]",
    "max_tail_W": "[4.058617116545812968181950439485379641202175265662868472884407140966062791508925875619378088085411416694123068082618144970618349521024658185918563799862532774585936794361603089288117932798205768535014330791168377060104271e-165 +/- 4.13e-385]",
    "min_x": "[0.9701857600552782540054108069094668574052064802776306031293116445852369476054818701035136511926033231384501508567227034736941594465119491788621491203863666513552070910739940894989535076423051617300945820787795166836134501 +/- 2.85e-221]",
    "angular_lower": "0.8793412586674094200134277343750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.262103650718927383422851562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 55.583967208862305,
  "orbit_index": 3,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.46829138692893618000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.5052037395490229659332474863392398024571199557658620449478465303469710260750965979587990462946888487211630111428750764169953644675499955289"
    ],
    [
      "1.1190315881105349808028965727243046436275975167077537867692240842939294154812929566472988042864227802535313213036178298954471738434273505664",
      "0.91207195034113961829693560623173376008738093041037298569563339375735559802305718907710256668256342212257753424725977219833671322699254187017",
      "0.61860109415842836589412585464532362707731335092925160731562936062713427978555006773771890773522357823856767360656310112782268598411328887481"
    ],
    [
      "0.63011930758985161511065240951531103969442807355656132254610792520365536734957752787286914735883326892317454580667303882971304412832316668809",
      "2.2054933713561251000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.9235403889745795876889625440525360829009781768919378014932048637767260235121691889323784498423631810052538371142165304073837732734331637256"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.47485712133248491979967791567597193073187835319360939144852924955518175863995376108482280864668325679312783519833571838707493148644353626022",
      "-1.2889873727966868664948577651627773337259950511694835013233212487326591411230666378165588454957916226680610865219797059897881938806891800033",
      "0.59859006232610906337808029205100635534766006020128212926585542651771845082612276214847853332811364168207585706213418670490919273237401319485"
    ],
    [
      "-0.70957442382635524839722194904029593418795098302693592558023135843891540356215994787003637185772990856467263593179682841827052648681699676142",
      "1.0869931972933734239160524809749579980138313001239099577488417658342426220441945361563218606121561414813705681715420742171021772773008297407",
      "1.0199959901413615202491152180131501060954487224537761249645468472774009507873941193370092193527700690319961356871140967221075799847851909401"
    ]
  ],
  "source_sha256": "ff5b0b93864debad43f2334fe166ebb285d6899aa33d5a7b5d36b592f8508761",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order6/arb_orbit_4.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.02027683034044648318500905703413859035318185093807492441686022484097524706392673257687129782758951208020834701788379700090995693898134023461564133498612386070803042474918405820837399038144037884424015561148",
    "-6.885053781578480617099766069208812156317122871802195407650036965661029956471016711027790503058958464361848166634638550624306702771845334334768442851492889750630056158436062717057772993271421085447403102351e-6",
    "5.929858272143020478457621874654334074091283972941672761681657822488230751386305870029791243306289133062234259686062190397397542153650557756697928892878038728828762350621303958250599243640508938507428271949"
  ],
  "box_radius_exact": "1e-60",
  "digits": 220,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.33e-223]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.77e-223]",
  "newton_corrections": [
    [
      "[-6.45267e-130 +/- 2.47e-136]",
      "[4.393601e-133 +/- 7.09e-140]",
      "[-6.15878e-131 +/- 5.11e-137]"
    ],
    [
      "[+/- 8.11e-137]",
      "[+/- 5.53e-140]",
      "[+/- 7.75e-138]"
    ]
  ],
  "closure_at_center": [
    [
      "[+/- 9.43e-163]"
    ],
    [
      "[+/- 9.43e-163]"
    ],
    [
      "[+/- 9.43e-163]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-0.00070914216363919749002596714286441948640334853 +/- 2.46e-48]",
      "[-1.0376304618870919177911946874584774700250131167080 +/- 6.07e-50]",
      "[2.7479172599096479875569406574313921741240557e-5 +/- 3.73e-49]"
    ],
    [
      "[0.002209256886944988214146153350153708994537332145 +/- 9.47e-49]",
      "[-0.5987244292464320037162826955245909296980129691760 +/- 5.51e-50]",
      "[-0.027416003522949546822933194615819298705843354414 +/- 2.23e-49]"
    ],
    [
      "[-0.00288021927425437402146277399620816577457938311 +/- 5.77e-48]",
      "[-0.9989894055735523091758618449001162728690747986016 +/- 7.36e-50]",
      "[0.023048221478993421698482600357094479561663020779 +/- 4.76e-49]"
    ]
  ],
  "preconditioner": [
    [
      "[-37886245768360876706467264.18028839210858560458670033763037239435168879284685103783609846984228494467445677047842450049258827805878168408131876380619929260486814963199506580789861177020195427035344142421521595159151788941 +/- 1.54e-195]",
      "[21973234900001494360198365.15077428160405806036278866624450185002066772468179267455187559575790749034316834272503433325572231139063178286706769381802351943418466126811260593262768202098549528346437886382797557417403281507 +/- 1.61e-195]",
      "[26182470029873827208212719.75052290552339560986260026900080952950387174097674588699120768197899625431083386773939485875932975849512194372889951102709390983879319461980047919057742746592506200253508828155293026042215444769 +/- 9.57e-196]"
    ],
    [
      "[25796621554529414838035.61380140613397488741535622077447609859440330578306845089847598689483975032402549790513996207742769897156224709133391452036418283358792171325825111949233239637171467589554730119274495877790469342304 +/- 4.10e-198]",
      "[-14961504196266535771739.38145627921658722649537219637205773789511816286021122699383579770972096376806044457300365428221505108639792919692668739342521928339192662781063264849250540946913761566614664630144531460822389936491 +/- 9.37e-199]",
      "[-17827558709644224264290.71137834813685154535796990963159959625183196748318419762722893561322879439384509758953040099578259556062748653663767087166577878624625828002241234820589829266884701938597472609344361155470794450947 +/- 3.08e-198]"
    ],
    [
      "[-3616337327137057380039098.834196918395025650816326940065983513150971582209917694621510453246123013796773521167704769577673017031753976304187918689122463498258765040522987478568464732792825943314838964421925309706376192337 +/- 1.67e-196]",
      "[2097400466983878946056945.789119995048317271209638285149122464969041825925164041952785099310633846539152287285998829233274210601669426048988986212739731940552391332120997843404594651274190998029873665103299743933939433021 +/- 4.11e-196]",
      "[2499182533539704044531151.479113022886868115412424081092332239197743785907149877235026480911398568561571842359269851320370716946352079554638939818741530011473347137555269719256567798600901421951989500213865105795229086902 +/- 1.10e-197]"
    ]
  ],
  "contraction_row_bounds": [
    "8.518618074076808572456629232099039198395368895295584595341985603375212176826549933022598762810358237189970126782001536014377052197232842445373535156250000000000000000000000000000000000000000000000000000000000000000000000e-23",
    "5.800299349482235062998575895855477581230479700708322682426331230702376699067095033983225891500302574279470228490849939909090871026364766294136643409729003906250000000000000000000000000000000000000000000000000000000000000e-26",
    "8.131234947624697826134014812185179276126163620625814929428951409490180597777831806287172243565346637290285248698615272466838632681174203753471374511718750000000000000000000000000000000000000000000000000000000000000000000e-24"
  ],
  "inclusion_bounds": [
    "[8.518618074076808572456629232099039198395368895295584603451055245591462140462477594814482931855035623615709513855278678652528317972789531714799834996034624857105620204763150337584240213575045150394134614733862836092331935e-83 +/- 5.43e-303]",
    "[5.800299349482235062998575895855477581230479700708322687947770385688015501855705365689752246911208043134684567235016189208107302576722097925533519300611527892874908803974756226990131720095545450626995903619809014303535002e-86 +/- 4.07e-306]",
    "[8.131234947624697826134014812185179276126163620625814937169262083312427451765155292934412267457148949634311797750263464959293168575983269547713213381698842915252850552346626217386683963048896086890632317504370424148055964e-84 +/- 4.79e-304]"
  ],
  "poincare_derivative_box": [
    [
      "[0.99998718130727598173163994501715894985972557949 +/- 4.51e-48]",
      "[-0.0188261917144721552550233498598908776858940614460 +/- 8.48e-50]"
    ],
    [
      "[-0.00068088802015030261005444327852748623393956066 +/- 7.02e-48]",
      "[1.2818825197641664804007567307898776465347492e-5 +/- 2.79e-49]"
    ]
  ],
  "trace_DP": "[1.00000000013247362339644395258446684863619092698 +/- 6.79e-48]",
  "periodic_determinant_DP": "[1.32473623396443962127690658710475434763259360415958292309974e-10 +/- 7.67e-70]",
  "slow_multiplier_minus_one": "[-9.54322381133850994495e-27 +/- 4.53e-48]",
  "strong_multiplier": "[1.32473623396443962127690659974700871934493711484e-10 +/- 9.28e-58]",
  "characteristic_at_one": "[9.54322381007428450778e-27 +/- 3.53e-48]",
  "stability": "attracting",
  "integration": {
    "steps": 148,
    "max_tail_state": "[9.424551282616162513234989618433426008239166469807202009177620387119773209708265494022098233933716514523047399978526755806622993655673770893812966649388003757193959310111854270851077469383226642227422782026640254257672682e-163 +/- 4.02e-383]",
    "max_tail_W": "[5.972166636249511612693066869953242671986299914513687694177933595527185369373121810023434807542363862906981739258898593179781444878207981220053962404616916020558247048555712702052426576996689123424659889310486349802962294e-161 +/- 3.83e-381]",
    "min_x": "[0.9601423677693857118582639745998163051649297122677242027213164563262996942641494572941269199177276600353811141441467567984985343918299044628321258477728040872427186924269520202945659776370450575296539475628513001267122161 +/- 2.92e-221]",
    "angular_lower": "0.8769851960241794586181640625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.265467077493667602539062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 54.6632821559906,
  "orbit_index": 4,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.46829138692893618000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.5052037395490229659332474863392398024571199557658620449478465303469710260750965979587990462946888487211630111428750764169953644675499955289"
    ],
    [
      "1.1190315881105349808028965727243046436275975167077537867692240842939294154812929566472988042864227802535313213036178298954471738434273505664",
      "0.91207195034113961829693560623173376008738093041037298569563339375735559802305718907710256668256342212257753424725977219833671322699254187017",
      "0.61860109415842836589412585464532362707731335092925160731562936062713427978555006773771890773522357823856767360656310112782268598411328887481"
    ],
    [
      "0.63011930758985161511065240951531103969442807355656132254610792520365536734957752787286914735883326892317454580667303882971304412832316668809",
      "2.2054933713561251000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.9235403889745795876889625440525360829009781768919378014932048637767260235121691889323784498423631810052538371142165304073837732734331637256"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.47485712133248491979967791567597193073187835319360939144852924955518175863995376108482280864668325679312783519833571838707493148644353626022",
      "-1.2889873727966868664948577651627773337259950511694835013233212487326591411230666378165588454957916226680610865219797059897881938806891800033",
      "0.59859006232610906337808029205100635534766006020128212926585542651771845082612276214847853332811364168207585706213418670490919273237401319485"
    ],
    [
      "-0.70957442382635524839722194904029593418795098302693592558023135843891540356215994787003637185772990856467263593179682841827052648681699676142",
      "1.0869931972933734239160524809749579980138313001239099577488417658342426220441945361563218606121561414813705681715420742171021772773008297407",
      "1.0199959901413615202491152180131501060954487224537761249645468472774009507873941193370092193527700690319961356871140967221075799847851909401"
    ]
  ],
  "source_sha256": "ff5b0b93864debad43f2334fe166ebb285d6899aa33d5a7b5d36b592f8508761",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order6/arb_orbit_5.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.02482562713459363346916568842684219013316837387736615561937752969972832486307432244546395885808436468983311855737222374209621311138814119862364548465460338951600749437361780451205303402145793343692464194163",
    "-1.033288891356082262947091885575056370552181518353864617896375753875207119696576799140548911731615216892176139879053192585459118459014515774451991396854775901384650521733061301836984052797762117845389129112e-5",
    "5.930339738765780511347736737631839700917531467256436208155420200114792096255917259015746956581204385611463106655635825746298845140885364570913547700762632847648927675591039281732215815427200476044599369082"
  ],
  "box_radius_exact": "1e-60",
  "digits": 220,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.33e-223]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.77e-223]",
  "newton_corrections": [
    [
      "[1.699e-130 +/- 9.01e-134]",
      "[-1.419e-133 +/- 8.71e-137]",
      "[1.97e-131 +/- 4.28e-134]"
    ],
    [
      "[+/- 6.32e-134]",
      "[+/- 5.28e-137]",
      "[+/- 7.34e-135]"
    ]
  ],
  "closure_at_center": [
    [
      "[+/- 3.64e-159]"
    ],
    [
      "[+/- 3.64e-159]"
    ],
    [
      "[+/- 3.64e-159]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-0.00087841477120634223845441756843495187184736615 +/- 2.31e-48]",
      "[-1.0460454414608194443711736312864422616179858642785 +/- 5.80e-50]",
      "[4.1600372681299811436648443956483742860601124e-5 +/- 2.96e-49]"
    ],
    [
      "[0.003391307482375810304419318241097119203841487807 +/- 6.16e-49]",
      "[-0.5987617230292316722256208615928412433340861168362 +/- 8.25e-50]",
      "[-0.033488766870577365382731621032385192899845876278 +/- 4.32e-49]"
    ],
    [
      "[-0.00409943251577358495358621467952061947404947810 +/- 5.37e-48]",
      "[-0.9942835484224780095516775152025839393730321639023 +/- 8.55e-50]",
      "[0.028133539604841245064358217558980600157727655224 +/- 4.49e-49]"
    ]
  ],
  "preconditioner": [
    [
      "[7599902090416143089460652.806734630923443678798939387879060452708861059691951319725032398286136549987230779499550815969829261978713586833330437247094935541632018588298494587087379693556546780459872780629618986618143171671 +/- 2.84e-196]",
      "[-4454152670826215492134834.087215939535310656448916381320884054500327726591632396057252906103738840662889455053578553853745458856828812396474933353626789855769022185780969423081283653155667327000672239033241437238716554599 +/- 2.82e-196]",
      "[-5313239686798552006624187.335908084790833085464216054732587660868637567021483754495881953346238759785093564948629779150414143821425518165866396513216505630149505252711823904502570451028289553415578523184415733220677518153 +/- 3.09e-196]"
    ],
    [
      "[-6346883960093956521195.092503574486905854281090904459052958943362861656707000916342490445449236286165735012455108589961779267548664687863325282308461584466878228651377694020166550650800634215909158335649393064486474133093 +/- 1.04e-200]",
      "[3719783466411552357316.661418547501240472140466339344935341593319614626172149039828256935781902525385838320819118639153532168203784062407111771658371341835756889847030643046052188829841517416390405976811201422894262301644 +/- 8.53e-200]",
      "[4437230288374655136966.175710763679705601120560839224090392258457432116880802314640031386403581225477050268255223594599951458721045777459702907927323330013892873753349671800091388339535694027219650195937433094828212060864 +/- 2.71e-200]"
    ],
    [
      "[883098386830939419210029.1331432781615763105526298345056225710424694003491315415355634030678774064458652600518125668586997256185481417885663739869891575523580581965773720549531534692700538554547962169852298215380492013810 +/- 3.51e-197]",
      "[-517566541188160159772564.7505632647024606227627496670317216500323505737825631921225778829402654905314573047025077378687276344391059427117113332295612675656689013294440533629238842007888501346628586662947307433417535095763 +/- 2.80e-197]",
      "[-617391295366149113455101.4435504904812856202222408174576362158840568302101745373009276566361099329921624554315564753084367506475900489678100152026495049245258585028672756282669320835184580057322997045400819828193531288528 +/- 2.13e-197]"
    ]
  ],
  "contraction_row_bounds": [
    "1.853695981822702382493799710048047257226071791848907241744979972832821198590320137617290996648819354159290484496125372970709577202796936035156250000000000000000000000000000000000000000000000000000000000000000000000000000e-23",
    "1.548071691433091950199927811870609015542423476897032426870148490548804923830304043723008836520549382709506190751899928730039857072142694960348308086395263671875000000000000000000000000000000000000000000000000000000000000e-26",
    "2.153969761459313838038481266135793625021469623095937205127255570752746090802397296318272491837622192524343906405367987666465978691121563315391540527343750000000000000000000000000000000000000000000000000000000000000000000e-24"
  ],
  "inclusion_bounds": [
    "[1.853695981822702382493799710048047257226071791848913553637824130793879851123060324955276145761702123699557384761094402660314458025437341411355744817890284957928153360537768773813204271109687472807594994178224505573323528e-83 +/- 4.26e-303]",
    "[1.548071691433091950199927811870609015542423476897037698102723687654755305213434346077887711261811889181975442189233196627144752549532158986679098366162867874440652053539338115761666523305248915418202958748959324988911443e-86 +/- 4.79e-306]",
    "[2.153969761459313838038481266135793625021469623095944539461725809365428938646802469794244064919663023620532853757318569197892085106073291911777512755795117298217464155579120415656214587078802948091731520441381011253511649e-84 +/- 3.98e-304]"
  ],
  "poincare_derivative_box": [
    [
      "[0.99998075929860426256973534302423808530204096432 +/- 3.88e-48]",
      "[-0.023039250075776241305995257805558775857944524866 +/- 5.06e-49]"
    ],
    [
      "[-0.00083511100080607983852641066432632748164087992 +/- 9.63e-48]",
      "[1.9240833624944980289613030582377949209001014e-5 +/- 2.04e-49]"
    ]
  ],
  "trace_DP": "[1.00000000013222920755002495605482046325124996533 +/- 8.08e-48]",
  "periodic_determinant_DP": "[1.3222920755002490862871800795894201672816444215589353271213e-10 +/- 3.96e-69]",
  "slow_multiplier_minus_one": "[4.742610246156342389429e-26 +/- 7.86e-48]",
  "strong_multiplier": "[1.32229207550024908628718001687826071049347247372e-10 +/- 4.74e-58]",
  "characteristic_at_one": "[-4.742610245529230794861e-26 +/- 6.68e-48]",
  "stability": "saddle",
  "integration": {
    "steps": 148,
    "max_tail_state": "[3.634355685617388187375660467611165681168736169411466113062122462484322334506828666806551276472419516845136923623327600609394748398684635009846070749936657556717934907275543371045907287289341792930163066783641899696987765e-159 +/- 3.40e-379]",
    "max_tail_W": "[2.302567577535242109403700744055915733387524251050869355231431039119222219659262587687735528688720891680617746391388614757981360389033154630814745262684613708709426816681606874654074217690549150593700900241735497900696479e-157 +/- 2.65e-377]",
    "min_x": "[0.9513978980756448197530148190640513856965683260946028776891376687054184299128793735541229771526496871229729045458964311722233329755183284506786024804090687906902074535280600170632161451780308142011015047417171310956807784 +/- 5.26e-222]",
    "angular_lower": "0.8749368246644735336303710937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.268468326888978481292724609375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 54.1456081867218,
  "orbit_index": 5,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.46829138692893618000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.5052037395490229659332474863392398024571199557658620449478465303469710260750965979587990462946888487211630111428750764169953644675499955289"
    ],
    [
      "1.1190315881105349808028965727243046436275975167077537867692240842939294154812929566472988042864227802535313213036178298954471738434273505664",
      "0.91207195034113961829693560623173376008738093041037298569563339375735559802305718907710256668256342212257753424725977219833671322699254187017",
      "0.61860109415842836589412585464532362707731335092925160731562936062713427978555006773771890773522357823856767360656310112782268598411328887481"
    ],
    [
      "0.63011930758985161511065240951531103969442807355656132254610792520365536734957752787286914735883326892317454580667303882971304412832316668809",
      "2.2054933713561251000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.9235403889745795876889625440525360829009781768919378014932048637767260235121691889323784498423631810052538371142165304073837732734331637256"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.47485712133248491979967791567597193073187835319360939144852924955518175863995376108482280864668325679312783519833571838707493148644353626022",
      "-1.2889873727966868664948577651627773337259950511694835013233212487326591411230666378165588454957916226680610865219797059897881938806891800033",
      "0.59859006232610906337808029205100635534766006020128212926585542651771845082612276214847853332811364168207585706213418670490919273237401319485"
    ],
    [
      "-0.70957442382635524839722194904029593418795098302693592558023135843891540356215994787003637185772990856467263593179682841827052648681699676142",
      "1.0869931972933734239160524809749579980138313001239099577488417658342426220441945361563218606121561414813705681715420742171021772773008297407",
      "1.0199959901413615202491152180131501060954487224537761249645468472774009507873941193370092193527700690319961356871140967221075799847851909401"
    ]
  ],
  "source_sha256": "ff5b0b93864debad43f2334fe166ebb285d6899aa33d5a7b5d36b592f8508761",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order6/arb_orbit_6.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.03096474849402855951302436653666305043124355697907818114469244932831314285002425688788453096678637101694260293042110550077300695771422355583561493090859770759550176692138314600843115740459701878992590806646",
    "-1.610092149896537742611498491558031326628743037835244711006728284552038733011556114854757482907152707372181832833307741056115984592943465627774154809745542402959568885141878241682285550773232371292642087607e-5",
    "5.931138147820346293266182482473027636200843176202508042160469242613494133478756277780788912171391386189828517691007726658870087899097999762784729398844671778016429461426341722301749822481760202683872899137"
  ],
  "box_radius_exact": "1e-60",
  "digits": 220,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.33e-223]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.77e-223]",
  "newton_corrections": [
    [
      "[+/- 1.98e-130]",
      "[+/- 2.06e-133]",
      "[+/- 2.84e-131]"
    ],
    [
      "[+/- 1.90e-130]",
      "[+/- 1.99e-133]",
      "[+/- 2.74e-131]"
    ]
  ],
  "closure_at_center": [
    [
      "[+/- 2.19e-154]"
    ],
    [
      "[+/- 2.19e-154]"
    ],
    [
      "[+/- 2.19e-154]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-0.00111349963139609464947297647425363510111381608 +/- 2.58e-48]",
      "[-1.0573868791788920206164919543500135392795857716473 +/- 8.21e-50]",
      "[6.5580472162817868158833381876023298850706009e-5 +/- 2.65e-49]"
    ],
    [
      "[0.005364141274852674438484358479592135128847751995 +/- 6.86e-49]",
      "[-0.5988271383343492463213776568137262333309229942066 +/- 5.92e-50]",
      "[-0.041639557292692784295888740199260564283602457739 +/- 3.98e-49]"
    ],
    [
      "[-0.00605831415274015381201074584849752296326644481 +/- 1.63e-48]",
      "[-0.987927099425637870793125003459489894780169698246 +/- 4.16e-49]",
      "[0.034947153164671876079514606411127349340486101597 +/- 3.81e-49]"
    ]
  ],
  "preconditioner": [
    [
      "[-377377881372830641401815.8195338206492827563115505544109507171981900289998028957564362886396770814748304952103200573574817009989114951227664758007056839118563930038519496572014996453167547298906801402177653306651067448553 +/- 4.99e-197]",
      "[224294814247442722942860.8146557746124711006691967649160594324529877600413490795324548250967050634346901879742356671104827924942428573516178102520845756617374745155486875129708893027829150844643807001810062675905141980911 +/- 1.77e-197]",
      "[267955599811800401251039.1983766113933227419178583127731565372130410923263490171415429222870336708143100776083043946726841114933298329227882849625179459184223102279473419423814482401547465833511319597924200585553710008483 +/- 1.95e-197]"
    ],
    [
      "[394037713255121223379.4059840634631273340388081662149240134121177497754830997472348452927116363888736433164258468930373813448409317893855802716376471667125414150434585357197770185137631080032212045140444837882864077870264 +/- 4.31e-200]",
      "[-234196597266199728549.2580742489915818958575945708345891778136688715834642396433115604616257277757334125010872519091287982927893102165780221270567848427756060921142002622681959238859137928893095372914059477360448927606204 +/- 1.93e-201]",
      "[-279784844357197124600.0054904271361766942183487169541473984813557072776102555257093390785558119292062562504663152862777154846965200351498774635352056954684202692065471388010938867825095217381116166112942451656148475922967 +/- 3.76e-201]"
    ],
    [
      "[-54281766975209431379519.59590273243060894009961769945579661636819262473820079292353327027110937846870357732520728164143282283215839502702429448741786429152779734655279446126012032493601009877886699228628002975424107697848 +/- 2.77e-198]",
      "[32262407103555590517557.79412504996446158143547461045963619921896896579099101751749536184869301543077475489917861685207493135098244641194761158864404412986648050018035003366792276827450592966312415214761798883152818489384 +/- 5.52e-200]",
      "[38542543552828895959548.87759384837142176515203882905876789063786498976465576500743562936348143171210796236067578328895009886119472784049229649702496221220415120895759538230699177150567496490088529978788753067310695203214 +/- 1.04e-198]"
    ]
  ],
  "contraction_row_bounds": [
    "1.030183303199325664508036187477375276563441611096124856342676407767352701005942962274387145798982633767602672646146455548432641080580651760101318359375000000000000000000000000000000000000000000000000000000000000000000000e-24",
    "1.075662071626900556860582620437107548752507389859955118222653093600543285390240831145000720090904993576911380676230497381411221891056584354373626410961151123046875000000000000000000000000000000000000000000000000000000000e-27",
    "1.481808361301367115614005538289148047806168523164379872156188898915833364179960411721297884292929713217904052048688040565949108895438257604837417602539062500000000000000000000000000000000000000000000000000000000000000000e-25"
  ],
  "inclusion_bounds": [
    "[1.030183303199325664508036187477375276563441611286092704656210704353646843451918671200275579926929454504109569789299886786945113770453613618414922852213172559080555977793561719134099786043958139320163641977182121188015457e-84 +/- 4.63e-304]",
    "[1.075662071626900556860582620437107548752507390058309341334351698043659921262788834634461567595432189394557699053766760532599168803576511052907562412576129864296889913273063336941869263229886861461433562019274060169323960e-87 +/- 3.11e-308]",
    "[1.481808361301367115614005538289148047806168523437628278652187952504964408252177697275543759630089329933366673328293391970858849403761423475194757359711442871049929136891384405926655721247140927691933478981087375414674398e-85 +/- 4.06e-305]"
  ],
  "poincare_derivative_box": [
    [
      "[0.99997001277292199303636003814218831930189549606 +/- 6.16e-48]",
      "[-0.028719373405807288980742719298981937831681861693 +/- 4.60e-49]"
    ],
    [
      "[-0.00104411497481357289606234113061898804110247137 +/- 8.07e-48]",
      "[2.9987358902896829976534761485187872250218881e-5 +/- 2.59e-49]"
    ]
  ],
  "trace_DP": "[1.00000000013182488986633657290367350717414571494 +/- 7.19e-48]",
  "periodic_determinant_DP": "[1.31824889866337523989588794174467917804588881379612096156325e-10 +/- 5.50e-70]",
  "slow_multiplier_minus_one": "[-9.5108591541237711825552e-25 +/- 5.41e-48]",
  "strong_multiplier": "[1.31824889866337523989588919551263970466008781284e-10 +/- 5.22e-58]",
  "characteristic_at_one": "[9.5108591528700032220286e-25 +/- 3.99e-48]",
  "stability": "attracting",
  "integration": {
    "steps": 148,
    "max_tail_state": "[2.184471772952874162738822847338199894895448745440029071297071198619476856698586048177948567609652737169849282596729155029327319724396905905289607138324419115833022393865021623953787374279726883926334574004967970710719848e-154 +/- 2.72e-374]",
    "max_tail_W": "[1.383523862852236996332820837293585368115688375371366509782772186825826830732685121233916243525883357707420557013225327073293046673881295904927900859777923203384263961108380818723331013884493877825903551805032972478298931e-152 +/- 8.86e-374]",
    "min_x": "[0.9397078785178504309404401658080381770573274663696409094781739621403847639829341930596528364017037724979687894530188600104923648076088917392119234694534988003094037058603555551881541140521455164599272832124013516831790228 +/- 3.01e-221]",
    "angular_lower": "0.8718820316717028617858886718750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "1.272735846228897571563720703125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 53.877692222595215,
  "orbit_index": 6,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.46829138692893618000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.5052037395490229659332474863392398024571199557658620449478465303469710260750965979587990462946888487211630111428750764169953644675499955289"
    ],
    [
      "1.1190315881105349808028965727243046436275975167077537867692240842939294154812929566472988042864227802535313213036178298954471738434273505664",
      "0.91207195034113961829693560623173376008738093041037298569563339375735559802305718907710256668256342212257753424725977219833671322699254187017",
      "0.61860109415842836589412585464532362707731335092925160731562936062713427978555006773771890773522357823856767360656310112782268598411328887481"
    ],
    [
      "0.63011930758985161511065240951531103969442807355656132254610792520365536734957752787286914735883326892317454580667303882971304412832316668809",
      "2.2054933713561251000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.9235403889745795876889625440525360829009781768919378014932048637767260235121691889323784498423631810052538371142165304073837732734331637256"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.47485712133248491979967791567597193073187835319360939144852924955518175863995376108482280864668325679312783519833571838707493148644353626022",
      "-1.2889873727966868664948577651627773337259950511694835013233212487326591411230666378165588454957916226680610865219797059897881938806891800033",
      "0.59859006232610906337808029205100635534766006020128212926585542651771845082612276214847853332811364168207585706213418670490919273237401319485"
    ],
    [
      "-0.70957442382635524839722194904029593418795098302693592558023135843891540356215994787003637185772990856467263593179682841827052648681699676142",
      "1.0869931972933734239160524809749579980138313001239099577488417658342426220441945361563218606121561414813705681715420742171021772773008297407",
      "1.0199959901413615202491152180131501060954487224537761249645468472774009507873941193370092193527700690319961356871140967221075799847851909401"
    ]
  ],
  "source_sha256": "ff5b0b93864debad43f2334fe166ebb285d6899aa33d5a7b5d36b592f8508761",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order6/focus_certificate.json <==
{
  "status": "PASS",
  "order": 6,
  "variable_names": [
    "e",
    "g",
    "d",
    "f",
    "i"
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "b": "0.46829138692893618",
    "h": "2.2054933713561251"
  },
  "box_center_exact_decimals": [
    "0.9119447473892079178292036373173399036428479905167790107580171548230019197190092744537554250558201591",
    "0.6300652702572797413430965255598373664193915462319230891900731459386564894823831370139919319563425304",
    "1.11880550215409477766198921966520034263432896484269425220479615319424156560014284950647847898669331",
    "0.618445879037879168752576674695939014544961974643609159358650153681324920094348194084217138633086763",
    "1.923148912857320825332450149029026498364298057524776785030093348589778672511203641231865276311343805"
  ],
  "box_radius_exact": "1e-30",
  "decimal_precision": 120,
  "arithmetic": "python-flint 0.9.0 Arb/acb interval AD",
  "claim": "Unique zero of L1,...,L5, rank 5 on Hopf surface, L6 nonzero, strict positive A.",
  "not_claimed": "No specified finite-amplitude periodic orbit is enclosed by this algebraic certificate.",
  "checks": {
    "strict_inclusion": true,
    "contraction": true,
    "positive_A": true,
    "last_focus_nonzero": true,
    "positive_hopf_spectrum": true,
    "real_focus_consistency": true,
    "eigenbasis_nonsingular": true
  },
  "scalar_focus_enclosures": [
    "[+/- 1.14e-27]",
    "[+/- 8.28e-27]",
    "[+/- 1.42e-25]",
    "[+/- 3.79e-24]",
    "[+/- 1.48e-22]",
    "[-1.83956556510935e-6 +/- 8.37e-21]"
  ],
  "F_at_center": [
    "[1.4960796574676881e-101 +/- 7.92e-118]",
    "[-3.290629961801882e-101 +/- 5.41e-117]",
    "[2.80674791651019e-101 +/- 7.49e-116]",
    "[-3.089963311883e-101 +/- 1.59e-114]",
    "[7.2887018628e-101 +/- 4.05e-112]"
  ],
  "jacobian_enclosure": [
    [
      "[-0.1508318529577034795469114 +/- 3.93e-26]",
      "[-0.04871242987826676864343262 +/- 8.12e-27]",
      "[0.0772258694391516985180574 +/- 1.33e-26]",
      "[0.07765267927004473784245313 +/- 7.99e-27]",
      "[-0.01965088078284861804834827 +/- 9.25e-27]"
    ],
    [
      "[0.312769126801994904994559 +/- 4.20e-25]",
      "[0.097068376973727949563254 +/- 5.20e-25]",
      "[-0.1617184978668123361354140 +/- 9.57e-26]",
      "[-0.163344073597670017952212 +/- 5.59e-25]",
      "[0.0431261619712388748045935 +/- 8.90e-26]"
    ],
    [
      "[-0.25277309010506463369050 +/- 7.65e-24]",
      "[-0.07318903012503798206964 +/- 4.98e-24]",
      "[0.13303542428012342286265 +/- 4.01e-24]",
      "[0.13507741898766988561145 +/- 3.22e-24]",
      "[-0.03814562235624384064443 +/- 2.89e-24]"
    ],
    [
      "[0.268790981762097739304 +/- 4.53e-22]",
      "[0.0770505370853634666628 +/- 6.03e-23]",
      "[-0.1422683012597452840616 +/- 7.82e-23]",
      "[-0.144199420932515314801 +/- 2.28e-22]",
      "[0.0413564917882548927156 +/- 6.05e-23]"
    ],
    [
      "[-0.64811532007641742758 +/- 4.14e-21]",
      "[-0.19144839668830969389 +/- 4.95e-21]",
      "[0.34062164476799844057 +/- 5.05e-21]",
      "[0.34453067316536232212 +/- 3.53e-21]",
      "[-0.09627492746865000677 +/- 3.06e-21]"
    ]
  ],
  "preconditioner": [
    [
      "[91532.0495195677649674749204184407646960735286193826533329799216611077491321824557436672492215493495052753921889814587105 +/- 1.94e-116]",
      "[99700.6103706099611976876376997343009037341535563154484116728754423257538356074210513729946186012806625520294484147591518 +/- 7.92e-117]",
      "[91763.0229333399104320645461217921967619682771518717349734444458925255636330436230841109458177255017269981134954834272379 +/- 1.61e-116]",
      "[94468.4310725740317599770690493135727011978732135185033148346598961584562975377329645551408442686038840919960525446486057 +/- 4.14e-116]",
      "[30200.4335897523137987481297554290911613352448196069896089026662622109230362358758289382661985756028600603246764360762349 +/- 4.78e-116]"
    ],
    [
      "[61931.2582240469170811145072069263435803245809997280353092767321554051316896944065233223852898036798855790423552496731327 +/- 1.68e-117]",
      "[61060.9213130771504749039991913001278923968348115135512262569784815049088274041686888643662994613041327096153295485715176 +/- 3.48e-116]",
      "[54504.5803597448641538949301718434867471466302692019510450373145898584130274195602723801329445296563692756905918415506931 +/- 3.19e-116]",
      "[45887.8544049952154717490616089802564073502384139421022985932517301051772183268639452127826832828347612532422170797701900 +/- 4.79e-116]",
      "[12827.5240276121630147640468019525943493921769833752040209623814219380470763462970258539810414619921523849662120781874605 +/- 7.91e-117]"
    ],
    [
      "[202062.502615046997980259433900056987332048282801275270137680241757678893995639591948038373038398879004019184676882663097 +/- 3.88e-115]",
      "[208669.586372029417512638945823528683602363632576350647999057087701494350889316304111240950990386196991043749464036251777 +/- 4.28e-115]",
      "[186518.477632614149540528535709973425957655086577190603172801611731961865345754204443615481268125041583261588611764718293 +/- 2.16e-115]",
      "[175397.150692952299014551512932777336476295610584840493692587836083509418708237686790615763606801667695847013025165283758 +/- 4.59e-115]",
      "[53672.9528520606419777779600457261094576249216430888846210877928819697412835153092622372949392046771609971287078982284092 +/- 2.58e-116]"
    ],
    [
      "[100824.414656721702702498105963377967641126400824230567167534621995078143028511008565125619094368619711199318042875296652 +/- 4.93e-115]",
      "[113267.967347650550679602460829177140233520258401664686956132181039056280733181378331893749014408167715644678583823431474 +/- 1.56e-115]",
      "[107840.409619989397638175286635267310275608239406785238208174060882861498947433231231056812795916412464633926237621333705 +/- 3.39e-115]",
      "[115041.919920542205123610710710890286202603525791082240772161262580853747801908394435885153748354070159959871905081985650 +/- 2.78e-115]",
      "[36848.7925489787554780974967116344838424417887549429509289398459976939326276658415727116103724678670758712434616745583425 +/- 4.92e-117]"
    ],
    [
      "[336370.045948835602966322991837042334151322001349011153944956015353545253890299933495147584451810320127257318443479051782 +/- 2.86e-115]",
      "[351017.229118137405827262756236644441635456519600999117764211001979217883187074560281316359002437970193956019106062924468 +/- 3.34e-116]",
      "[319696.154120775387989999629429787003002599684318818280656721170492923872503179826265244450591252574339744434886458281269 +/- 2.20e-115]",
      "[305042.478309379780163821692109104307751196284535879336698058814550014788160986450106057541086095771415925720125356696751 +/- 2.62e-115]",
      "[92937.3454384800799687467034516187415707609447494029005012633402799785557688764339910823350198480028250408838649331267410 +/- 1.34e-116]"
    ]
  ],
  "contraction_row_bounds": [
    "[+/- 4.37e-16]",
    "[+/- 1.88e-16]",
    "[+/- 7.79e-16]",
    "[+/- 5.34e-16]",
    "[+/- 1.35e-15]"
  ],
  "inclusion_bounds": [
    "[+/- 4.37e-46]",
    "[+/- 1.88e-46]",
    "[+/- 7.79e-46]",
    "[+/- 5.34e-46]",
    "[+/- 1.35e-45]"
  ],
  "center_correction": [
    "[5.364934553e-98 +/- 6.30e-108]",
    "[3.589972510e-98 +/- 5.45e-108]",
    "[1.1607054061e-97 +/- 7.27e-108]",
    "[6.096215294e-98 +/- 3.91e-108]",
    "[1.9702377342e-97 +/- 6.14e-108]"
  ],
  "A_enclosure": [
    [
      "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "[0.468291386928936180000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.27e-122]",
      "[2.5047850654604062249075371123 +/- 5.81e-29]"
    ],
    [
      "[1.11880550215409477766198921967 +/- 5.80e-30]",
      "[0.91194474738920791782920363732 +/- 3.67e-30]",
      "[0.61844587903787916875257667470 +/- 5.07e-30]"
    ],
    [
      "[0.63006527025727974134309652556 +/- 1.17e-30]",
      "[2.20549337135612510000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.98e-121]",
      "[1.92314891285732082533245014903 +/- 1.98e-30]"
    ]
  ],
  "omega_enclosure": "[1.0596300597379722479225992533 +/- 3.75e-29]",
  "trace_enclosure": "[3.83509366024652874316165378635 +/- 5.64e-30]",
  "S_enclosure": "[1.1228158635002986347577759872 +/- 3.78e-29]",
  "hopf_denominator_enclosure": "[4.30929272861933828747141167125 +/- 6.03e-30]",
  "algebraic_pivot_enclosures": {
    "qpivot": "[-1.9946127053504172383821976976 +/- 2.57e-29] + [-2.6541455485445909755835117223 +/- 6.10e-29]j",
    "vpivot": "[7.6114726194769731698632666205 +/- 9.13e-29]",
    "detC": "[+/- 1.75e-28] + [-2.680653615527833940500921250 +/- 6.31e-28]j"
  },
  "seconds": 0.20729303359985352
}


==> anc/data/order6/focus_input.json <==
{
  "order": 6,
  "variable_names": [
    "e",
    "g",
    "d",
    "f",
    "i"
  ],
  "free_parameter_names": [
    "e=A22",
    "g=A31",
    "d=A21",
    "f=A23",
    "i=A33"
  ],
  "free_indices": [
    0,
    5,
    3,
    4,
    1
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "b": "0.46829138692893618",
    "h": "2.2054933713561251"
  },
  "root": [
    "0.9119447473892079178292036373173399036428479905167790107580171548230019197190092744537554250558201591",
    "0.6300652702572797413430965255598373664193915462319230891900731459386564894823831370139919319563425304",
    "1.11880550215409477766198921966520034263432896484269425220479615319424156560014284950647847898669331",
    "0.618445879037879168752576674695939014544961974643609159358650153681324920094348194084217138633086763",
    "1.923148912857320825332450149029026498364298057524776785030093348589778672511203641231865276311343805"
  ],
  "all_values": [
    "0.9119447473892079178292036373173399036428479905167790107580171548230019197190092744537554250558201591",
    "1.923148912857320825332450149029026498364298057524776785030093348589778672511203641231865276311343805",
    "0.46829138692893618",
    "1.11880550215409477766198921966520034263432896484269425220479615319424156560014284950647847898669331",
    "0.618445879037879168752576674695939014544961974643609159358650153681324920094348194084217138633086763",
    "0.6300652702572797413430965255598373664193915462319230891900731459386564894823831370139919319563425304",
    "2.2054933713561251"
  ],
  "A": [
    [
      "1.0",
      "0.46829138692893618",
      "2.50478506546040622490753711225484586884099299608458831944837152127620226433145625226196007976232213"
    ],
    [
      "1.11880550215409477766198921966520034263432896484269425220479615319424156560014284950647847898669331",
      "0.9119447473892079178292036373173399036428479905167790107580171548230019197190092744537554250558201591",
      "0.618445879037879168752576674695939014544961974643609159358650153681324920094348194084217138633086763"
    ],
    [
      "0.6300652702572797413430965255598373664193915462319230891900731459386564894823831370139919319563425304",
      "2.2054933713561251",
      "1.923148912857320825332450149029026498364298057524776785030093348589778672511203641231865276311343805"
    ]
  ],
  "normal_form": {
    "coefficients": [
      "(-1.436218341744730809738533454316282203001952179847355171699839754439050570887464257296944427409225585e-101 - 0.4320492146846987102857826204159761593488638127471674409113011821530316716828114665447963097214135963j)",
      "(9.70350124629676699540736376586723339395529373546830943780341100893818346627727225068608290469955262e-103 - 0.1299327600988479176243223713875062509485084639146377046752438069700857001219368472714620283536204267j)",
      "(-6.24606597319168369916663530700270125881200318718315064957299200994377313147442736839306336354481851e-103 - 0.06716309536226138518328512315024879205435762632808852060047906866434307827023095691035084965301838653j)",
      "(-2.573414416740894856475386839422086526248507887367541294044580950736869227393065445129457936913649424e-102 - 0.03924577142854097934006694357599167249556517306711414940134702832029879398771660800701593537324876438j)",
      "(-4.231891403538473455254966399721739650153273871269891836681278979496471344970551663894940247385803556e-102 - 0.02321986235786112022453210793583252643700361733312522829797564047008842119989754535592516078813003635j)",
      "(-0.0000009197827825546752443639053664459002365005992922346231128485855436202862051065232383165324044722981041 - 0.01303072401952549323766720668693399737553878267511057396432934495596145682151720695542986310040624014j)",
      "(-0.000001324026746401486688162471114548820960731260968654679199761025414991964035292082422562567803483490557 - 0.006353386668421321519968794381413422863027615175947639412658106418463725364967115316107902187734595484j)"
    ],
    "dimensionless_real_coefficients": [
      "-1.355395997448281314447244923989842404337230588374066552506782506359401931488014215569243844094383167e-101",
      "9.157442408434761698311751454410658455467938318727620563083913022323761803917737875250112153761456306e-103",
      "-5.894572276230277217848106513908637164530686146166181352495312262251439166376863098525360303946961354e-103",
      "-2.428597030719621786811804397141759391065120544835992570445524127953572907517419354152183001202838724e-102",
      "-3.993744198409155427259470305622970301810609071442454811156488325210331589963277146849367387863340762e-102",
      "-0.0000008680225462668747250476417552029247312097191747468494944676821878982322461983272204231100144785591349",
      "-0.00000124951791829017672400920697274130670954939707554517966356516877410871856451048304340934341057525344"
    ],
    "omega": "1.059630059737972247922599253328873506468640063970620430890738925707256083629496120583113286164883328",
    "alpha": "0.0",
    "max_residual": "2.5256692e-102",
    "hopf_mismatch": "2.285974783e-100",
    "eigenvector_residual": "5.16638e-101",
    "precision_digits": 100,
    "gauge": "first",
    "q": [
      "(1.0 + 0.0j)",
      "(-0.2373909162248970355921829224285393814102576394204747343842348641043549481489238441241650083532696652 + 0.6444328183936954709635274759548895180688624509076547578095257376364084011742019405726045835169507828j)",
      "(-0.3548535524477567436043016519259224518442240071064930867909476452607713600999414291702761880966222995 - 0.5435246388279774524926288762235410189218100766347330462222902345014370342730005484341097221430714743j)"
    ],
    "p": [
      "(0.3665597506328066060908028235811889802815153418120463668120877420496003981209603633468493804318118254 + 0.01109430056443120212773645509160177392522354684397148260316109474963807726921189924756992199893773448j)",
      "(-0.202758251077118281787972957869635148403359960893133805063572010818194178958986266234172874645705848 + 0.5128687930374946113826838324183789237164606105112215645922489174898010077986702393533565643334146155j)",
      "(-0.2404013762392809058403106268789498853911322613510355328318429886089069074216940158023305870536823018 - 0.3118359428970013265782328569124409496612682467703384047533125778574024986421235369322990430660474633j)"
    ]
  },
  "independent_scalar": {
    "focus": [
      "(-5.094720701080686401730635050856152104237954360856094220487845989006963538138118633991060478116197049e-101 - 2.232397248598193324640202242783869061429511708638278635185792662553969992005348038428609417695648495e-102j)",
      "(3.571835597757109319424323588454190498287218733821245816297268260086351987208556861485775068313037593e-101 + 0.0j)",
      "(-5.357753396635663979136485382681285747430828100731868724445902390129527980812835292228662602469556389e-102 + 0.0j)",
      "(3.750427377644964785395539767876900023201579670512308107112131673090669586568984704560063821728689472e-101 + 5.357753396635663979136485382681285747430828100731868724445902390129527980812835292228662602469556389e-102j)",
      "(-1.062621090332740022528736267565121673240447573311820630348437307375689716194545666292018082823128684e-100 + 1.071550679327132795827297076536257149486165620146373744889180478025905596162567058445732520493911278e-101j)",
      "(-0.000001839565565109350488727810732891800473001198584469246225697171087240572410213046476633064808944364021 - 3.571835597757109319424323588454190498287218733821245816297268260086351987208556861485775068313037593e-101j)",
      "(0.000009163083835275109237624077952345326190121694118555427320017782278094127818680067427636336946334354642 + 1.393015883125272634575486199497134294332015306190285868355934621433677275011337175979452276642084661e-100j)"
    ],
    "half_real_focus": [
      "-2.547360350540343200865317525428076052118977180428047110243922994503481769069059316995530239058098525e-101",
      "1.785917798878554659712161794227095249143609366910622908148634130043175993604278430742887534156518796e-101",
      "-2.678876698317831989568242691340642873715414050365934362222951195064763990406417646114331301234778194e-102",
      "1.875213688822482392697769883938450011600789835256154053556065836545334793284492352280031910864344736e-101",
      "-5.313105451663700112643681337825608366202237866559103151742186536878448580972728331460090414115643419e-101",
      "-0.0000009197827825546752443639053664459002365005992922346231128485855436202862051065232383165324044721820104",
      "0.000004581541917637554618812038976172663095060847059277713660008891139047063909340033713818168473167177321"
    ],
    "omega": "1.059630059737972247922599253328873506468640063970620430890738925707256083629496120583113286164883328",
    "gauge": "first",
    "eigenvector_residual": "8.1137927e-101",
    "method": "full_3d_scalar_Lyapunov_polynomial_no_center_manifold",
    "status": "arbitrary_precision_numerical_check_not_interval_proof"
  },
  "jacobian": [
    [
      "-0.07117193947621754245571118272981236980650789539725404486376817183446462531804502766033912755070692342",
      "-0.02298558323756523576505890338773228673359550973610649811447398487967613015894651875964419997195936528",
      "0.03644001447932134384590146813078202344333764612462999714497628973077289344741567144256820529385733141",
      "0.0366414101583938032656194459975804859927312971493011612842780256047857285400207428701739701470246092",
      "-0.009272519499733677303174295292778215606181467474353003889986098995872775223445595097564367000119785644"
    ],
    [
      "0.06023933166281574594775008194007562083683701383201042191577254735267369276260189270709222438702949966",
      "0.0175942151493937130683702304882538306892055073361635537644413038701189193102797272756779263504085411",
      "-0.0315884364056884080645657873631992711695426285662599132722140582077720200046301916514272690671991125",
      "-0.0321083250384132786777935849845385826866459186266225730543637146653999048087142723006436041490862375",
      "0.008970059446238239056420627266435942305327006558853095325892143430366948890899460679012421627132428626"
    ],
    [
      "0.01255803959015364669562556353471100229776856064740510041124798880091154231810250348595398085496070031",
      "0.004684147677144027294747258305065442300378191312229120575084261036337444381964548851334030907831838642",
      "-0.006069450547717052873989274894692702066939314768255462045107817928665197540396452771198016860232853987",
      "-0.006109422875019493092148594074695915287587889148201063851060412595817537972875519579730995227648816487",
      "0.001200227219073986592900934654118250429709533894699160011737189423716107480762333163239606046104672211"
    ],
    [
      "0.001363111709351345807772443883281346764797258651754041727036696899207014236165183442687317211975585937",
      "0.001141219013566903223455808950373360694144363816127511145270942486240570845332349624345436510799127953",
      "-0.0004809595093493920026412002581841706986150657449370644746441132854308085012602300377969374349629701876",
      "-0.0003606476209525699345417304698078220504997472235968446358798910057416397302773685946915145060796960614",
      "-0.0001797085171235918594222472395343663779662996247551225730433353299704189212510613413273617222117479111"
    ],
    [
      "-0.001817288633362226460837630988610967925602776981897268122071577547689871966688713755886585566626732619",
      "-0.0002124744524822061029349436376621088885805684933454900784695505379441148712799845462110482057125443136",
      "0.001041310436866022560342370761328315940155713405975488767051557811857919232038695631185687398356886532",
      "0.0011316921005316541977935657309855110167634889601606485477142602590429301687937137471330872805655066",
      "-0.0004251402341489969586776395238401071815968692511629642072185121747287640215300666239949893833099285606"
    ]
  ],
  "jacobian_inverse": [
    [
      "2400.268878193589158836156984957651390432854835896164171334425102918266273939505150643618381250698692",
      "3596.924933360620858582604908901247108842228646522293998284107609903455737852846788743035320618729369",
      "9322.618624334274283796869943263672974749946186055613499709740103269068293959548492882599767160360697",
      "-33458.17148840154090082081005197050072864731031947595377580140168828986888293752146923813314420846677",
      "64002.57449764381586084136705301992439509073985606488281154991229222752909883445042693228459898432113"
    ],
    [
      "5102.423307482448723012015547455077506586412972993186686463792576201136933904809234405375762391296206",
      "5858.20039152175528380474037407784436707170027001005380295365724968025541896154855962264848511066647",
      "4967.511916020839099964960955004901390799116230541014529584858980825127206880020299071332277056508798",
      "-1998.506455381624934931448766881380754440984854861866040876302249750455179158363449182166080859229065",
      "27184.86010333790133278029371660134487261340248213012489476123582864863028108524693617773517490657563"
    ],
    [
      "13158.59965217902088743224154379775759262392595414973110089238487823889937577588917362718719641767686",
      "14817.93722579159470153372328547637974743989032843420925893334248062309235381368296448870481287916531",
      "24684.09523069936733471631511140139777019119862366634100906449686142854393761142586583452112383597714",
      "-43556.50771120598549623805483953481204666291875063033959737937328801687398670141001401406986311131498",
      "113746.9484738847719987392265160454106216516814230464215350912683733604458421139375072545406700781926"
    ],
    [
      "-862.6885020279893111715007692748768321116628762442172658493395754320356418067490827116629660233992407",
      "1464.25122710750820916514417128023901109007499015671330688279151728038789830517255330952554528706119",
      "3870.227297389169621522005846130294894774748940526814538718745800389894694656553056358154428068064259",
      "-41296.08137773244705731024283557481777864122565654333382290818295106547835061532767873327393958827168",
      "78092.17649989301065521280375099016073088339852934758962195791811840544543501330861435865647931776216"
    ],
    [
      "17123.2286589362553947226725179220132858548365119158362606242612202598611707450997753514939951558887",
      "21888.74345051817728577096187420020886122593871415597978227956365227620413688045491435732696971712421",
      "28429.09807984551772673137336149010126270095195742030920370472957717353958272685983668975171287618397",
      "-72593.7146577956953638482329376078367258509290883378004747381095321495194802663925831406661746438127",
      "196958.409797730419473604115843358550413902195473398594936642466858431927935199397371150856356436174"
    ]
  ],
  "jacobian_determinant": "-0.000000000000000005820320653854977102526969988955317868491913277808080128552412282245741856131840454041714504816320605",
  "evaluations": 41,
  "elapsed_seconds": 6.650001525878906,
  "status": "100_digit_numerical_sixth_order_focus_candidate_requires_interval_certificate"
}

==> anc/data/order6/interval_summary.json <==
{
  "status": "PASS",
  "order": 6,
  "epsilon": ".005",
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.46829138692893618000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.5052037395490229659332474863392398024571199557658620449478465303469710260750965979587990462946888487211630111428750764169953644675499955289"
    ],
    [
      "1.1190315881105349808028965727243046436275975167077537867692240842939294154812929566472988042864227802535313213036178298954471738434273505664",
      "0.91207195034113961829693560623173376008738093041037298569563339375735559802305718907710256668256342212257753424725977219833671322699254187017",
      "0.61860109415842836589412585464532362707731335092925160731562936062713427978555006773771890773522357823856767360656310112782268598411328887481"
    ],
    [
      "0.63011930758985161511065240951531103969442807355656132254610792520365536734957752787286914735883326892317454580667303882971304412832316668809",
      "2.2054933713561251000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.9235403889745795876889625440525360829009781768919378014932048637767260235121691889323784498423631810052538371142165304073837732734331637256"
    ]
  ],
  "parameter_file_sha256": "83f31d82fec0da5caf885222c13d77d031425fe0d90e6a96cdaa97423e6cf713",
  "flow_source_sha256": "ff5b0b93864debad43f2334fe166ebb285d6899aa33d5a7b5d36b592f8508761",
  "certified_distinct_orbits": 6,
  "same_matrix_and_section": true,
  "all_certificates_pass": true,
  "consecutive_rho_gap_lower_bounds": [
    "[0.0050340426333574121852014093418205386436253368282040346127008429219427882013114961802102889277340183606586915389957018466220919761699103476757983767048577545310113489819765857334075221585974337259070362560345051918029785156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.16e-325]",
    "[0.0050520870545533200666340283043685834481589250906934551603760721568142753072192007383709135938585357733204134827893017576630156811354138910262106953482944303005077408271575844030382039967907387981545068770885051918029785156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.22e-324]",
    "[0.0051793276885235905708362552651617384932666456939487296297050696519093018136563257138709590632163961672820175861735592684933629965018388620251674868985136576288069527503249495933615774382332629167263725391285051918029785156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.67e-323]",
    "[0.0045487967941471502841566313927035997799865229392912312025153048587469316920185070927439325968174809004325218279569514801381744102954455278594780663256125429186744616554365633585728928770914097000672556773185051918029785156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.30e-323]",
    "[0.0061391213594349260438586781098208602980751831017120255253129196285786718798208516665718436750246346179172346615174064976287120842147269210634433629111273321901916645787681585512719726202129404603840354719985051918029785156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.30e-324]"
  ],
  "stabilities": [
    "saddle",
    "attracting",
    "saddle",
    "attracting",
    "saddle",
    "attracting"
  ],
  "equilibrium": "stable",
  "routh_hurwitz": {
    "trace_A": "[3.8356123393157192059858981502842698429883591073023107871888382575340816215352263780094810165249266031278313713614763026057204865004257055957700000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.60e-321]",
    "second_coefficient": "[1.1230888606179485918623710329081889317300242666047344174413612796107216223272282450183183143272117574728209787596955487440868802136702633232358915053375310301874229239764444163259367722189873341252275829138893057258466515065382636829604922839749815078980855836885722555379078245510000000000000000000000000000000000000000 +/- 2.25e-320]",
    "determinant_A": "[4.3077334919342355071408910883447852111595237742892147979673259929146159015049721870594188663051523383081389710397514466023211415850039820777731077798337829476925177001524842613672740327032468370888583691544805896692720093222431124818413262709797606819880811738863828148201404635045285273561121416356249916735853453967471 +/- 9.60e-320]",
    "gap": "[3.715800229034244195217069008346613821271869898430908255982794073439681597519232863354108812470051969146678073814166387863624360392361095669133457827363563674868166149604806162021913706720752066666295123113220125150093170027308622417014625542260430893282262279247771731401189456365078755755797e-27 +/- 3.21e-319]"
  },
  "certificates": [
    "arb_orbit_1.json",
    "arb_orbit_2.json",
    "arb_orbit_3.json",
    "arb_orbit_4.json",
    "arb_orbit_5.json",
    "arb_orbit_6.json"
  ]
}


==> anc/data/order6/orbits.json <==
{
  "order": 6,
  "epsilon": ".005",
  "parameters_file": "parameters.json",
  "parameter_sha256": "83f31d82fec0da5caf885222c13d77d031425fe0d90e6a96cdaa97423e6cf713",
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.47485712133248491979967791567597193073187835319360939144852924955518175863995376108482280864668325679312783519833571838707493148644353626022",
      "-1.2889873727966868664948577651627773337259950511694835013233212487326591411230666378165588454957916226680610865219797059897881938806891800033",
      "0.59859006232610906337808029205100635534766006020128212926585542651771845082612276214847853332811364168207585706213418670490919273237401319485"
    ],
    [
      "-0.70957442382635524839722194904029593418795098302693592558023135843891540356215994787003637185772990856467263593179682841827052648681699676142",
      "1.0869931972933734239160524809749579980138313001239099577488417658342426220441945361563218606121561414813705681715420742171021772773008297407",
      "1.0199959901413615202491152180131501060954487224537761249645468472774009507873941193370092193527700690319961356871140967221075799847851909401"
    ]
  ],
  "working_precision_digits": 152,
  "flow_precision_digits": 170,
  "taylor_degree": 112,
  "taylor_step": ".07",
  "status": "numerical_full_original_ODE_transverse_solve_scalar_bracketed_shooting_not_interval",
  "orbits": [
    {
      "index": 1,
      "rho": "0.00501137296401216036233736412278772976813094332522870501407224011029044342035246161687295094174844665137047527533080834498724100170243998",
      "stable_coordinate": "-0.000000418887627289961374440268914055309913779276786821578299129109490481201531541965694908087820392524589808622098466832645615511024825770136",
      "period": "5.92894245919433348041747446531139400245645027995663617530706095223445542159548495866624966502459692032573112012505340926575575179166867",
      "initial_x": [
        "1.01002232704039703076330028797666140422634810737367058844984535111109040563917338126805099379567650077815114192856314985732886649238005",
        "0.997620063118414815849401405100827268805266300126615842260937770982367822466222379355975689930824684282214869470923517322096215320763271",
        "0.996443630652781941605662611517374092368761792464185706323549987283955119323915004474434022631448127776083040771081966668732416831862852"
      ],
      "original_ode_closure": [
        "0.0",
        "-2.330731478500064607278426661082166824180147354562627154e-155",
        "9.322925914000258429113706644328667296720589418250508618e-156"
      ],
      "variational": {
        "monodromy": [
          [
            "0.730596907329856308286512709460317515578861428317472940953868128665283591138570550900845699590787297686216809862340454946820604921165258",
            "-0.40905180856503051272431738046499036695728921299022329050242821176085480630543504498484575378714383970462651297062863971834088334248891",
            "-0.485355909164339577168122852588236753648422361114104558523927503518245184917754229419682588376149982127489579072462011402408755908747193"
          ],
          [
            "-0.159722771654844212710236356569379402686393879112798464771522674071513233372026052288341217727542160337590588107258362262932784044093273",
            "0.75735801126177046920480105580045516378349440053712840294448376885546016954536651096891256522292441731586421325347687491907862143711829",
            "-0.287904197120364639273735805724586080696804114037335586120849828669448966816235423343618353837243787789404439762635365295279360910469509"
          ],
          [
            "-0.27091493258761304873809921252772583744466614682951547117098812752657583967590986695362240140456248747851838111148289835251457161261129",
            "-0.411242237108889987139630307332251910876334466759490547132471097174356035123039438632331800648516553741665575792208142512021963956522732",
            "0.512045081541313004718107222778734508705453278021266778785054430036540765771358790813806985205495702446276530137815128140453806167088189"
          ]
        ],
        "return_jacobian": [
          [
            "0.999999220472322315226183019396885317703498789410079740333634392012669808674791074454024914726827588924814399181982454309215322807749898",
            "-0.00465991790984554251860213496114945550676588632941618875187267676224750676490294077090682214994653220967991252220971140062023837365829462"
          ],
          [
            "-0.000167283433957226400701936254418167080547786879000848535039199089100803979281445820724608597765185994849701207332328101381695589539403007",
            "0.000000779660617466983237968642621870364310317465788382349771935544614717780504778229540335292379828523543154071650003697137709717621839322578"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000000081159136396034291837620026970753689373488580753232254083008062747051887336373147693408726125214878725620061",
          "0.000000000132939782209420987227915824107466188499667852975869433822398718922973311853484622548688544084626076319545196754204245269171130034437082"
        ],
        "slow_multiplier_minus_one": "0.000000000000000000000000000811591363960342918376200269707536893734885807532322540830080627470518873363731476934087261252148787256200607053434012326133419861067449",
        "monodromy_eigenvalues": [
          "(0.000000000132939782209420987227915824107466188499667852975869433822398718922973311853484622548688544084626076319545196754204245269171130034437082 + 3.25987570619482129349756404759954371448253790194446304258063644507807796452601956804701905991278214639619461084008333172794924026030924e-163j)",
          "(1.00000000000000000000000000081159136396034291837620026970753689373488580753232254083008062747051887336373147693408726125214878725719317 + 2.8143508208305306782318213998672503792296117128614324086458194389088708670759805415294491367814316812752145356771872936853194226944741e-131j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999007438 - 2.81435082083053067823174998164778365839391021280516843363709366714939244809293707157344971867172471555796891284759027276292156157755863e-131j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-22.7411248555786705019229932409696618301973086008514033498894635035620435778335768341205348049601735729398161267353059786411505452244094",
        "det_monodromy": "0.000000000132939782209420987227915824215358967667602761856271049045988265193205951920522308333639876792515363720056524064074710852803005005088185",
        "liouville_residual": "-5.2686595131584962328335673894139829229195309614700597276416908812164698423232411420571037040621915441117790483313559195548666767971674e-154",
        "periodic_trace_product": "0.000000000132939782209420987227915824215358967667602761856271049045988265193205951920522308333639876792515363720056524064074710852803005005088185",
        "periodic_product_residual": "-7.72694567790216943587650730471930184469567658580773882000484554420349120011671112457601186606117015091875987220219322196725120611560953e-157",
        "shooting_jacobian": [
          [
            "-0.000168881453247224589201917787179338673708021030733733096284587002802110196777622449969655905111972554822396907750846564338668136608256855",
            "-1.00931852139273420841242350355454533958099472510314160975218343136802219265817034126466832127567385919582032101251736160899745535893902",
            "0.00000162279333018512092573229326895032761175677407066535371544405987438997550370010320712085041574189801660544415406340823809862585355775495"
          ],
          [
            "0.0000641877658086191640467927415610321290852209388018735540428361773305712652600314964266354491937403699691986492046284057161682793366942253",
            "-0.598626981424232135390826859765682691612266164194583844692911007173919246106139051105546108730379274864671048525381148402617812850626739",
            "-0.00682836305999901421434939639445587553237737469901776943496377187148009362860985440472719043983997977722230791818184795611129299172975774"
          ],
          [
            "-0.000308230172808410589629872508972672050396382913932064447786732662593312435773783787616537512531584971274184360375384092645416015731288761",
            "-1.01479250912736779259530884776220281196162124487415458859791654345553808018778434092418603715794142832171002064766461174250863029647594",
            "0.00575395708789799341943255851892534437423649941681201524493581102606130466667465754037518619600154799285619253976470860228877126521655824"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "450141125007876788884849377.68016938756832069013301593030787747431563450489718542681715937972997605417431009426550016474666612838763232",
            "-251930417004091616197021600.381906894492873928507116454568310065379006214375752099424515556205229852667949130217242155577476193856993779",
            "-299099004891066992162751552.748319100744082392891357390351578399198050523652226702454237270420681422219036303096939053155934643100545192"
          ],
          [
            "-75301211866076089701893.5640648297419634492960785011891735255469335459036219185058882724242108179905298630056395551052244663625951703858",
            "42143818132595734575955.1516847938943194391700775283285609828900743207471191033243653015497185481871999635688598311338172684288940236272",
            "50034347641177317865379.5022675323055805908931368399192917250361966267540399949810438647490546619660391813323605908270979155254296176681"
          ],
          [
            "10832887709667320675256909.6560132315276829662075324890023129630794216343377883719100650173508213967499586107984631406680135453134269125",
            "-6062840665818372697754507.42135597476218404665010944901424127266043530207402361417259608394312596636333182961397643144144206750609511855",
            "-7197978043000333505998871.56298278405973705443481919120371766120414594173069617649890075862962539849949722091230443894580118071186248138"
          ]
        ],
        "integral_u": [
          [
            "2.72411754815379678364205065263648860859208472239769475529817173221945491384374556166743591966655690203269951751784437486474295326543801e-155"
          ],
          [
            "-2.81396060433625718086134083457187932121290409070911366061025611461171835277418603422281227109468511949544381034578250210609181220815137e-156"
          ],
          [
            "-1.06421663266114595507345949208314546621738083445847834258732925436515382926595309101536608665238807423377183563589374530535443698281364e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0026",
            "0.0074"
          ],
          "bracket_return": [
            "-1.1545911058269970099675455759e-30",
            "1.55644626814425087883561639661e-30"
          ]
        },
        {
          "stage": 1,
          "rho": "0.005",
          "v": "-0.000000416987280347048146990722951131",
          "radial_residual": "-9.2236211154634382788e-33",
          "radial_derivative": "8.1042792460559035607e-28",
          "correction": "1.13811738655875e-5"
        },
        {
          "stage": 1,
          "rho": "0.005011381173865587470978003031020551276535",
          "v": "-0.00000041888900066463286843270939031",
          "radial_residual": "6.6630547310473097775e-36",
          "radial_derivative": "8.1159282396117802282e-28",
          "correction": "-8.20984924253844e-9"
        },
        {
          "stage": 1,
          "rho": "0.005011372964016344932539346841564011250093",
          "v": "-0.000000418887627290661384259062048114",
          "radial_residual": "3.3961636852194356425e-42",
          "radial_derivative": "8.1159199661918905626e-28",
          "correction": "-4.18457020198163e-15"
        },
        {
          "stage": 1,
          "rho": "0.005011372964012160362337365209935964972114",
          "v": "-0.000000418887627289961374440269095917",
          "radial_residual": "8.8232080682977001345e-55",
          "radial_derivative": "8.1159199661876735426e-28",
          "correction": "-1.08714823520398e-27"
        },
        {
          "stage": 2,
          "rho": "0.005011372964012160362337364122787729768131",
          "v": "-0.000000418887627289961374440268914055",
          "radial_residual": "5.9552820482855146827e-80",
          "radial_derivative": "8.1159199661876735426e-28",
          "correction": "-7.33777818546295e-53"
        },
        {
          "stage": 2,
          "rho": "0.005011372964012160362337364122787729768131",
          "v": "-0.000000418887627289961374440268914055",
          "radial_residual": "2.7130260457263756814e-130",
          "radial_derivative": "8.1159199661876735426e-28",
          "correction": "-3.34284475084687e-103"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.01002232704039703076330028797666140422634810737367058844985",
          "0.997620063118414815849401405100827268805266300126615842260938",
          "0.99644363065278194160566261151737409236876179246418570632355"
        ],
        [
          "0.07",
          "1.00999469320613484188808620807734607922975876324384417828222",
          "0.997149144581585062302756545435722534718107588158765656202162",
          "0.996855858744151070847863014255311398607450782390051203880832"
        ],
        [
          "0.14",
          "1.00991172525620232856828998556619960619519597061264935000808",
          "0.996694069040554869218981906107911414055353975865572521407741",
          "0.997285461736173446824569465871931122550789928789782218883425"
        ],
        [
          "0.21",
          "1.00977389823452969586569395025182353531189152182708878584839",
          "0.996257330241143028984182900466953434975016899085307457978608",
          "0.997730077570604409531582657527781727993845988626269063324577"
        ],
        [
          "0.28",
          "1.00958199641476426238312464621418573832614109238814592297655",
          "0.995841317716417664645922311487185855060105438186234377892988",
          "0.998187259807701040238705702853234759331159901125814316782172"
        ],
        [
          "0.35",
          "1.00933710840589627890827042497535011133174813277449001128172",
          "0.995448303927600114136074084541029370920051638588948769090722",
          "0.998654491100401355988918212617125179339380251049843825161957"
        ],
        [
          "0.42",
          "1.00904062043189360789822698234462015182466059901201971959345",
          "0.995080432116159377759536555981458344674337294376159149343783",
          "0.999129197098401913264437317931847376495358652174999971041681"
        ],
        [
          "0.49",
          "1.00869420783871094870205126138928433270643600325334472604725",
          "0.994739704925976866291790480147396581087154631353888487448003",
          "0.999608760704397122220242068861070962403549043948193091293179"
        ],
        [
          "0.56",
          "1.00829982489477572670681487717490716506762245651393847436439",
          "0.994427973848940940683236767079217388658159475153537765831391",
          "1.00009053660192627670311766952891792857750042923972908198755"
        ],
        [
          "0.63",
          "1.00785969296298433546141288684061338227116429055226042317496",
          "0.994146929541729125893406833908285108686735705141376049387171",
          "1.00057186597194840056393777093073340505755845077888754631021"
        ],
        [
          "0.7",
          "1.00737628713324803817087289260776372848364816004294768666948",
          "0.993898093055905860117533261199430204194476010174170717005657",
          "1.00105009131346309677177553962263550303337576295821884419389"
        ],
        [
          "0.77",
          "1.0068523214146031312983369587641936022670405979198479241219",
          "0.993682808017852774750858286599622608078578879914716638359225",
          "1.00152257128224574205717173958026139769253539901077416609502"
        ],
        [
          "0.84",
          "1.0062907325947587823873471155447395472785061542069774517543",
          "0.993502233789498443531851749169479554800417399384604564147179",
          "1.00198669546109053179179526075126871388454120244268892696122"
        ],
        [
          "0.91",
          "1.00569466288263138367324790876430861613867543401511470297152",
          "0.99335733963536067124502502348344926638741115320870808647368",
          "1.00243989897487230010563175569921171201659429620499060026812"
        ],
        [
          "0.98",
          "1.0050674414558593432865368442063146393375018705382572835926",
          "0.993248899916085632963170973609892721871782981732040131654925",
          "1.00287967686425884977079768992259208642958931699968007572675"
        ],
        [
          "1.05",
          "1.00441256504048014670428508792053117172572086439872644459892",
          "0.993177490323486965931485344240922654579749961820474077856957",
          "1.00330359813303440857304678322619819529589213700167346197934"
        ],
        [
          "1.12",
          "1.00373367765387539789584058823889853916067166036690286490842",
          "0.99314348516707036324823791128647471733257964171223786480575",
          "1.003709319385729815812735505136942572076367860074692407704"
        ],
        [
          "1.19",
          "1.00303454964476188594843554652664084764049322244210811404218",
          "0.993147055717185379230613614974307521701180520092111802465881",
          "1.00409459797458743872616003781352324961779179502726364163694"
        ],
        [
          "1.26",
          "1.00231905616545839468421142538112585657560485292032146069566",
          "0.993188169605280462123452911416301590250914107625702035576276",
          "1.00445730457780325442573305190149139512954763278674365780042"
        ],
        [
          "1.33",
          "1.00159115521193691566101327536209529307231313020813194512269",
          "0.993266591277249022279869038352983156939982938946834498721087",
          "1.00479543513446314629006678711760095084209969689718005508974"
        ],
        [
          "1.4",
          "1.00085486536633650577562870609752375668095749144379372282422",
          "0.993381883491538508732784596032737738305191736921842554992632",
          "1.00510712206559720413439915221191353948464779665008268920103"
        ],
        [
          "1.47",
          "1.00011424337475515705864740250253147409882909872427950060466",
          "0.993533409849542144813543441222415199330056454867120312102703",
          "1.00539064471528086451088150684668959132126278567905145256195"
        ],
        [
          "1.54",
          "0.999373361690328064738264623536894272728553938046417546042508",
          "0.993720338341792328355777152885246536038417828691350656491551",
          "1.00564443895067601149466617310544622105781090217413085868395"
        ],
        [
          "1.61",
          "0.998636286107947115029759634515575559668811919176308682462305",
          "0.99394164588961172799014413137885802059005893176426731250573",
          "1.00586710586528496959255977845090282922851825933683002656115"
        ],
        [
          "1.68",
          "0.997907053612580603917539180066824357496733132039014599419816",
          "0.994196123858137452143425985953648756436161862307175161638353",
          "1.00605741953543799041596571759621690299017824980868303233095"
        ],
        [
          "1.75",
          "0.997189650558122877176872408063619005880855638478155955064053",
          "0.994482384512999457742263584331476413919704221417457227783502",
          "1.00621433378609947191587783663278795360591089706215201485832"
        ],
        [
          "1.82",
          "0.996487991288151469761185810414126569819262357484296649960573",
          "0.994798868389391011568644591584644651942214361226006811664756",
          "1.0063369879284064107228621939410686723281743834977357281301"
        ],
        [
          "1.89",
          "0.995805897304004766583360807280055408823240777572729690556134",
          "0.995143852538801985095364307509495824025349040853653217941962",
          "1.00642471143788947065330295633891683694524688387433915746142"
        ],
        [
          "1.96",
          "0.995147077079323926182655258303061997532895557014752083391062",
          "0.995515459615282299015905112417229462115339396987469028386167",
          "1.00647702754901667800874654031326165555959279795335641322575"
        ],
        [
          "2.03",
          "0.994515106613731787178191441336695603416333363900211875481748",
          "0.995911667759752622416880803511031510046248486145948663788988",
          "1.00649365574848615110303935753107879010223324676740828156296"
        ],
        [
          "2.1",
          "0.993913410811745038775050236326912923203589219540283047860116",
          "0.996330321237575187209514944768338955364199041958274207820814",
          "1.00647451315652210025739493243427453971231503323854437965811"
        ],
        [
          "2.17",
          "0.993345245766422041119034467286551364350455258394019865152365",
          "0.996769141781335546292457558532020819364425657838535008581793",
          "1.00641971479224358822309982884356286636629700564342346897098"
        ],
        [
          "2.24",
          "0.992813682020715467408169490793312157314424293312683258673831",
          "0.99722574058756647290877295019701049853062054401048289631758",
          "1.00632957272592617554638392814430137386253790475245550634759"
        ],
        [
          "2.31",
          "0.992321588873093534026553378546325303099831997433580346004812",
          "0.997697630912972414803956336375728214330478888098726819606567",
          "1.00620459412761307439134319918513826452147727755711449787879"
        ],
        [
          "2.38",
          "0.991871619787771196059951012150110010437603323560799985881911",
          "0.998182241212595892691449465378835536944942739031293528608655",
          "1.00604547822800829862693849436617644503054499881228990872055"
        ],
        [
          "2.45",
          "0.991466198963895990338310465967449105668094644738644528092361",
          "0.998676928759319449311620279471342821674820239511513441715666",
          "1.00585311221385645545365340976458791910366860026905807185882"
        ],
        [
          "2.52",
          "0.991107509112292035468212158192479716670431473051610136038929",
          "0.99917899368113625481211314485353455617448910630940090798469",
          "1.00562856608604295726728463025050197947922195906942801288687"
        ],
        [
          "2.59",
          "0.990797480482897007323233702489371352148675495524505358926535",
          "0.999685693349771740283887851552643904791887867072925578721351",
          "1.00537308651439922522785279502597169001439739638217119162029"
        ],
        [
          "2.66",
          "0.990537781180835055165536546168553289619371234803633191741319",
          "1.00019425705152436194759486595950085297659849086596433615051",
          "1.00508808972863875760419451093131700416232488877733998698204"
        ],
        [
          "2.73",
          "0.99032980880414590388192813339815892015325019998228838990228",
          "1.00070190086864636939735041965406334519352908170554909725467",
          "1.00477515348995485062466288459893275202946074067973232188634"
        ],
        [
          "2.8",
          "0.990174683431517841130519383375963032031523352307845795963123",
          "1.00120584269723927579243695278503127785955574831524773192598",
          "1.00443600819255666291662683602658942081332419254049569001035"
        ],
        [
          "2.87",
          "0.990073241983920741783881243665499920819441296811681580836552",
          "1.00170331732553051775073402813856674553386703872371036969901",
          "1.00407252714878880425577585180251334188287486438992119519261"
        ],
        [
          "2.94",
          "0.990026033979766612980222118363074269184691107974009303908219",
          "1.00219159149456672690534728125047156959618680705700944248671",
          "1.00368671611545641585942097849872807033009475325025975239056"
        ],
        [
          "3.01",
          "0.9900333186990937313124352691879503855276928164060278702764",
          "1.00266797886184584458093287765050602162923528313791730700437",
          "1.00328070212255245501569847642417176245297116934259741598325"
        ],
        [
          "3.08",
          "0.990095063768224787330827239953388295704788296492209278590391",
          "1.003129854787256489747469117962772621118419934089608903524",
          "1.00285672166875000858685504001422076629654694359786054979636"
        ],
        [
          "3.15",
          "0.990210945172333913952220640178492302092153438516779744383002",
          "1.00357467085993994408312539742125402425895395208600921152751",
          "1.00241710835077684541766627231325237287491733501420843278471"
        ],
        [
          "3.22",
          "0.990380348699314124404845795371558576174324819802525904923457",
          "1.00399996908437826436186593103670076231313353908725765643604",
          "1.00196427999613220942134138825497316477725755938067511906534"
        ],
        [
          "3.29",
          "0.990602372814207204669792058349730165927528062308110769499711",
          "1.00440339564417986757580434378292496256494776669719830197947",
          "1.0015007253705401108927524102412428220432839255458600639906"
        ],
        [
          "3.36",
          "0.990875832959185721157704174841808545892470864381922794493616",
          "1.00478271416271708190128212567928262479830919833431822013849",
          "1.00102899053306475896026991067801637922706246633957751765749"
        ],
        [
          "3.43",
          "0.99119926726960820439221803144383154527894846535359175689394",
          "1.00513581838100041816473928304122871826594618365543936218803",
          "1.0005516649129502368260825484173327902451559686478139246212"
        ],
        [
          "3.5",
          "0.99157094369195577039641171030069098195114825737332557904044",
          "1.00546074417497874092997194810424457249099176803058666993412",
          "1.00007136718299793953588962850110312083857357684521128664231"
        ],
        [
          "3.57",
          "0.99198886848446056609717784987464117201255483208132607511029",
          "1.00575568083685451274760552176202915155941192106003178710184",
          "0.999590731004673162040242613652920569928400614479500830814305"
        ],
        [
          "3.64",
          "0.992450796075921351228114236747140654531535443156675388808968",
          "1.00601898154801378561895132325249149128452832960837109385947",
          "0.999112390720149304027564624726123339608035307853405029106774"
        ],
        [
          "3.71",
          "0.992954240252547372461388358438428610413796669315331807854075",
          "1.00624917297479933853590607590644474408548038239746003645621",
          "0.998638967066168151525212668040014444450833729922026784017352"
        ],
        [
          "3.78",
          "0.993496486636668079115727063947858018908332690094463965579055",
          "1.00644496392260216476558006555053578269958157216937462626611",
          "0.998173052983931935918913198879493789725071655958357439447371"
        ],
        [
          "3.85",
          "0.994074606414795368222515135954522394086351599980677919090089",
          "1.00660525298860286823767567480742336102404400832309084187351",
          "0.997717199598262020112142064336125921116653164893285556647015"
        ],
        [
          "3.92",
          "0.994685471265842461404416940894592806713983888951523549356344",
          "1.00672913515894313938447127262205060051080017632768183650586",
          "0.997273902437974829731679317545196483503728424791509975067679"
        ],
        [
          "3.99",
          "0.995325769433318556478804438277902849788579661210576515431398",
          "1.00681590730212206040564761551806684062639242482219964900779",
          "0.996845587967852538868715728447459117287522313502627104477366"
        ],
        [
          "4.06",
          "0.995992022878074395004501102379848174056036048798452749610506",
          "1.00686507251695720652878421841800367310759876489929955579009",
          "0.99643460050073810446076503360283477602916957371008169623851"
        ],
        [
          "4.13",
          "0.996680605440727988987715033007664546085515922038700109431657",
          "1.00687634330048211407939656278286817246336124865211480657427",
          "0.996043189556174959239859803099051136005362523989213383847241"
        ],
        [
          "4.2",
          "0.997387761935322403710835302892647559687162036810272733617856",
          "1.00684964350861682618826450823597460534766938375604271223592",
          "0.99567349772965366526127837869796765374426328556118109495718"
        ],
        [
          "4.27",
          "0.998109628088141592730876867816410753449647621205105215175954",
          "1.00678510909028595361592778387174775394499275681383322477717",
          "0.99532754913393282741980009267584003206741991646642793578052"
        ],
        [
          "4.34",
          "0.998842251228029968539146925888496763449422704116745354154971",
          "1.00668308758380064810330891911531602725354466110912224057625",
          "0.995007238471080301128391444983924975110329733473953442259466"
        ],
        [
          "4.41",
          "0.999581611627130539384318146210166314344624919176784313586686",
          "1.00654413637269219466098627553000759632328994793216853687624",
          "0.994714320790842899465851564109088018542425038803742350480762"
        ],
        [
          "4.48",
          "1.00032364438378682519053605358342758151233115114536473940778",
          "1.0063690197067052134833289407737232585932145005639504652076",
          "0.994450401987707089443175374758230348448664781890400836211343"
        ],
        [
          "4.55",
          "1.00106426173256296963735995184425876820806503801362022936551",
          "1.00615870450224304982449333961262625111224151738925744044445",
          "0.994216930085567278788182728645008156485886842602009463747335"
        ],
        [
          "4.62",
          "1.00179937566004556305315101071996236349141534608609445100614",
          "1.00591435494511917057965798458309376787615776241673836285158",
          "0.99401518735527909393476191134430946190990552747367200828201"
        ],
        [
          "4.69",
          "1.00252492069942173092104722134746413667119698639308994914665",
          "1.0056373259269170704686664877197813643092695651437742866739",
          "0.993846283306548699939187938318995837226592728554316713550135"
        ],
        [
          "4.76",
          "1.00323687677190141525037102536560827234836276330521373041941",
          "1.00532915535450804183989154858310745694121137017370018896732",
          "0.993711148591601384039138559455518957853707426040794392285331"
        ],
        [
          "4.83",
          "1.00393129193898350587473284489373005816285821781585003391842",
          "1.00499155538023336274793736614305051517107189485896544551972",
          "0.993610529853888741243260043047243879618470091681058809630406"
        ],
        [
          "4.9",
          "1.00460430492646451654654357784179083151908835744569753095326",
          "1.00462640260784017763362976423107254878188638587273502379815",
          "0.993544985550739328431446052775088976073736897455537124285371"
        ],
        [
          "4.97",
          "1.0052521672790540753156575202273753519931131362792056495705",
          "1.00423572733638823128582780351911112095409117133208882847503",
          "0.993514882774338419092605791767196681278832508315637654755321"
        ],
        [
          "5.04",
          "1.00587126500358059918737967423766709021407399917733096685682",
          "1.0038217019109432131351245707613128316170656389031531222186",
          "0.993520395090745025200100674270127240429694939592108123786535"
        ],
        [
          "5.11",
          "1.00645813955911557636177138840027222902279534894403696663843",
          "1.0033866282548745225725625060110132094187298412995204685855",
          "0.993561501411826252946397490904808324230366110008602214002602"
        ],
        [
          "5.18",
          "1.00700950805397168579411445362435418153978169470488947685594",
          "1.00293292466392189340207011008425844677405465684004192926361",
          "0.993637985910019355100768206182574254681688900021585579529374"
        ],
        [
          "5.25",
          "1.00752228251247596806939934619379702998263612467365609907762",
          "1.00246311194683699494926391491983139966688521803560712897391",
          "0.993749438980731359002927086744448029855323028506461918908796"
        ],
        [
          "5.32",
          "1.0079935880787020891559942250916809470361176092673354661864",
          "1.00197979900130349285210314258114155854439998991718247604461",
          "0.993895259251967848551817286392300812878053374601418918718492"
        ],
        [
          "5.39",
          "1.00842078002996233929331460986000964295031991897065674878056",
          "1.00148566791696346981109180189662474501729192879054355814753",
          "0.994074656635461776417212154254015570067324536200262991330746"
        ],
        [
          "5.46",
          "1.00880145947978603899482908245014701680552770683479560366153",
          "1.00098345869971201607056363281180959856900516097178055006102",
          "0.994286656408168218340729948468836430643373630475907079200725"
        ],
        [
          "5.53",
          "1.00913348765830078529406027897285575357717206733719851940758",
          "1.0004759537129588198370161553729466081445752361849792972002",
          "0.994530104307522834075848701536165428069947724349150843499565"
        ],
        [
          "5.6",
          "1.00941499866731979988223256245392837428336387697108019026221",
          "0.999965961932300378976900470032211946242204974593516510306388",
          "0.99480367261835463808619444595196058784687253770915161535074"
        ],
        [
          "5.67",
          "1.00964441061793575608441073869363590229767511359142177560789",
          "0.99945630311001434651398200672638856581713351077972772795624",
          "0.995105867223824838534187227792120727406692663137699105003922"
        ],
        [
          "5.74",
          "1.0098204350699232629882241265977241342181232733976187085963",
          "0.998949791945003919499790017268032407803507567416534665097048",
          "0.995435035587263455296199253792018541465571104713952539365142"
        ],
        [
          "5.81",
          "1.00994208470463596669493741144163858491784841070415955621155",
          "0.998449222352319770233232000496062669010406697855584205708581",
          "0.995789375626327700308458768063490578467418028512366054368647"
        ],
        [
          "5.88",
          "1.01000867917621227445276965003214431767879979138214753061711",
          "0.997957351924212793253790112312970293860374271723547803546976",
          "0.996166945435547061944359382849138961843912805566063361608947"
        ],
        [
          "5.928942459194333480417474465311394",
          "1.01002232704039703076330028797666140422634810737367058844985",
          "0.997620063118414815849401405100827268805266300126615842260938",
          "0.99644363065278194160566261151737409236876179246418570632355"
        ]
      ],
      "flow_calls": 33,
      "seconds": 16.486791372299194
    },
    {
      "index": 2,
      "rho": "0.0100454155973695725475387734646082684117562801534327396267750830322393777287930405729319683031598367212214165258579854526574147372073941",
      "stable_coordinate": "-0.00000168534090111099669684848900132618371746314017064992201229634088088657935978010036106047463053050852850667567343746225196017026662736201",
      "period": "5.92912377656767499768777761422739169758045686848980361645412878414214942586841769571798747320387158021752859174820616873348998352226209",
      "initial_x": [
        "1.02008914585383803409838069844021521063979509716669482933153786972359786887822630104550287613168914293391432637604253344306286930414816",
        "0.995228854038529603635504864038980658222796173450040761831795453577024741374828064501335883266013623231399886491209267226578540586029451",
        "0.99287031097443904889507826614737385175981952312584570019001245332074110737259949896973261009314300709316570199303259354076582583266592"
      ],
      "original_ode_closure": [
        "0.0",
        "1.864585182800051685822741328865733459344117883650101724e-155",
        "-1.864585182800051685822741328865733459344117883650101724e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.728042093370125111814877927829308339737473010848734971467869020467585702307235910277998648772863521053058679962448540525966490510487956",
            "-0.412640966079660583037181090762719605398532477885620432062513136826452731620064269753046313437007339934461320758827154239891460508747449",
            "-0.489910191676854404653911280893780427012706253362707052528541940937334108438154758069257278646323378797202514367075271304796673701457148"
          ],
          [
            "-0.159586552726405053639288369263480354588533821887819127260356230481232737597251232546366205959315124143567899494719292506235281683224375",
            "0.757363325473742429352713013700753415677283134846047365203997911329507442113805349793048433269147288150130960749210457956145080574663716",
            "-0.288071875895900788831622564845273676886077035376902880787416686676385787561188169268479880185063867992967375132032184155840278062733112"
          ],
          [
            "-0.269732578594569539807071671794064324670254315430517220077538887074120309618002166698210232761935471325611734422819140212849041216841513",
            "-0.408846824324378793005438135274578623293387769732639534061265494269897785824613641628713034224898849369317206654751024791160623633701464",
            "0.514594581288979818463507436527444827335222953666858373513967942962366748803199461685585058556970968368214098335315059096607037636464508"
          ]
        ],
        "return_jacobian": [
          [
            "0.999996863197909043093002165694028165299558516404427960142571917888615272834830656300136082549937763063107168668368466294611702515410999",
            "-0.0093362157445978127994131841865622838605622442769827131987422979345401583606663368994808464363545485686649363751468166062196912770771082"
          ],
          [
            "-0.000335981123061328805879504846321570603225522631021575046373729160686632425050831091831990087023282759605384809314531267647496440851120164",
            "0.00000313693493831653809621236347841745042058295721275004326295687084462038941006545649605804904401450829657037860559128410690620620518077316"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999998701440036507500099415803924218205344418789119499545525659807462921253641119587773050994613666543145149587505",
          "0.000000000132847359631098379356066546242478999945836785967629530340670773724695196096824677677728136451815965995979443912175463572028675429863679"
        ],
        "slow_multiplier_minus_one": "-0.000000000000000000000000001298559963492499900584196075781794655581210880500454474340192537078746358880412226949005386333456854850412495329113551035872893852323",
        "monodromy_eigenvalues": [
          "(0.000000000132847359631098379356066546242478999945836785967629530340670773724695196096824677677728136451815965995979443912175463572028675429863679 + 4.84193910073353317990352376434622747441733438604402118044454828490207035876198156649060510447394801906827734114310462918824413226615438e-162j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999225515 - 2.36508813989255851025944448486069064293838932819817941127114422203757656930112806858811919237901118377082031807490021951060499208267272e-131j)",
          "(0.99999999999999999999999999870144003650750009941580392421820534441878911949954552565980746292125364111958777305099461366654314515036199 + 2.36508813989255851025915751473772604141219013813695723309746703416578729857468935172857220505312925830643548270873901151668600343928417e-131j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-22.7418203187331915406030924297114827486514995902920802367273099706804410761345587784243850356868774970661425694451139078164848625755199",
        "det_monodromy": "0.000000000132847359631098379356066546069968737473202669410466897329014139182643174704487515376719768658401697846518365282937055777928146270658252",
        "liouville_residual": "-1.04617927569734606958993722365623474427953083199067481136958338454876450416482591997350187964637772528552866215297571791905975729148767e-155",
        "periodic_trace_product": "0.000000000132847359631098379356066546069968737473202669410466897329014139182643174704487515376719768658401697846518365282937055777928146270658252",
        "periodic_product_residual": "1.02893208481004466505531746229129679540955142312811506077086906741392422397004460588483385500569398804290131352802560326601964437304971e-155",
        "shooting_jacobian": [
          [
            "-0.000342569977543371966204081006790801006992755266595124824781865805835272440839007885720621563424068346159651828714155281185621066943848035",
            "-1.01866711927358209052577117864990728173219850394476627845284288700122142239916562174079393145373252992303573974383477021401287741827464",
            "0.00000659417691020267427171212255925966527193939572514637224728443498919747974451635127630041571088968982217108287593873321338626849598960879"
          ],
          [
            "0.000453082701826753756425584298653013898498994510458335528438173017221793235462988481592390993219459996274683542301954971954443149322311711",
            "-0.598658613139996152515698023333150773820984371657760023477237389407196878423196767055963592361335899710238650095706708129992091070756991",
            "-0.0136528748136982111177033065083696070297507098844824580271992725444483835476379400893720087240183116834160136943741480373455335521575153"
          ],
          [
            "-0.000890060820473527850867391192308425343127822348223299731960114218427065698895651525725833172260054632383322978195320054890351716422152419",
            "-1.00957580532686040647165033824046221688675887121152762175599078999122753684273476945344652200410930017748927343549576574531441642966924",
            "0.011495866405766648459132117341410990030356438696423385939470860589654084139137933624067269795825008076879073693788955925861829594190412"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-280376301481729480059768546.02335755152420819217731356384513285238821074084892269818374054117795265955437154027971916587103997807735",
            "158788107395180892389623359.947348821635721117902149094331262997036149983507281921435762518577919487140950208419187763247888665840165034",
            "188742886052977863119996336.980466507766993422332578346775545839211020804600186690873728353592484951566275990155514479757489362083810626"
          ],
          [
            "94201440155402041674631.8835928876556776829717519754545657598091768349797208496348134249641884250677584328897893008010820419017619752003",
            "-53349974006813186279054.5150149458149389740387194587282967663275312953780426447637862945416012177431899036690089457154316079526398902883",
            "-63414245752279003080200.2253560359262426487572724798859118328331284843388467936818390944336395698063049534028833763513772225634859411264"
          ],
          [
            "-13435130565961135925936314.5450505418822556164902046574384445483190992522957879940766306285051829389408181060709436261754854910057204045",
            "7608841916744992064312152.39900399777543986843955410559136929498828580168949534138978535978791615711133296832538551282233554274856003118",
            "9044221298722443174122734.38621167124238298201891732823330504204746796711344793346917661284143519265142167322204600178335055119762417978"
          ]
        ],
        "integral_u": [
          [
            "-2.86692325719355164388504900212427261158193679679268800240100470623914174016617170790134868992438327443307429887052109992681435372471302e-155"
          ],
          [
            "6.73342561759329833335373189743909396603866296192840906735184118070148851302117980273725861187551813557419923267269552317075991910660842e-156"
          ],
          [
            "1.03840537193075307192853979534057980812183008584965001675498553150553560973649926769688339038937352789679033155583992757283505180451056e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0076",
            "0.0124"
          ],
          "bracket_return": [
            "1.58906833299877250227247638019e-30",
            "-2.89923686800921269025691800948e-30"
          ]
        },
        {
          "stage": 1,
          "rho": "0.01",
          "v": "-0.00000167011669726338427033191896653",
          "radial_residual": "5.863104721005292897e-32",
          "radial_derivative": "-1.2832819926533770948e-27",
          "correction": "4.56883580894208e-5"
        },
        {
          "stage": 1,
          "rho": "0.01004568835808942077190453314006234513784",
          "v": "-0.0000016854325451005031666556587712",
          "radial_residual": "-3.5420945060776441266e-34",
          "radial_derivative": "-1.2986534081518787723e-27",
          "correction": "-2.72751334870666e-7"
        },
        {
          "stage": 1,
          "rho": "0.01004541560675455010618586350280635440087",
          "v": "-0.00000168534090426418188972360574483",
          "radial_residual": "-1.2186994358555937074e-38",
          "radial_derivative": "-1.2985640399064174245e-27",
          "correction": "-9.38497754753336e-12"
        },
        {
          "stage": 1,
          "rho": "0.01004541559736957255865250700829333857245",
          "v": "-0.0000016853409011109967005825053921",
          "radial_residual": "-1.4431894694750517254e-47",
          "radial_derivative": "-1.2985640368308864179e-27",
          "correction": "-1.11137335436851e-20"
        },
        {
          "stage": 1,
          "rho": "0.01004541559736957254753877346460826842734",
          "v": "-0.00000168534090111099669684848900133",
          "radial_residual": "-2.023843093112120973e-65",
          "radial_derivative": "-1.2985640368308864143e-27",
          "correction": "-1.55852390464413e-38"
        },
        {
          "stage": 2,
          "rho": "0.01004541559736957254753877346460826841176",
          "v": "-0.00000168534090111099669684848900133",
          "radial_residual": "-5.2037158828827825147e-87",
          "radial_derivative": "-1.2985640368308864143e-27",
          "correction": "-4.00728476631951e-60"
        },
        {
          "stage": 2,
          "rho": "0.01004541559736957254753877346460826841176",
          "v": "-0.00000168534090111099669684848900133",
          "radial_residual": "-2.6312207748910505645e-144",
          "radial_derivative": "-1.2985640368308864143e-27",
          "correction": "-2.02625415479123e-117"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.02008914585383803409838069844021521063979509716669482933154",
          "0.995228854038529603635504864038980658222796173450040761831795",
          "0.992870310974439048895078266147373851759819523125845700190012"
        ],
        [
          "0.07",
          "1.02003362472719625890173566664721520336226075107155329917484",
          "0.994287483527506143084214483854669221664028883101075372088823",
          "0.993694049696813290642499059049448635698958699029819871509735"
        ],
        [
          "0.14",
          "1.01986647874292630041214169591513112864405845345058474876848",
          "0.993378181356327490548947585800765524673869242689806700991841",
          "0.994552795874600520898551938177848616117876136401565638856099"
        ],
        [
          "0.21",
          "1.01958870238098131977496155635124815779389070595743683757119",
          "0.992505910745161504202702701348178523510331082827708914547376",
          "0.995441830416021574208446767266628828857363957618776837788043"
        ],
        [
          "0.28",
          "1.01920192863938258643229998137374496637728270056577330185222",
          "0.991675417810944092048176458030776443518688709895759298840358",
          "0.996356260338147384875269587164819627334587058825899253839483"
        ],
        [
          "0.35",
          "1.0187084176954522669715632462540595830361113872391687572347",
          "0.990891206630281028366030078680557325487879859511196489911031",
          "0.99729104574239403600060059526526882689249904491861763480883"
        ],
        [
          "0.42",
          "1.01811104150586741408270682514759287681408564270539867646623",
          "0.990157515901584787924035374581247689720066003707920691111292",
          "0.998241027762197349745284365072697439285980170122210008769407"
        ],
        [
          "0.49",
          "1.01741326449788884830236316927882269740796820843010744820513",
          "0.98947829730158153932906312434177574083789209882080243978248",
          "0.999200957324199821234138426127185055637177700375066961507318"
        ],
        [
          "0.56",
          "1.01661912053761398518291427503259226633516666378926278027018",
          "0.988857195617003878861999572580050512553406049628327138071184",
          "1.00016552455605223293977579987723605192703938619175214255685"
        ],
        [
          "0.63",
          "1.01573318639170635284333317740498633326053393376053979760956",
          "0.988297530718435953739569213134395064976870419387899389233412",
          "1.00112938866682111162273432939067416950799102009631730923618"
        ],
        [
          "0.7",
          "1.01476055192637996003304168654945736347915200625053939090181",
          "0.987802281430052984303049668819208524973857275940338804486306",
          "1.00208720812013120503625873144443078985939759301732021627269"
        ],
        [
          "0.77",
          "1.01370678731114651117139562499283316706502129456679868118981",
          "0.987374071336522281874722617687485326113898257841781899931535",
          "1.00303367091567485661578764160558065437487959880328329194796"
        ],
        [
          "0.84",
          "1.01257790751472464911379383641780837620012080587159929407777",
          "0.987015156556703837193591241891226583745220219768174619288052",
          "1.00396352479168556362389180532872385245313065548913001448024"
        ],
        [
          "0.91",
          "1.01138033439639719513713656700406931087517315062953645789014",
          "0.986727415503072085174101426630696277879825545508173612125064",
          "1.00487160715947899265323726216763206766127681564082030622224"
        ],
        [
          "0.98",
          "1.01012085670789759442020419818698310601415418470084106056115",
          "0.986512340636014213261814961525330066204174100388398749052473",
          "1.00575287458126684887182599176080336873638396760210423011435"
        ],
        [
          "1.05",
          "1.00880658832860134196634287301742654511055463695756302513121",
          "0.986371032213354267368219639360101049937689832793111705955359",
          "1.00660243160417887215108120397952395813586449957654477731581"
        ],
        [
          "1.12",
          "1.0074449250604586665861086707721991151698062679649241256246",
          "0.986304194027590229984513525212893287717793937242161118098525",
          "1.00741555876679255981894093842581098328401878431384696151762"
        ],
        [
          "1.19",
          "1.00604350030886959344969755263800655621258705823180718999502",
          "0.986312131116373425641706749454070649023304974065863199381728",
          "1.00818773959945041952010687850490526989477966799013029697152"
        ],
        [
          "1.26",
          "1.00461013997177647330075355977923446123532849704224241763073",
          "0.98639474942564530403802818015454170060126741090042998122897",
          "1.00891468644619710640068981379682615708525133690807632334402"
        ],
        [
          "1.33",
          "1.00315281685189660820503959778390863009644264681981489182448",
          "0.986551557399497165821865457082049635089960772808532641670664",
          "1.00959236494422615663184203453797718856317902011837882197981"
        ],
        [
          "1.4",
          "1.00167960489655502787576506538810863560427208069357588820821",
          "0.986781669466140322210089409660018770400113685447513708894546",
          "1.01021701700619818859769762997178339741657099375670101097466"
        ],
        [
          "1.47",
          "1.00019863355636427369413965908202680086573086880391884374339",
          "0.98708381138526275824812800028273840283953119855239197687496",
          "1.0107851821615690126827813025888670076401371519316083347778"
        ],
        [
          "1.54",
          "0.998718042538427619194219901580277310980559058720075169329596",
          "0.987456327418390894504511917861412317714809179623264926501656",
          "1.01129371712501883118150837662193648520375608262092013757749"
        ],
        [
          "1.61",
          "0.99724593721223210259725835217718035416789755044550892114062",
          "0.98789718928055423279000647294946112278199676149625418177206",
          "1.01173981347305943733893390007040557386177665282110880910084"
        ],
        [
          "1.68",
          "0.995790344907380076683903947216271805690510418655880315828485",
          "0.988404006828447949783942928086614234062272684830483271647539",
          "1.01212101332376007604222873647646187948946854913439789620578"
        ],
        [
          "1.75",
          "0.994359172322219379695219567127201329826596161591916615761642",
          "0.988974040437287118875175704406171414011596111911218289635941",
          "1.01243522292911099711469321997725045342102309314102285222431"
        ],
        [
          "1.82",
          "0.992960164241704648812513356561596223118400021418937592264462",
          "0.989604215015534207086920134779371656829903458280412405384323",
          "1.01268072410466823312196184758064385918321504743917959362892"
        ],
        [
          "1.89",
          "0.991600863741874044182196315670907368732042145246715958138853",
          "0.990291135603554287118971076114610104622203974929516581722541",
          "1.01285618343662354254503299425917474102563294096998020856681"
        ],
        [
          "1.96",
          "0.990288574037553165733732906714708422906574824587211214527895",
          "0.991031104498915412429166833685848343944397216939188005491507",
          "1.01296065922215099469686550451015122227643059088173693700472"
        ],
        [
          "2.03",
          "0.989030322109668391101803936844138340622693564717317939714754",
          "0.991820139847422297744043706855327219014929134670652118073648",
          "1.01299360611463195521973935548914061086223390821547691450184"
        ],
        [
          "2.1",
          "0.987832824229196660602384708140216711540540939960574651603365",
          "0.99265399563498126790928386072243129996942390145247452915589",
          "1.01295487746099594574299937871981378113074846125230831673457"
        ],
        [
          "2.17",
          "0.986702453476588112197907531201506051072115932615192183452705",
          "0.993528183010990379151138178955730303081676979651992378161181",
          "1.01284472533378806330212904719504439900240516115050715251228"
        ],
        [
          "2.24",
          "0.985645209338716588508541523253461680204944982145320205554117",
          "0.994437992869094514890840166758622083935890268726298177041876",
          "1.01266379827554772868436770292174292922973839838419629039051"
        ],
        [
          "2.31",
          "0.984666689450236724884091212729662068456780676471771671782908",
          "0.995378519605822774787419631587744530621514747886755737597481",
          "1.01241313678753469618864156613731129485760634664974604892988"
        ],
        [
          "2.38",
          "0.983772063532799899947258889070642374045687760719724151839073",
          "0.996344685971834777596887820706991365470595255599396889556366",
          "1.01209416660865665833375108002598086793332431066658615081411"
        ],
        [
          "2.45",
          "0.982966049573997505330287167287139664531256441846066362087172",
          "0.997331268924262634693491773233600150481151321673736486315267",
          "1.01170868984354324299831888520258782751120492219881360968169"
        ],
        [
          "2.52",
          "0.982252892278199333100629323324932553958164090751152196315906",
          "0.998332926381984326175581251850189669118413787144677901461023",
          "1.01125887401099356195212015548471060091458938119659905152667"
        ],
        [
          "2.59",
          "0.98163634381362672628796959210314356474795049140720811121592",
          "0.999344224778658755429513475851777318557552198750554334957103",
          "1.01074723909543357308425874237740956950246588491537489702336"
        ],
        [
          "2.66",
          "0.981119646873984449727363089758443498861571694304126818638718",
          "1.00035966730106779254948296560858910891117388904584776278391",
          "1.010176642694504917097037773848902099910935867904252738749"
        ],
        [
          "2.73",
          "0.980705520068665285823312231318844765382677026537180566918373",
          "1.00137372269283841653537437916954215134556797687685834565649",
          "1.00955026336543228900279282508052451139790220397577089444153"
        ],
        [
          "2.8",
          "0.980396145652787181814556704415115193191928350908460373338464",
          "1.00238085449606711300991366620196340685127500399282168752823",
          "1.00887158228135890063554849370947292726186359439456032831431"
        ],
        [
          "2.87",
          "0.98019315960693532621985657995704686416133392441366882288332",
          "1.00337555059586221733226388926338523836937093165459150820729",
          "1.00814436331638874388680222722110301490742652796124331527296"
        ],
        [
          "2.94",
          "0.980097644076237442956710335224653070382779603202332377337388",
          "1.00435235292549415183836883757351321002931249286054389233385",
          "1.00737263168463116569828033642795422290009053522233590626129"
        ],
        [
          "3.01",
          "0.980110122179047467781164367668085173148572976305986613467481",
          "1.00530588718284567223888112665767303867949917182875744198808",
          "1.00656065126411902404919110454569598041091355986408532547893"
        ],
        [
          "3.08",
          "0.980230555196774958720997770651411319849582425111125721642211",
          "1.00623089240234008333387540217480895469313629326344674749479",
          "1.00571290074108689020173424709491572534685589962362971647979"
        ],
        [
          "3.15",
          "0.980458342157982334973281638336310646559625583342181147794445",
          "1.00712225022065663376537278890655512292402990336689451308128",
          "1.00483404871377889479286008397900539110080774641033315968619"
        ],
        [
          "3.22",
          "0.980792321831475964710273600825010714568961766622165049980902",
          "1.00797501366948373316132734703950708943803916690462095626007",
          "1.00392892789774226107163663069065308634173176579972662632517"
        ],
        [
          "3.29",
          "0.98123077714443297525205930914722873486973135439251605043852",
          "1.00878443532447694675933512553615894557248977732466761244213",
          "1.00300250857649347597623056399230452579182027330645263336127"
        ],
        [
          "3.36",
          "0.981771442042329207603420980459336899461790065423213084868556",
          "1.00954599463664117559100928879459987519630623821991960585083",
          "1.00205987144256527222820738865940910893919466612931445426903"
        ],
        [
          "3.43",
          "0.982411510807270773859558187804005114031816980204671980923539",
          "1.01025542427069934919041806967002510266357463320680286398595",
          "1.00110617997430367016108684388463942570099829812040160118109"
        ],
        [
          "3.5",
          "0.983147649850005015923412979804927589952411299112838506579445",
          "1.01090873527478711198959227050250911151807204869226688483478",
          "1.00014665249343750382658508445219448529692819135702854949608"
        ],
        [
          "3.57",
          "0.983976011988143042787821802461281854896873724044573619120858",
          "1.01150224090715392632474649506715163367230396852486331737941",
          "0.99918653404744215486245699662349083611829421152769467797524"
        ],
        [
          "3.64",
          "0.98489225321874277825985356475777492435555759932695394450033",
          "1.01203257894856744600882747830230037201463575256972811072101",
          "0.998231068259119540384562912277110394757695350352590996049591"
        ],
        [
          "3.71",
          "0.985891551987192860786187367823709121878232214484409675286147",
          "1.01249673233390026458077456827525685719542301430653958924926",
          "0.997285469283672658340252122270514410299033299193524210999572"
        ],
        [
          "3.78",
          "0.986968630946160887714621131075207809701148453095123123472328",
          "1.01289204794299185183800555472709057833877905102225219521304",
          "0.996354894010919261553398343382278610952301050439846962351676"
        ],
        [
          "3.85",
          "0.988117781188129521627778573013663885432521859613685648788295",
          "1.01321625339936159513619644964627388362010285130818692701432",
          "0.995444414647217927761471844253009034587653296318844364247814"
        ],
        [
          "3.92",
          "0.989332888922698525739870781731983995323948731480287523903956",
          "1.0134674717357089719434597308390085650976008928628954331157",
          "0.994558991808220870911089114277111110718150352985896763443808"
        ],
        [
          "3.99",
          "0.990607464555393574581671900629981688245903431692118462974768",
          "1.01364423379734918049925629951939321761152866384831986412092",
          "0.99370344824976800407940833663055862491316899781553791548631"
        ],
        [
          "4.06",
          "0.991934674108265922018975661355754007764482306750073979383906",
          "1.01374548826873829053323683869358431537939333509588989745225",
          "0.992882443360138716724150636834119408152987096853167990939782"
        ],
        [
          "4.13",
          "0.99330737290422269807911735902457251536232056345930113051562",
          "1.01377060922394763514315742010343186300711258242406467754353",
          "0.992100448532519545076930769472152731458839691046856074634614"
        ],
        [
          "4.2",
          "0.994718141416987429473677793106292400557503389749154006483091",
          "1.01371940111922443626386985602913784883464231751815124659379",
          "0.991361723531959982290847999299360915245804390431453922484324"
        ],
        [
          "4.27",
          "0.996159323167104179986973048376739573308277859879998981255555",
          "1.01359210116446221212801879537747919191577587893213064486552",
          "0.99067029396630170085483287205805490571002927477585011424936"
        ],
        [
          "4.34",
          "0.997623064521771476399870083085386515817734958207520430943576",
          "1.01338937903030566971139660347597460991396254566904026110733",
          "0.990029929965598570211851470904697414060227777837759148780956"
        ],
        [
          "4.41",
          "0.999101356232879520437481982437398239647848569104604278607031",
          "1.01311233386850603829119635089181008495501514281160234421811",
          "0.989444126169409314130987724526475381260237490640174532252246"
        ],
        [
          "4.48",
          "1.00058607652382624784323398624468260848945932785801803064869",
          "1.01276248864477325653221663505086294032172806679700847837779",
          "0.988916083116047636717225988976576181027692146943418001831255"
        ],
        [
          "4.55",
          "1.00206903551194182656948402825263496880103591801451815320806",
          "1.0123417818054680442598991467683613170722898879932413441893",
          "0.988448690122415163828543125010501068574638317888949683738464"
        ],
        [
          "4.62",
          "1.0035420207301227189216508345644240745040509569926491732296",
          "1.01185255632174949206639538371103935227198560348005478264797",
          "0.988044509737412576293129855048196771028349912915299159259608"
        ],
        [
          "4.69",
          "1.00499684348904934152809153223275070474559445978081113768047",
          "1.01129754617694072748562977993298831226285014389937702093659",
          "0.987705763846109140540030883190447121314280745273958645398936"
        ],
        [
          "4.76",
          "1.00642538580062698470333351779864339289776662024609808727092",
          "1.01067986038458950038206040203592057208289175592180967120975",
          "0.987434321495829641104257716272179754179507997425975311741996"
        ],
        [
          "4.83",
          "1.00781964756453526802221522111705284660999757466607780513493",
          "1.01000296464567643259374001353382584819959105025909495023247",
          "0.987231688509064352503778375076701028029425365720860078515354"
        ],
        [
          "4.9",
          "1.009171793703468296584850964952982470028021578220273865296",
          "1.00927066077336338946279320778245266199749261494215125395575",
          "0.98709899894159176863787444212554573043981298701895253228683"
        ],
        [
          "4.97",
          "1.01047420091923919059932368252369871954629481297092488552419",
          "1.00848706403229476192427748476119075005927130465315723288934",
          "0.987037008437391988101896361711428871178901617104468388209157"
        ],
        [
          "5.04",
          "1.01171950373181254857250621377417249684063534380808655618589",
          "1.00765657855650328236949978163949900198733118631159904789321",
          "0.987046089524786132990611319832116285570597641145239846027193"
        ],
        [
          "5.11",
          "1.01290063945686983671789620142166798534891317941927724869832",
          "1.00678387102519432977183100455791099007216977585286423457116",
          "0.98712622889072940515629084199511826281395853372242684016641"
        ],
        [
          "5.18",
          "1.01401089177499822600396569052698919010262645562418197500423",
          "1.00587384278888602290525009880512307624193767585052606355825",
          "0.98727702666227991250567391961326075492828605454306598281088"
        ],
        [
          "5.25",
          "1.01504393254724624433972258165357147814493842809836536481411",
          "1.004931600649401397511993990034803059238283833036000502097",
          "0.987497697715933857963506377251834371803925390482142802898372"
        ],
        [
          "5.32",
          "1.01599386153775653016582261119379298904735656080211313865614",
          "1.00396242650591904349339552827543913485046481880993092740073",
          "0.987787075026737800189432607077585937112947241285830190355849"
        ],
        [
          "5.39",
          "1.01685524371453194113110293772844353180661580265934577504933",
          "1.00297174608560854191668366048783476854249923164990542275462",
          "0.988143615059846301158938175600740508252974979400617734049978"
        ],
        [
          "5.46",
          "1.01762314381409617175744570430732908763023377111534659022317",
          "1.00196509698127048590650852180427327903344021374683342971313",
          "0.988565405197484246447976566330761807427250759872508224547888"
        ],
        [
          "5.53",
          "1.01829315787476746916260855453597218949579768193404053451623",
          "1.00094809621987641258508158115819547471135400738205492913401",
          "0.989050173184105158876933491435971250642317370861301682887377"
        ],
        [
          "5.6",
          "1.01886144146628231173847617740734689363912050141107712321954",
          "0.999926407585014276684015941754585855485089033216983321183871",
          "0.989595298561931005237593358422314583737932088364236588124422"
        ],
        [
          "5.67",
          "1.01932473437031118895476046180535553024829184248519865151667",
          "0.998905708913084726455530098547765200096473790425468256161516",
          "0.990197826058051038642648318450676706370533852997373391815452"
        ],
        [
          "5.74",
          "1.01968038149665012741604115506666830739623381664606708641357",
          "0.997891659577795652665750414316214222898389480216657643744323",
          "0.990854480872898377673298416825773247910443991551873909063603"
        ],
        [
          "5.81",
          "1.0199263498531288297094320037746480426725974113105668634626",
          "0.996889868370235035772820138415200182035442713735302598038831",
          "0.991561685808280551392571897095358188187603017791024120874369"
        ],
        [
          "5.88",
          "1.02006124142306785391934618039679707419886907525686907132742",
          "0.995905861972762302346719590948791833320496836646993253094089",
          "0.992315580161297387656239458442677852106478481484897446812106"
        ],
        [
          "5.9291237765676749976877776142273917",
          "1.02008914585383803409838069844021521063979509716669482933154",
          "0.995228854038529603635504864038980658222796173450040761831795",
          "0.992870310974439048895078266147373851759819523125845700190012"
        ]
      ],
      "flow_calls": 35,
      "seconds": 16.981919527053833
    },
    {
      "index": 3,
      "rho": "0.0150975026519228926141728017689768518599152052441261947871531551890597991431413240871516103306957442037340797201787624713685121820943857",
      "stable_coordinate": "-0.00000381182040691607964337081328389674827378953395975569490196154284332453272183884789301588354231807038771077698708854496028888774039807614",
      "period": "5.92942567290927101216584579883767572146237012048170453461227816941729856523178178466075598158853904654241926051890509528839174509432876",
      "initial_x": [
        "1.03019119348343886914870223272466980697155662095429263387940434883527627375356080932641020477784917033708044866337043639777673547644837",
        "0.992828561633583386310316544829171421213165645043644364880183104356073131276307470202286620010757669947148714460195744361335850042288567",
        "0.989283310213014749664469516412749751900669176617022490004520530472099805999140194935716316386956097214617695331217055223629052128797891"
      ],
      "original_ode_closure": [
        "0.0",
        "-1.864585182800051685822741328865733459344117883650101724e-155",
        "1.864585182800051685822741328865733459344117883650101724e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.725479847147211989533596483082507551904095224624436802591841624290116409813272252979525845255947456308334390441736033110521032850320907",
            "-0.416233713915877051997701682879240026826805959164100462421674074328583565952208753819572932468627517828601927497226931756436605109409262",
            "-0.494476035635114470308007513929637334313037115713648593145368945202067698086609657962738572746175834258109012920114221215924747561986336"
          ],
          [
            "-0.159332997992217995229639150190303829474000260867840464023226739585458816187702686459556462326159306505739541405756949588224482543994794",
            "0.757305174500998249024473435446816826988442263196568493629630229688932859316342900158022326147674086593227323060244184689201567488029806",
            "-0.288316486201714698328018991522526659756254422632651307938961922431616074960965391966517701177555124480050062745737615981236373942283738"
          ],
          [
            "-0.268645338546646134780771029710064414357855639054147914403706251373865535433486199861183754803267521840530332246333265885563940891531281",
            "-0.406393054687330096520962455332386754193670651218257480506946463140920118234740551039100125107388667410962691933692181303673945992151412",
            "0.517214978484483378529603075259209812564727077513860394257856809314555699660407522454242739960944088216225018917697228850775250768784635"
          ]
        ],
        "return_jacobian": [
          [
            "0.999992904242713190073785284282577775484976369507907310183286712887773479197277056467709316657031358727376923626771383648009966035035451",
            "-0.0140245821508003770369243214967080230033151848613731698077700093329463308674048987604382811269975374542277898268933751677114952062557501"
          ],
          [
            "-0.000505947832156407039296391454249977847687790637805090376670890764251299690620016406800450208461837909501999756542347505186287312159339664",
            "0.00000709588998042701388770950595641597228819582695838029604195040583148959274561912408159470753427239040980879290606300248788507209989676427"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000000292856280951389738091001496601485790884753411470205094541042615615886086901417262456354878650228871063900909",
          "0.000000000132693617087672990859971381943367184424850724464470754446070854087971730181364755205704762103614107856128660148209140468126262509935887"
        ],
        "slow_multiplier_minus_one": "0.00000000000000000000000000292856280951389738091001496601485790884753411470205094541042615615886086901417262456354878650228871063900908517145667511927595680063522",
        "monodromy_eigenvalues": [
          "(0.000000000132693617087672990859971381943367184424850724464470754446070854087971730181364755205704762103614107856128660148209140468126262509935887 - 5.66583023323891030097138196768868916582817855495765629684665907057404519473914714963640185176807070814105038782071733926086779186641849e-162j)",
          "(1.00000000000000000000000000292856280951389738091001496601485790884753411470205094541042615615886086901417262456354878650228871063836904 + 4.26007501652932472770732017101651801371052906721169121920841952965296514558562933310068509413193451855553327809699501935821068042729002e-131j)",
          "(1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000064005 - 4.26007501652932472770697313206341148400900837325582533453526797766621492623886107046941729215053227991934588069527927311126358064308208e-131j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-22.742978276066211487161652144652959332875413743247355708047090758788626203578413240187318026952489352778430211080984816536480351734905",
        "det_monodromy": "0.000000000132693617087672990859971382331968776487687640135611428153880680145202730096090308630042203329043021253239354158542474099031105031578551",
        "liouville_residual": "4.4913948644689879905368591024537758960683072758899315366214923252139138065125365171145702816722415928579011525952189000303988977178747e-154",
        "periodic_trace_product": "0.000000000132693617087672990859971382331968776487687640135611428153880680145202730096090308630042203329043021253239354158542474099031105031578551",
        "periodic_product_residual": "-9.92265901030288723903943150352172490162901800467102234791122453875389544859863376312965031907431625277025609506277411801370442240790935e-156",
        "shooting_jacobian": [
          [
            "-0.000521214432226918780484996635613944420376340677840305263443896971899821142350527058374855061974097113507429137781202679628763899446383113",
            "-1.0280370911767344514268486629129974277494704905609858586497243801454004407680822456491749986792402762209404625202482413020215871621881",
            "0.0000150620807256091945386893873313893896794052047013853092528421870571447267863132744062652794491401798266565784062444030215295165971668349"
          ],
          [
            "0.0011613747905307492237069142707078862964381648100968651439365100191354654022542250596447008696897795433482331539336528208415949447114641",
            "-0.598689368531285796735370772574496609710545296840276275877943780778107089317572502599732101017140259231226485447939798342943161040914031",
            "-0.0204668385111624749140204807582140331450193529018208176292344439368937820777829409327723520444687515601510760474022226357834285077950056"
          ],
          [
            "-0.00174013754108435395240345309524344968954535236110836951647845747753979487810814866595387061746682931259324159290591122038476590714348092",
            "-1.00434696852697080757225010672756603117093880871687495855075194293414643399916375392455639703143109041855938615813484072243938216954997",
            "0.0172199515189405305418579044241142193488909920811936253264308705344944600121174411364303247077152574919416767756433373984318466004182381"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "123895762577755596409171912.374525074444686190733606885059161224199218016902926370157610516919964598738155029099757390456374458911133136",
            "-70999724083973826901456759.373303921666360233920548930930030694527742813075377249310985209356589515155685371353936998511939410525025755",
            "-84495360718112678632483679.0096285152718716921462278236691491293338158808161614866670006213981910324886732694998881189960090718148716361"
          ],
          [
            "-62685237297127602212745.3892597287756837119561808925612366502510516561448232216002000318815071790734283900105169614832165855922831306476",
            "35922411385468623224459.6496015754133691240168035736224640184674193278673276204642979279411991740471929419941645381912417941330347168177",
            "42750547935787497409281.9332035323817365960800466916670508195466546112786483668559423345771889911921110236267083067670631256415666537858"
          ],
          [
            "8864016801915699275975663.79940933604415114726571674108913394931295863310945822223479754494306906643499537076124192845448750168967464752",
            "-5079614783570618530327613.94027426364835284399149571247321731183773274820767578754682371683069620137635877766247879524966915921703022344",
            "-6045148611270982035328871.01158502981948283242788278373787994675402132054409507593527897011174443915005293220564386239616840189323825648"
          ]
        ],
        "integral_u": [
          [
            "2.0241702184378495308988579575357854534562078601243228089608283449720602368263425063040314742437103939744839886901517822711516853313151e-155"
          ],
          [
            "5.39687543031929810995996502330974324298623508188113601565625483217798141042553788489392300525218770677246448063486069420980708823122476e-157"
          ],
          [
            "-1.33929969897919260051122697914536570888126255620666207924511773574586716261821903175625588763871166752290418371048081100935243852601443e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0126",
            "0.0174"
          ],
          "bracket_return": [
            "-3.00969494601321113821026743125e-30",
            "7.73835227117369354387737675754e-30"
          ]
        },
        {
          "stage": 1,
          "rho": "0.015",
          "v": "-0.00000376264903195258429681872278972",
          "radial_residual": "-2.7991651043608947845e-31",
          "radial_derivative": "2.8121750515907802548e-27",
          "correction": "9.95373706475873e-5"
        },
        {
          "stage": 1,
          "rho": "0.01509953737064758731666120451235539106983",
          "v": "-0.00000381284994552908266709673561625",
          "radial_residual": "5.9612519980781034508e-33",
          "radial_derivative": "2.9309501881538125044e-27",
          "correction": "-2.03389741052988e-6"
        },
        {
          "stage": 1,
          "rho": "0.0150975034732370574367871906178001924738",
          "v": "-0.00000381182082246116088633245887236",
          "radial_residual": "2.4052875778716782748e-36",
          "radial_derivative": "2.9285845458445682158e-27",
          "correction": "-8.21314030795045e-10"
        },
        {
          "stage": 1,
          "rho": "0.01509750265192302664174229320430980753092",
          "v": "-0.00000381182040691614745481022918161",
          "radial_residual": "3.9251094062453488825e-43",
          "radial_derivative": "2.9285835900324051176e-27",
          "correction": "-1.34027569491432e-16"
        },
        {
          "stage": 1,
          "rho": "0.01509750265192289261417280177254599587902",
          "v": "-0.0000038118204069160796433708132857",
          "radial_residual": "1.045253660479909609e-56",
          "radial_derivative": "2.9285835900322491417e-27",
          "correction": "-3.56914401910037e-30"
        },
        {
          "stage": 2,
          "rho": "0.01509750265192289261417280176897685185992",
          "v": "-0.0000038118204069160796433708132839",
          "radial_residual": "-2.8676657911814740286e-70",
          "radial_derivative": "2.9285835900322491417e-27",
          "correction": "9.79198886773075e-44"
        },
        {
          "stage": 2,
          "rho": "0.01509750265192289261417280176897685185992",
          "v": "-0.0000038118204069160796433708132839",
          "radial_residual": "5.5792424610623055095e-111",
          "radial_derivative": "2.9285835900322491417e-27",
          "correction": "-1.90509927053196e-84"
        },
        {
          "stage": 2,
          "rho": "0.01509750265192289261417280176897685185992",
          "v": "-0.0000038118204069160796433708132839",
          "radial_residual": "-1.1876202641738601883e-156",
          "radial_derivative": "2.9285835900322491417e-27",
          "correction": "4.05527186663223e-130"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.0301911934834388691487022327246698069715566209542926338794",
          "0.992828561633583386310316544829171421213165645043644364880183",
          "0.989283310213014749664469516412749751900669176617022490004521"
        ],
        [
          "0.07",
          "1.03010756917902019122266305057544664870482676633602937369036",
          "0.991417667751783470749932353621801502113713011191612243814296",
          "0.990517428696240643694750191629981594993088441515152350338229"
        ],
        [
          "0.14",
          "1.02985512714584440481880379584672608706965243182253387725206",
          "0.9900554341001725704792039997575649878928494948301440967179",
          "0.991804428759348904627403925727193085240883881457010806672444"
        ],
        [
          "0.21",
          "1.0294354256579354815900161836874290101239370956873242728336",
          "0.988749265642618436406359798377918870859641704882151791077472",
          "0.993137242346232963794263690670526576766907069324298026281456"
        ],
        [
          "0.28",
          "1.0288510106516213411283769701002212606321219648688231572517",
          "0.987506228786828555943615496205764340269229730169580636928423",
          "0.994508532834729344018007376130986273019228133534711355214639"
        ],
        [
          "0.35",
          "1.02810539634614783295544737430738115366909497340464668414324",
          "0.986333015212622691346774064339901193491645398918926412814973",
          "0.995910735511296359303015952259836537245395017134046365859558"
        ],
        [
          "0.42",
          "1.02720303915625265473255555343223213957514210031252203018799",
          "0.985235908361086569636104494693907475650095399251436439194611",
          "0.99733609967962665755796960013082459039218586210116993969176"
        ],
        [
          "0.49",
          "1.0261493051967981616441608913051215876455622701397681807845",
          "0.984220752690885689968152371842606949442297293828596772648515",
          "0.9987767321607041631979531595788482866822198857048366619495"
        ],
        [
          "0.56",
          "1.02495043174186409642409594599231572276044894421261368683771",
          "0.983292925781896893568566213078165469562976856508099479620015",
          "1.00022464192517646614391665728904614620126749473092029761505"
        ],
        [
          "0.63",
          "1.02361348305658249190700483793164855390447260671040359064269",
          "0.982457313341958394781894278756057898375883230766450400623959",
          "1.001671785584167852699114109857621090481982179175787590594"
        ],
        [
          "0.7",
          "1.02214630106866882801430772057612732119896440207833324020661",
          "0.981718287150227180076278060983560523798952643063033337632538",
          "1.00311011345211863436211356732471714592328847648632134140235"
        ],
        [
          "0.77",
          "1.02055745138744196585232927029409707700055001364822375408087",
          "0.981079685950574311742754943401901537946263360202954914873742",
          "1.00453161588518464222021898511412261781798677950872710393019"
        ],
        [
          "0.84",
          "1.01885616521068054069606514865561821267801965386634837311081",
          "0.980544799290779391638741981628584212074006935757089897013505",
          "1.00592836959140852391308867634199437772509242826164062016993"
        ],
        [
          "0.91",
          "1.01705227768366469941877183291207185684758539228836110607568",
          "0.980116354288070193307956776489268328711013954191362963758714",
          "1.00729258360447665396707272479737324575567411980119880221937"
        ],
        [
          "0.98",
          "1.01515616329010854419924235656053194680314517923140690017963",
          "0.979796505288790084721494479510192741742870429076228800756322",
          "1.00861664461154398091443478616251159811328173800400537549391"
        ],
        [
          "1.05",
          "1.01317866886148590170404666303939934220908437519909099406743",
          "0.979586826379600099459966180981466445541753299351805573719328",
          "1.00989316132742865833349352888314692268159320576877701031036"
        ],
        [
          "1.12",
          "1.0111310447897441764004543232419691314078155030020587971732",
          "0.979488306699514279919045964903987642388635013118225864562875",
          "1.01111500761247366598211363737793596090292846503508479254077"
        ],
        [
          "1.19",
          "1.00902487501899933936144377722308516638894404552017817754742",
          "0.979501348496057348357819030671905018169402200241154089491014",
          "1.01227536403950806179838102666211873116258181203972469760701"
        ],
        [
          "1.26",
          "1.00687200637506325677425528508140242506513573027006170284476",
          "0.97962576786471288579483315436376686701696413046519956763217",
          "1.01336775762652079478259348509211185621044246704643633794728"
        ],
        [
          "1.33",
          "1.00468447776825116740102385662334397164531812093747616721216",
          "0.979860798108354906804363010898283042248764728049555319911809",
          "1.01438609946573338256469621472536348108817907252201491728159"
        ],
        [
          "1.4",
          "1.00247444977563584066009045137344955769693188874210808356633",
          "0.980205095652257823059454793251945562132955879277409242603598",
          "1.01532471999652045506137442318076051469061045285535794098544"
        ],
        [
          "1.47",
          "1.00025413507462304780157075049869938627262444243593664098076",
          "0.980656748450273949525980725566105466841618891362547935837124",
          "1.01617840168882943291372796184237415611056239773364369311331"
        ],
        [
          "1.54",
          "0.998035730161348790165136174492502148935211370387112857078471",
          "0.981213286818559056717125173684666140040204943242872794592611",
          "1.01694240892510387372165240020575377943956072124988929444074"
        ],
        [
          "1.61",
          "0.99583134874590870322103912879230117475864792410931642247765",
          "0.981871696634517807102509897607235856985139906316466950469967",
          "1.01761251489189994125920727740008775571802878814590117439822"
        ],
        [
          "1.68",
          "0.993652957172805990534325071380490254319991154386408537870925",
          "0.982628434840139353360140538684917486756969672657889157418186",
          "1.01818502531706053214040187078524690459368930409971628329096"
        ],
        [
          "1.75",
          "0.99151231217022124720579506311272383757911292120578355114216",
          "0.983479447190316421891352732382718943176756031558364146982991",
          "1.01865679891412199526086019371941523210025443512578607053567"
        ],
        [
          "1.82",
          "0.989420901186713248635960338454948138591318890098173025844334",
          "0.984420188187822160809038303219262654873090841137531652567743",
          "1.01902526442221465717371452657533280465965546261216857215606"
        ],
        [
          "1.89",
          "0.98738988552965529567321687664739410024161104999733211105179",
          "0.98544564314711177536153311404776492088997547219063539478942",
          "1.01928843415672479335828206327707853195972685486926601788234"
        ],
        [
          "1.96",
          "0.985430046476934529286096625132630107149981067190281096172701",
          "0.98655035232879908611031758173829219536546968038012763066946",
          "1.01944491401306791206215662878386476094454984781026168038905"
        ],
        [
          "2.03",
          "0.983551734492950988353083407226952214277266830694597856872721",
          "0.987728437085338418075969261346831320905679721747844140171182",
          "1.0194939098927550560535409051229402014742001795982568361329"
        ],
        [
          "2.1",
          "0.981764821642417854935661628317966459684697536774952605533084",
          "0.988973627955957586547879062090425308037351087952739083647128",
          "1.01943523054721298905081148522153781804599887787937229610258"
        ],
        [
          "2.17",
          "0.980078657261453046877692696508522768084254097013260039566696",
          "0.990279294645109614520198798307119337622477238014192437323835",
          "1.01926928686027181352557819612851910294504827415726017397623"
        ],
        [
          "2.24",
          "0.978502026915426808543424937387972720982827788690706812450059",
          "0.991638477813545988789604462764893932927803210006794507552897",
          "1.01899708761461782964031740124958167416115857834598758829773"
        ],
        [
          "2.31",
          "0.977043114647340520525723995003229754742857115046877041516167",
          "0.993043922604506278920180879511206490635992534416975150595293",
          "1.01862023181061741098678114819399453922664169040606916856736"
        ],
        [
          "2.38",
          "0.975709468499395459347481094841082843544790285698400991800881",
          "0.994488113819449045340106008260004600971598611184542137478405",
          "1.01814089762757655803831329180012766657367456584994966930882"
        ],
        [
          "2.45",
          "0.974507969273990316062859411984802055503948446884113938884252",
          "0.995963312648236616567582726471072256299526581201110784137345",
          "1.01756182813757290082934343227300087704896441738235766488927"
        ],
        [
          "2.52",
          "0.973444802488675535666200519945700413681054459592530983655143",
          "0.997461594847789342770826661914074005328731790973117652592232",
          "1.01688631390037872612181396489681712889743746771919861954825"
        ],
        [
          "2.59",
          "0.972525433472496534223315131448874213771213684056827106762756",
          "0.998974890251039242017259426486920895304870973121315620331011",
          "1.01611817258461403465966714054848767499539175118913425024211"
        ],
        [
          "2.66",
          "0.971754585548480616900697264896940161364583365313234781091333",
          "1.00049502347467187160743668703372175597378987257730447284584",
          "1.01526172577508679118681777749461132080456093945974537291215"
        ],
        [
          "2.73",
          "0.971136221248473242325328023568686781294101084606880002931473",
          "1.00201375567981843351825776560245449874133433017292043874124",
          "1.01432177313927994816075100488801455587021893616049205497149"
        ],
        [
          "2.8",
          "0.970673526511730568580768439466698466654101811669659466876567",
          "1.00352282722475201239609285388274727848935510603437233286156",
          "1.01330356413714247095324335242296985056812917093778862251898"
        ],
        [
          "2.87",
          "0.970368897827171279577614690461100814443277612644596012799926",
          "1.00501400103298969198840670344132560827126914080954747629553",
          "1.01221276746776674969816174922261774368771488539365149158653"
        ],
        [
          "2.94",
          "0.970223932290457244382291199341679686995050230277630603129312",
          "1.00647910648427362087723097457695960808372143639970655199952",
          "1.01105543845423794460290910447831173593377310457435776153875"
        ],
        [
          "3.01",
          "0.970239420560526890163364588148940682920024949902500532179183",
          "1.00791008361999362172808795587023519547840037654333953225157",
          "1.0098379845739877060826938110668699495109962023394086641105"
        ],
        [
          "3.08",
          "0.970415342715216844053492020887202994445907425834446516334396",
          "1.00929902743903991526337133807037870949552554345133563285612",
          "1.00856712934645353398551878452533649456511976292047334314867"
        ],
        [
          "3.15",
          "0.970750867021509525214189300134266998639958610573762523577225",
          "1.01063823204517445440012460535010515580368450654598489803143",
          "1.00724987479282395129771965179609194664636644726539906633403"
        ],
        [
          "3.22",
          "0.971244351652045329059280231458181150944998388562849382223562",
          "1.01192023439313501622056791956657358835848968703466137278147",
          "1.00589346268423458366989820698695477828411603395679994685971"
        ],
        [
          "3.29",
          "0.971893349395133743321149518442915985784006628268282779947807",
          "1.01313785736819802956585996200405963305790524084724306148408",
          "1.00450533479507292209626456754014409472500948014178782473525"
        ],
        [
          "3.36",
          "0.972694615419884319232242447871803879291736921308319013476614",
          "1.0142842519231869653373687953437474725106233412294131256078",
          "1.00309309237715598971808373794082242012777461506574501464088"
        ],
        [
          "3.43",
          "0.973644118170565479274386670165837700492926899942135186477363",
          "1.01535293798828131136185613121009501772842398470729002047402",
          "1.001664455068574165142338000686440154138759395166419304387"
        ],
        [
          "3.5",
          "0.974737053474223316617594112154386896150483397006637734516654",
          "1.01633784386280302998521474025620727352913189003903563104217",
          "1.00022721944805652386691866168422503909276607657724881108046"
        ],
        [
          "3.57",
          "0.975967861952331467692931098681301967935330361449235942325268",
          "1.01723334379475934823015302430900160850048193237281077204948",
          "0.998789217441919352797544138836984321107662995784090390090889"
        ],
        [
          "3.64",
          "0.977330249830229590460494480767800825788243101665194791343777",
          "1.01803429345360090804849020504915140758034677542967586263094",
          "0.997358274786120727334372548454553276265475821197213233606226"
        ],
        [
          "3.71",
          "0.978817213236844001360288279750155380810220006756817833905481",
          "1.01873606300467413043297095690817055760178039856739101574455",
          "0.995942169740769674401264348465865628682591075393099467422942"
        ],
        [
          "3.78",
          "0.980421066081254807490333290742578246102673105561491009888619",
          "1.01933456750042234916357363665708692876070958822300666243234",
          "0.994548592248735650354257726229507678831696736353730064186525"
        ],
        [
          "3.85",
          "0.982133471581761054132721376308195454270655683882735838619473",
          "1.01982629431368466709032306553716384912630100619026175512453",
          "0.993185103723876654681693702099653570373832177055955273457037"
        ],
        [
          "3.92",
          "0.983945477506989400403976707115553412149144498464630477672244",
          "1.02020832735255630022679246648562331152755591798177182880647",
          "0.991859097647951547533818832567002184444877803463764301872492"
        ],
        [
          "3.99",
          "0.985847555167202752755823384027812675880497146947866868655298",
          "1.020478367814243143187692447772566626528201696511193411568",
          "0.990577761148597440991589357658627516171356907764970591505769"
        ],
        [
          "4.06",
          "0.987829642167332023266675945014532289568253306667293521740401",
          "1.02063475125712640852416330998264992153487480485518751828059",
          "0.989348037723922462614453423108820530365843095979440143447594"
        ],
        [
          "4.13",
          "0.989881188901551150920286859133667660296105915354789484207957",
          "1.02067646079573236308587155041361338141417747400930555570479",
          "0.988176591272364913015476151633100028098283080271928088159048"
        ],
        [
          "4.2",
          "0.99199120873275659243475753253713782255012051247403850938399",
          "1.02060313625227857380570418839277870639919063076042581286086",
          "0.987069771579568460753843970326520586703104187595391065908275"
        ],
        [
          "4.27",
          "0.994148331759551662102102536040399338742520981183200385665647",
          "1.02041507913066144768472786987899583583164762205440925387234",
          "0.986033581407173885943661261356919839309058073588641968405775"
        ],
        [
          "4.34",
          "0.996340862028864622780133810255360427662533431227298721603624",
          "1.02011325331380008575375427048059155184570656976118501088517",
          "0.985073645321671435032960415856651473193561838028861340087838"
        ],
        [
          "4.41",
          "0.998556838004869006550042822721174379134837218920694686789326",
          "1.01969928142272242215420812207388038238696958340069503800438",
          "0.984195180394819065661198607074487254374897819732552672582665"
        ],
        [
          "4.48",
          "1.0007840960552666335387943175996546555981823541477235074037",
          "1.01917543681516539348937466378302187568333264555322085798183",
          "0.983402968900618931396614234102716653699214063698136683829612"
        ],
        [
          "4.55",
          "1.00301033666518438259765555584544025316930960317127277091113",
          "1.01854463124219452468846754649486363507196982967413056284685",
          "0.982701333127447733820085259339610434196143464769896559557035"
        ],
        [
          "4.62",
          "1.00522319303795723564494082668839584439694604635769810824092",
          "1.01781039822281279111396133534652205152732617357704946524439",
          "0.982094112417627916928573075558048286441232810527449553729325"
        ],
        [
          "4.69",
          "1.00741030169201858370377368923739888183378991456763993122301",
          "1.01697687223806987500791278177494029181638358264985239834014",
          "0.981584642540459298890765275244649472863641294382074685501953"
        ],
        [
          "4.76",
          "1.00955937461512883347604924388157562932007091320689410453864",
          "1.01604876388712475122347890046175180876076443294599305442972",
          "0.981175737498439563517499708411959678379461820871252739187246"
        ],
        [
          "4.83",
          "1.01165827249239025653546993866391303556167111246134379195334",
          "1.01503133118737469705375945108500738182251366487192566281803",
          "0.980869673860004759224430218387279719733312867594542848223107"
        ],
        [
          "4.9",
          "1.01369507848404628727451326458597300700347152118373909875652",
          "1.01393034723847116967829705729642292813235081614146427857622",
          "0.98066817770551972923493106911993176072277192813331423498813"
        ],
        [
          "4.97",
          "1.01565817199402465201296823139448296648721420980748037803057",
          "1.01275206450515478983962519882879276571332159942034126523209",
          "0.980572414266332251190397800798452047360638589894079172419372"
        ],
        [
          "5.04",
          "1.0175363018415544105184397147713455061086098117267130872107",
          "1.01150317600576062882336605480142834606605709816435752995313",
          "0.98058298032935262234088865414267194510129853001061722069973"
        ],
        [
          "5.11",
          "1.0193186582268581160009840997363252688766151118221630219541",
          "1.01019077372143542107432127109649097646108523704153654338775",
          "0.980699899471705310210780688620906014376102262857205098373219"
        ],
        [
          "5.18",
          "1.02099494286864849415327604996390210771702408991056106000153",
          "1.00882230456511070885226763233767601936907210679595373929682",
          "0.980922620181392132667570120383727200475806242851024220150518"
        ],
        [
          "5.25",
          "1.02255543668654329043103281725742800088172717951151148996794",
          "1.00740552426871946569231048346966936013232588963678688067569",
          "0.981250016910481418825311286668268863656238395325459774296186"
        ],
        [
          "5.32",
          "1.0239910644059741577541635219009995722669027408365065029953",
          "1.00594844956175628849313682917383763750405938471899071996406",
          "0.981680394096977394159730015652985708376259262763021737505722"
        ],
        [
          "5.39",
          "1.02529345547693580523334889594538954011037643008453766899336",
          "1.00445930902389626874006156612807812385520437882566503798106",
          "0.982211493180125333080618311596735777552221382886252013158746"
        ],
        [
          "5.46",
          "1.0264550007210290161607707017407812271569266575061921107242",
          "1.00294649299894799865971128890407835553936117073593799062876",
          "0.982840502621387191914680886768332999187024842443976561502647"
        ],
        [
          "5.53",
          "1.02746890415351936191856359180859329201289557718508778869571",
          "1.0014185029569744250203114905585505538278399037572116227773",
          "0.98356407092962095700756833269070222607170032604445429744847"
        ],
        [
          "5.6",
          "1.02832922946818299840769757302063821195809561773581761910029",
          "0.99988390068613075175889137408536238571977384144341349229536",
          "0.984378322674086507356481504589689171816805071570033563820324"
        ],
        [
          "5.67",
          "1.02903094072196656805340978510524759556672836281516508604238",
          "0.998351257685901123107262489601750776958474896072249985990492",
          "0.985278877452787788299393690610823739544444171451833619176179"
        ],
        [
          "5.74",
          "1.02956993681319181063103502402266466237409455266551237202798",
          "0.996829105119316486214584309367831816486459377777249698587806",
          "0.986260871766390280552573322156287491263131725876066189784878"
        ],
        [
          "5.81",
          "1.02994307941026387860553434334399696804916408369658907658115",
          "0.995325884663835433262852628383527262958989630589962664151718",
          "0.987318983729609897996831952876559957292243670750458216884409"
        ],
        [
          "5.88",
          "1.03014821405652965794503310426304802278063422111295548191671",
          "0.993849900579364181329598998416857555478182727894115401522555",
          "0.988447460532682776478261015251903275725698724338960256152602"
        ],
        [
          "5.9294256729092710121658457988376757",
          "1.0301911934834388691487022327246698069715566209542926338794",
          "0.992828561633583386310316544829171421213165645043644364880183",
          "0.989283310213014749664469516412749751900669176617022490004521"
        ]
      ],
      "flow_calls": 37,
      "seconds": 18.702579259872437
    },
    {
      "index": 4,
      "rho": "0.0202768303404464831850090570341385903531818509380749244168602248409752470639267325768712978275895120802083470178837970009099569383360734",
      "stable_coordinate": "-0.00000688505378157848061709976606920881215631712287180219540765003696566102995647101671102779050305895846436184816663463855062430670233248525",
      "period": "5.92985827214302047845762187465433407409128397294167276168165782248823075138630587002979124330628913306223425968606219039739754215358897",
      "initial_x": [
        "1.04054677562711138788940101430220797189420738475327804663831279964498483309789699413703156786467596520195233218760095936326928956996981",
        "0.990367281390016159155046190193726914587480456681172785231307105834846933850889552498278030672652990491371146571822494647613519501066919",
        "0.985605057066903810291160720653445784839965945467415861281396620636297008979860074189105425883746278507966400974158195323105889896926579"
      ],
      "original_ode_closure": [
        "0.0",
        "-5.593755548400155057468223986597200378032353650950305171e-155",
        "5.593755548400155057468223986597200378032353650950305171e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.722854753702247671513962401241524717916974202060193718705843542569939369319292728154312085897537420380526950899078071761003160383504071",
            "-0.41990724977361098190889406672750471165273844182685812175899021235859385887882163226698863432654562280980666215145103347470414292296342",
            "-0.499151872847664703240798502898041316696124016071895258497462068653224153660044615108576290730717140260741631358145942265080500576710169"
          ],
          [
            "-0.15895603799125468520839463781644864729506018593819276533122378576910059696023644153555905403130924595512563403258986010955148737325005",
            "0.757179674984502263148570186392772892483262452298773724412176413340883891501044070303384118670472488225975526601801347827992524223429295",
            "-0.288646779610673685986147698526552585062319949213870122584884209615521036110270940785039480639027517321280103618194462733688247358011255"
          ],
          [
            "-0.267630003785701605558980434875577394972042505928783585198540775057039781678119664963065319652674491872978680575178826231846205272955746",
            "-0.403825964957296041746109226499633493121640962519545845347478100377918547212797663584769412810062461018131108247332482300369563593798999",
            "0.519965571445723688733911364950169238235954272624406208131167943361929620452887141352826119343672932285242064990223464860678446401689278"
          ]
        ],
        "return_jacobian": [
          [
            "0.999987181307275981731639945017158949859725579491202796383324949202628264326789458878965873889561263633749469162566759096746468881415481",
            "-0.0188261917144721552550233498598908776858940614460102393956171490288861642972946717653710316951720374801300567514327246398040509241166637"
          ],
          [
            "-0.000680888020150302610054443278527486233939560662043796762715426054300822776447135270054658412646199260961875107825129716474208509239778577",
            "0.000012818825197641664804007567307898776465347492170854865862950070124616946434480931556450022121577257995073328536125352927662127207163683"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999990456776188661490055048879939765664222166639940707088379713073728459828058097294734427642092543412055331401579",
          "0.000000000132473623396443962127690659974700871934493711483523677106112940566135560097448595451854782794449808063460791906262075677221065147911842"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000000000954322381133850994495112006023433577783336005929291162028692627154017194190270526557235790745658794466859842094234945411869493500504489",
        "monodromy_eigenvalues": [
          "(0.000000000132473623396443962127690659974700871934493711483523677106112940566135560097448595451854782794449808063460791906262075677221065147911842 + 1.28667566328168387548022545451967736684958796267850109789933627868185606357790017814170517808762566833360438350168807752279665915148564e-160j)",
          "(1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000042167 + 6.3226228984573084371109636057877123643278496518797638163112320174648489284293684079656549943429280642411110572925915835449811711323256e-133j)",
          "(0.999999999999999999999999990456776188661490055048879939765664222166639940707088379713073728459828058097294734427642092543412055330979904 - 6.32262289845730843710082659711571822186886741249198917679906455448679793781541387086945100614406457929509140304847329183107532619447784e-133j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-22.7446375590251594651916425247315154439579481433641846910459394158172195828583342128355619947773591643183059983182709361667094064127666",
        "det_monodromy": "0.000000000132473623396443962127690658710475434763259360415958292309973741134518337135689227807421613810569201026809681957504016611644921993986251",
        "liouville_residual": "3.8954483627262866686397873492145577430039746263893798593769283829779237701394065543751728848025720023042761832458946129093948537391076e-154",
        "periodic_trace_product": "0.000000000132473623396443962127690658710475434763259360415958292309973741134518337135689227807421613810569201026809681957504016611644921993986251",
        "periodic_product_residual": "1.18238095747734057177496730172732454963193905279932744638904162547610620945374785109837760917075716465816872321686721542937538827096177e-156",
        "shooting_jacobian": [
          [
            "-0.000709142163639197490025967142864419486403348528518037527187870607011886087830264512498464482708616748960858250346308054817522855694514773",
            "-1.03763046188709191779119468745847747002501311670799061411077522237946391746546148981068840017031984944842451785958038560394544671979822",
            "0.000027479172599096479875569406574313921741240557262282893076803455191944725516924964246458819791459502992002605550717443158995344500720286"
          ],
          [
            "0.00220925688694498821414615335015370899453733214460165286766005333070160607720533113153604851774400113528143798743033619663528715386869418",
            "-0.598724429246432003716282695524590929698012969176025224201352809705094957983635797384401233366899720057551517362740076013631096510983457",
            "-0.0274160035229495468229331946158192987058433544141591148723839111489089371511948156279870961945635105042680397666726551450449002830377239"
          ],
          [
            "-0.00288021927425437402146277399620816577457938311485302765271269442546368416814804034439245480424246483661297673527561936443640180708480281",
            "-0.998989405573552309175861844900116272869074798601575825892113385200343713328033097258644759608035919713712933004950623081000408321451858",
            "0.0230482214789934216984826003570944795616630207786310483794996922463169440965431649331653409435725164253816841912279525605297374976173587"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-37886245768360876706467264.1802883921085856045867003376303723943516887928468510378360984698422849446744567704784245004925882780713031026",
            "21973234900001494360198365.1507742816040580603627886662445018500206677246817926745518755957579074903431683427250343332557223113978612175",
            "26182470029873827208212719.7505229055233956098626002690008095295038717409767458869912076819789962543108338677393948587593297585037321898"
          ],
          [
            "25796621554529414838035.6138014061339748874153562207744760985944033057830684508984759868948397503240254979051399620774276989715699454664",
            "-14961504196266535771739.3814562792165872264953721963720577378951181628602112269938357977097209637680604445730036542822150510864023718101",
            "-17827558709644224264290.7113783481368515453579699096315995962518319674831841976272289356132287943938450975895304009957825955606327774121"
          ],
          [
            "-3616337327137057380039098.83419691839502565081632694006598351315097158220991769462151045324612301379677352116770476957767301703283705636",
            "2097400466983878946056945.78911999504831727120963828514912246496904182592516404195278509931063384653915228728599882923327421060229446601",
            "2499182533539704044531151.47911302288686811541242408109233223919774378590714987723502648091139856856157184235926985132037071694709646461"
          ]
        ],
        "integral_u": [
          [
            "8.98704466603214194684882955607848668972494256738770111847075490443029470207172373768103621782882113126730525706259020078574388701890095e-155"
          ],
          [
            "-1.6722777955264484463843209805912321203112994686981481161613850574011488444745781452499384564914091570282668758886625266765646063167698e-155"
          ],
          [
            "-4.24344032955498664522835957792749790705608395789071841478098499968211321305405621762366615321242429213104838425470957788369134350029338e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0176",
            "0.0224"
          ],
          "bracket_return": [
            "8.20926323898613195049508402102e-30",
            "-2.59641387469071359490185727355e-29"
          ]
        },
        {
          "stage": 1,
          "rho": "0.02",
          "v": "-0.00000669785769483766761997812653855",
          "radial_residual": "2.4505104030052221227e-30",
          "radial_derivative": "-8.1473595781481344125e-27",
          "correction": "0.000300773567129366"
        },
        {
          "stage": 1,
          "rho": "0.02030077356712936614260851960390486593804",
          "v": "-0.00000690136634834762764848279378948",
          "radial_residual": "-2.2989401491765343003e-31",
          "radial_derivative": "-9.6597739741681347795e-27",
          "correction": "-2.37991091233013e-5"
        },
        {
          "stage": 1,
          "rho": "0.02027697445800606483045902031232456481134",
          "v": "-0.00000688515191110767975766257859096",
          "radial_residual": "-1.3754144360823901505e-33",
          "radial_derivative": "-9.5440494471524239904e-27",
          "correction": "-1.44112249595769e-7"
        },
        {
          "stage": 1,
          "rho": "0.02027683034575646906157549676769907979714",
          "v": "-0.0000068850537851940327352289040105",
          "radial_residual": "-5.067503331160049263e-38",
          "radial_derivative": "-9.5433461704739216576e-27",
          "correction": "-5.30998586935718e-12"
        },
        {
          "stage": 1,
          "rho": "0.02027683034044648319221831559307416328334",
          "v": "-0.0000068850537815784806220085267807",
          "radial_residual": "-6.8800449873556232418e-47",
          "radial_derivative": "-9.5433461445603122491e-27",
          "correction": "-7.20925855893557e-21"
        },
        {
          "stage": 1,
          "rho": "0.02027683034044648318500905703413859036647",
          "v": "-0.00000688505378157848061709976606921",
          "radial_residual": "-1.2681941664765275373e-64",
          "radial_derivative": "-9.5433461445603122139e-27",
          "correction": "-1.32887788755247e-38"
        },
        {
          "stage": 2,
          "rho": "0.02027683034044648318500905703413859035318",
          "v": "-0.00000688505378157848061709976606921",
          "radial_residual": "-4.8675827141248164045e-87",
          "radial_derivative": "-9.5433461445603122139e-27",
          "correction": "-5.10049896586778e-61"
        },
        {
          "stage": 2,
          "rho": "0.02027683034044648318500905703413859035318",
          "v": "-0.00000688505378157848061709976606921",
          "radial_residual": "-6.3478970600475081861e-145",
          "radial_derivative": "-9.5433461445603122139e-27",
          "correction": "-6.65164708886285e-119"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.04054677562711138788940101430220797189420738475327804663831",
          "0.990367281390016159155046190193726914587480456681172785231307",
          "0.985605057066903810291160720653445784839965945467415861281397"
        ],
        [
          "0.07",
          "1.04043423403347811737225485478953122276910922947622236224977",
          "0.988477756379533358584171898014939757825702496340951737564229",
          "0.987257176846975538307262560190246221049574774276548261570547"
        ],
        [
          "0.14",
          "1.04009352498177401058451877837956831784779342596238895000931",
          "0.986654217185923786528157852569488260579017696290064762550252",
          "0.988980685816666737744895151145642042961081006088701568492559"
        ],
        [
          "0.21",
          "1.0395268288282428343498132029897713405480895052496179717355",
          "0.984906533194510589716630996551336205013324860810475456334909",
          "0.990766125691996327745731707335507147744453904706551283422009"
        ],
        [
          "0.28",
          "1.03873769080537181042639864407411066531809503959787171765073",
          "0.983244102360517526318886475133140504184722576129549902772654",
          "0.992603667464264531821770158682844996849845927469234664952954"
        ],
        [
          "0.35",
          "1.03773099173122992669905702720912471047314581357092147374458",
          "0.981675804483941217237382143438576724568114015006794932560848",
          "0.994483165643391085095181610145938018330246467172419464523222"
        ],
        [
          "0.42",
          "1.03651290887861196967098453881625223763554531015159748804611",
          "0.980209958405696105942432188039947063575161814481035569386077",
          "0.996394214942312354001860688641533813208221521143573591804732"
        ],
        [
          "0.49",
          "1.0350908675084495776640962355062605294539831490595629822254",
          "0.978854283214262983584340921544120183286886327239430860807731",
          "0.998326209071649819601139641671849181491146021391089817025869"
        ],
        [
          "0.56",
          "1.03347348367197698603176624979792624521759629884653157029486",
          "0.977615863511124618630823279254710597358003692129240788746369",
          "1.00026840128510568174280255322635403521616335357310847903482"
        ],
        [
          "0.63",
          "1.03167049897450199274682844494374578607097464600443090576815",
          "0.976501118746284230723677439643713263638930025687405026960329",
          "1.00220996629012731426669029192014427116090693623766037995034"
        ],
        [
          "0.7",
          "1.02969270806900239679021671825827501629253609011650426491935",
          "0.975515776602546306490478736369786649767464703582948692008487",
          "1.00414006311592215315794564717141795050283400213545151993717"
        ],
        [
          "0.77",
          "1.02755187970912618788485753582452554955762814628049162562121",
          "0.974664850379263398789623013603178287756311404478457251705045",
          "1.00604789851245251992500120715877577690301560760043576049483"
        ],
        [
          "0.84",
          "1.02526067223782736842202127062604386851565181360362821448375",
          "0.973952620303046812801345195845449388754419846550762811278366",
          "1.00792279044007483381088544462397471266837668826203389692157"
        ],
        [
          "0.91",
          "1.02283254441945793733246928094897621552295803367143717538873",
          "0.9733826186745018837958313012750544660525937716509755062516",
          "1.00975423120039751230429512864443543193074145053232171305647"
        ],
        [
          "0.98",
          "1.02028166253962996529692453524624070062532469697168689596699",
          "0.972957618746257790421407560727145600127432824700803977835642",
          "1.01153194975500050719430498264198248542783718271492594948957"
        ],
        [
          "1.05",
          "1.01762280469884980316352905099964118408170365848706683838545",
          "0.972679627218187991200413685468470350540193094847266546698119",
          "1.01324597278005752922097983546016389424203615860308101869961"
        ],
        [
          "1.12",
          "1.01487126321340202004324311682291582740077604962631941132039",
          "0.972549880230438157130589497371032656437963397045402203330379",
          "1.01488668401168163419495480636789036464736184486734460701725"
        ],
        [
          "1.19",
          "1.01204274601109483546166581721795771541784080779387402063309",
          "0.972568842733294551880796181501293303297622371624001692869722",
          "1.01644488144890823061241395746797122367704539728279503359939"
        ],
        [
          "1.26",
          "1.00915327787139089291396347603681638650103166206210944440942",
          "0.972736211114576740791950613945881097011271679035938604887967",
          "1.01791183199845212294965010220768267452075835491956795462117"
        ],
        [
          "1.33",
          "1.00621910231046935199266111822756888122031858743267181207548",
          "0.973050918969618564716916511873296033265422728461937247515952",
          "1.01927932316743238441197674661240187463242252842630740904755"
        ],
        [
          "1.4",
          "1.00325658485340324287053800568671591814349277481513848450277",
          "0.97351114590547468123222307815875002612077776056998631128613",
          "1.02053971143675668203012037123972317612211934889669670076483"
        ],
        [
          "1.47",
          "1.00028211836952744051825112072939958433993280140004964483918",
          "0.974114329279204995548731062729776147032160665981496269482279",
          "1.02168596697831532032386719121036181078882322285381518571995"
        ],
        [
          "1.54",
          "0.997312031074943656354869681058634558174592447858944720856624",
          "0.974857178779391515700283108802571403427725707918337553537426",
          "1.022711714413005023259680290987562705658889310828820295271"
        ],
        [
          "1.61",
          "0.994362497729730854643148572208160551730266870042299291213013",
          "0.975735693769885993227608857820109383482479864217370802900891",
          "1.02361126934328143207118147392016104591969427673285576692885"
        ],
        [
          "1.68",
          "0.991449454478576637022016412497430521316944502726801788217702",
          "0.976745183324645706824836354741374489077447678039559285825496",
          "1.02437967043279190924686737063017615069894083394088530978181"
        ],
        [
          "1.75",
          "0.988588517703954209657211402156065231659153895598969987783048",
          "0.977880288891890408008329386269707731047142150337338913290674",
          "1.02501270684601597604894406630447873351684183716193261565577"
        ],
        [
          "1.82",
          "0.985794907182303031942417963872069131295899594021140585098377",
          "0.979135009534242622521806023452139246926940505117614440163281",
          "1.02550694090209207916550627655739766655229143535895741445559"
        ],
        [
          "1.89",
          "0.983083373757484322825967626011757312322957460566104304607495",
          "0.980502729698574495134335711071960767660938651668614700593506",
          "1.0258597258385086278717492876347981529846054943437481845893"
        ],
        [
          "1.96",
          "0.980468131673494833096585085392206959852140971770839206129081",
          "0.981976249474601866062927311427200471073421416949406870212997",
          "1.02606921862149117108566440660654916221468584331503183639284"
        ],
        [
          "2.03",
          "0.977962795641294386549904751603823641255579207324236318152712",
          "0.983547817304515220908205206449382433732478803036878770487261",
          "1.02613438778018005380953436379970950083908122576785919358391"
        ],
        [
          "2.1",
          "0.975580322653718556528565921851556968630272933570167476920427",
          "0.985209165106845748259153385638270937164743397295369968641868",
          "1.02605501628057469693521665046513159765235840425389415471621"
        ],
        [
          "2.17",
          "0.973332958508701934595609242247046330023419892765570048440585",
          "0.986951545776116621028691621203720103415777814931327750807665",
          "1.02583169949229661373183883204142559986723669558467470094147"
        ],
        [
          "2.24",
          "0.971232188955127233711796423025965889720128311006469491836746",
          "0.98876577301546551287066152767672039708092134665009818649525",
          "1.02546583833613660276840942122961164637299123801752514251331"
        ],
        [
          "2.31",
          "0.969288695338038641554552313144775295209937026343370870050423",
          "0.990642263452243172022961577132945452325861995259785935204086",
          "1.02495962773281545465953223568920662926647150108106222836876"
        ],
        [
          "2.38",
          "0.967512314591013793548212833173623962178089461103783441323",
          "0.992571080976552383403256625636494723030814921659745114358935",
          "1.0243160405031844415069955109978582684967863232255026853922"
        ],
        [
          "2.45",
          "0.965912003403283721797515986525121888264967736334684356492738",
          "0.994541983229808884213599910046142789030043084371085607278816",
          "1.02353880689707064644809028298683474109911765785610603453664"
        ],
        [
          "2.52",
          "0.964495806377645469897139802933696438510297253544513861964557",
          "0.996544470154757111236984764041775078366869661167364260083773",
          "1.02263238995204339965077475605177833930966713017113904709753"
        ],
        [
          "2.59",
          "0.963270827992074721991789146414000071241883965723811386386018",
          "0.99856783450009452874387031377251948811895978417413214840047",
          "1.02160195690450808636420491840102083523273197268021606323306"
        ],
        [
          "2.66",
          "0.962243208182800794855581282736540395126687328923531560140289",
          "1.00060121415214283443389619188245191292727496342610302091498",
          "1.02045334689373774304066888393130839459616288612785272477223"
        ],
        [
          "2.73",
          "0.961418101378890335719435274548638566532162788673625836148642",
          "1.00263364614310451021522270412704730962123694699607954107767",
          "1.0191930352147882315737660450618848654224729328654120642798"
        ],
        [
          "2.8",
          "0.96079965883740168464458446854310404336420247456988683129782",
          "1.00465412216066752243618301774154501049568176477640641988381",
          "1.01782809438880080732725930081648564317114158886912807118794"
        ],
        [
          "2.87",
          "0.960391014153102437125448780485034931463691714192928268486853",
          "1.00665164535743292016284535605517756228302362256387113326087",
          "1.01636615232909526166375725701352915365569461012757007884677"
        ],
        [
          "2.94",
          "0.960194271846667217891878252439476949696179712267724202721316",
          "1.00861528823125563236999539846726773406605032489938526295669",
          "1.01481534788883691320430650443452306588833073908176882242007"
        ],
        [
          "3.01",
          "0.960210498969180522973687013389575027867490193605254054226279",
          "1.01053425131957342210390981017122203658352834717253734437898",
          "1.01318428408107582118460502689439394352508327844531331822441"
        ],
        [
          "3.08",
          "0.960439719697575707216746530959815372057102818579298053195975",
          "1.01239792242266375116355068284324471427098159091931294336383",
          "1.01148197926477093292229712313869979526620780110884347009399"
        ],
        [
          "3.15",
          "0.960880912934201498770715744797610064655868377979920362596148",
          "1.01419593604306481965368858115679252279713115961322454661854",
          "1.00971781659119566300729442002168334811816180724319316778077"
        ],
        [
          "3.22",
          "0.961532012962833789529836445502693585160482723096370291690467",
          "1.01591823270171122030217038641502486356850877340914771881789",
          "1.00790149200404778004975837619556391107607381529419231958314"
        ],
        [
          "3.29",
          "0.962389913251927339034383536546100371202306368557103670215179",
          "1.01755511776627933230650914600071996930163467080508368787729",
          "1.00604296108382938539896209937138412301259698266560711937885"
        ],
        [
          "3.36",
          "0.963450473532503520879363490112867229022950264923919299315676",
          "1.01909731940444362889311092461715640267321659699355864387708",
          "1.00415238502279557182232892120216070998809641271762717573714"
        ],
        [
          "3.43",
          "0.964708530311578393600769167922259902281944539236191812013803",
          "1.02053604525485099812327343872444919805281563909688812219786",
          "1.00224007601116510995690233592347758559674936353304581160142"
        ],
        [
          "3.5",
          "0.966157911011260007035282630927293673287910897289316798532596",
          "1.02186303739226031069785688163283758304994307378177823804696",
          "1.00031644230851371635823906462150424067944653831127853554895"
        ],
        [
          "3.57",
          "0.967791451947443867938213202268156301470360987191702556573422",
          "1.02307062515108570617856893533651545558868677163326309905572",
          "0.998391933266499035697466387749374620873755111858137373134912"
        ],
        [
          "3.64",
          "0.969601020379341781738942450102767016911260776339563278623069",
          "1.02415177536410931368918049954726314323621353481355951635158",
          "0.996476984560463878942989789619789477234174080405318534638567"
        ],
        [
          "3.71",
          "0.971577540870919047276609839615805758675231802298722268320215",
          "1.02510013957092966214928426973602048831952423044805186233417",
          "0.994581963878196489671507418339409926938546419016717274764558"
        ],
        [
          "3.78",
          "0.973711026206837057637228937071901216190753306770574303814692",
          "1.02591009775425915766984400013020154548853047631792901078914",
          "0.992717117304357931068632287210154422545353565175340903760767"
        ],
        [
          "3.85",
          "0.975990613097999184393399411730968973123891367173243682470499",
          "1.02657679817187027802245651161355249450479482711782091069104",
          "0.990892516628979000184857347490188253044845472277115390087875"
        ],
        [
          "3.92",
          "0.978404602894747156447420192082017661490559130413904384528865",
          "1.02709619286811084056231033210631977333821185484606074698065",
          "0.989118007798140785751778305080175289943551348893830419008594"
        ],
        [
          "3.99",
          "0.980940507498820760728438399467310193328111523573037654443591",
          "1.02746506847164604778404957020904001537951430250248599696183",
          "0.987403160714637302330911404261484087095772173978016070561059"
        ],
        [
          "4.06",
          "0.983585100628263938170865993465565406185914452748991916726161",
          "1.02768107191549376770185243471673762227328987519619346532954",
          "0.985757220586221312112455928643851805532152982647207677560014"
        ],
        [
          "4.13",
          "0.986324474542663441105725067352763607893197043732921254036834",
          "1.02774273075141476275765398776278156670655777142744265614768",
          "0.984189061009090969616176406207088263574646803174284440547717"
        ],
        [
          "4.2",
          "0.989144102279825053430009479386100844470048441538092582906367",
          "1.02764946777306742465244402107791525912708675636559596684165",
          "0.98270713896470720272091166869075261670116569412131608832059"
        ],
        [
          "4.27",
          "0.992028905389873662258218589956541749028673983526152098235806",
          "1.02740160971064830488885526314587682612553142688783175898731",
          "0.981319451898944428710991339467389271425748143800188032699989"
        ],
        [
          "4.34",
          "0.994963327079720083034589969279517547530043238985376837872331",
          "1.02700038981347032952700632941351649535008031279440028461591",
          "0.980033497044053776926364860276089977746331515404974894991479"
        ],
        [
          "4.41",
          "0.997931410601043147015486511625143081026739588984218058654956",
          "1.02644794419538192505161706795513055937651599272209748776086",
          "0.978856233136016784015143066389485934836147362369728882644663"
        ],
        [
          "4.48",
          "1.00091688262981083890663052785178479011735676611830322247071",
          "1.02574730188025949275352636733974373289289275682570214484616",
          "0.977794044672617900989945234900611826077465327027735670620564"
        ],
        [
          "4.55",
          "1.00390324129655433994870765944011188439268902517589381913835",
          "1.02490236855003883796817449568759738663422830802312460086722",
          "0.976852708850963019143082849225333198511306376210116387790088"
        ],
        [
          "4.62",
          "1.00687384843595187931657090545788131071792372774678016023174",
          "1.02391790406480231379914951144605696321104853429048690689023",
          "0.976037365317180189130344276379463643832338322159887087248356"
        ],
        [
          "4.69",
          "1.00981202553376684457942333949638498414352098919703593100443",
          "1.02279949389213352583697500744269074952483140125751486536725",
          "0.975352488855582022962872517237677094530024122160428297810374"
        ],
        [
          "4.76",
          "1.01270115276091420784045136808930373968192350251169822673855",
          "1.02155351465005676414927140877217329463549282896579089626561",
          "0.974801865139532824040984675800915151761096746450117092002235"
        ],
        [
          "4.83",
          "1.01552477040055100021713047172608027652877494779015617216756",
          "1.02018709403313258850659458643976389362138448829763953719388",
          "0.974388569661495060956031363648724277674515161685707356739455"
        ],
        [
          "4.9",
          "1.01826668189674453906095091412670747491151167188867740116104",
          "1.01870806545342994966270566642877924094964057335877812578582",
          "0.974114949955040692323558032829096760060077915558849816908312"
        ],
        [
          "4.97",
          "1.0209110576845438676875042255600484491880018496785029153603",
          "1.01712491778592767695583880155660396697368759042238041436409",
          "0.973982611216781074505809569382916887871321332147191725457871"
        ],
        [
          "5.04",
          "1.02344253890311467216323528797229116631188339790108574380877",
          "1.01544674066028187842225374660777518731030945784730566302024",
          "0.973992405430944233859418113897147491404593213906163469618416"
        ],
        [
          "5.11",
          "1.02584634004775711718334592665568203097212038385815181183682",
          "1.01368316578681200336940430550572198503539958419016525649524",
          "0.974144424093437510620329480775193581546822196445697207586054"
        ],
        [
          "5.18",
          "1.02810834958462732092045307471908298575501447169782842691842",
          "1.01184430484313318603368660953868964779320318812416066724961",
          "0.974437994625390112259561569117767834787581822210762993621006"
        ],
        [
          "5.25",
          "1.03021522753505130006262795116849981425468980569961142902051",
          "1.00994068447839436757042447125444611803260706517990119009708",
          "0.974871680558082184586028631572903291590103428300531044954427"
        ],
        [
          "5.32",
          "1.03215449903534571198378724926462223275041677659792005270872",
          "1.00798317901406279637730159643679918341630519344969100529689",
          "0.975443285561548475643177530775260621595897522316397894787366"
        ],
        [
          "5.39",
          "1.03391464289356761771489460782914738934405025088905615401268",
          "1.00598294143332713946564808246286724537004410737939706526056",
          "0.97614986137772642776389433620710825834888147654651531633915"
        ],
        [
          "5.46",
          "1.0354851741967449645993007505844688604379882733878086916717",
          "1.00395133325539206269203434332210404635469195639872047014201",
          "0.976987719705560483097232015687485406578009891920623353691883"
        ],
        [
          "5.53",
          "1.03685672007063536519295324687004682479179625350889852158401",
          "1.00189985388634293448119215222077778774285701135079764405671",
          "0.977952448069777496121622990026677149063248710628846569742262"
        ],
        [
          "5.6",
          "1.03802108775827702478419780460581876847193084625409244734064",
          "0.999840070025217233036324235850424215526733470338101645263669",
          "0.97903892968696616900612950901043796590619325708895219754078"
        ],
        [
          "5.67",
          "1.0389713242625108347998688557802294632215672656673143368458",
          "0.997783545682972941551603607303418258303310258063037738396018",
          "0.980241367322043753743670905682560837941029309650101550863801"
        ],
        [
          "5.74",
          "1.03970176688989611144877457181046437737327661837166955835751",
          "0.995741773343913498895418601399310883902491925309083272869317",
          "0.981553311105166388352720857736656799625407867838999315656248"
        ],
        [
          "5.81",
          "1.04020808413733096047019189360309198857674035452987529079326",
          "0.99372610676468364359676810923564201119490999159339204015467",
          "0.982967690253706508833620232446288222453956210712771484751286"
        ],
        [
          "5.88",
          "1.04048730647627084518766395610798533858986086613274579841796",
          "0.991747695866180425590589748869865359391530863675814664548512",
          "0.984476848616238828899908648516844511161386807179074157761445"
        ],
        [
          "5.9298582721430204784576218746543341",
          "1.04054677562711138788940101430220797189420738475327804663831",
          "0.990367281390016159155046190193726914587480456681172785231307",
          "0.985605057066903810291160720653445784839965945467415861281397"
        ]
      ],
      "flow_calls": 39,
      "seconds": 18.03348207473755
    },
    {
      "index": 5,
      "rho": "0.0248256271345936334691656884268421901331683738773661556193775296997283248630743224454639588580843646898331185573722237420962131115580143",
      "stable_coordinate": "-0.0000103328889135608226294709188557505637055218151835386461789637575387520711969657679914054891173161521689217613987905319258545911847320108",
      "period": "5.9303397387657805113477367376318397009175314672564362081554202001147920962559172590157469565812043856114631066556358257462988451409051",
      "initial_x": [
        "1.0496409213802737061157019059348286297026312259395487725925760956419178976549516791229365122270514132274973153533456569522665716319313",
        "0.988205188998974463924896529767530330929051569908480763903697840839552482835576828669485540586982971123195565030619814417677126990187373",
        "0.982373830424584383745630785202512981428966825558976903038256458323280217454462685586925663268270636025356847982767872411071691799218944"
      ],
      "original_ode_closure": [
        "0.0",
        "0.0",
        "3.729170365600103371645482657731466918688235767300203447e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.720550557219204180302830666262917493209144576806854215404660745629431223467383629835675744870072339577076244777631462556004636491157119",
            "-0.423125426132597192976131346153186201794645448593866953070976814408149349396880217485148963500023690398657347702240330405045603322518024",
            "-0.503254256331350898305988262827538365903226389816116124394425928524687727453417730733658043807975704870972749034167573635361353013394093"
          ],
          [
            "-0.158530741505938425653223945565126544346611773986734128263960366925189888976906056575744323488185991265825560140879558249015242114047319",
            "0.757014542810417648712844789637026006671651910300421284369633420061535280579934036228833298545130600456757402608582796985396165593926132",
            "-0.289003392571169894865676035286750757322829914282428998662312356790775662945176560362026920611349772585624894499485393636147981132392093"
          ],
          [
            "-0.266818054941328014687072763824270050374408748892511256939770781314332092134322107384616424115344040121766302484934096077936629231448503",
            "-0.40152856133353025483174777831523535821065420914867969280519672871654807261058550190353291984156839302158551373687063780889713785008632",
            "0.522434900102607378534349500154876963370453478227508620742544495364492193416034789547875278823234239652016368407386760331353704981508919"
          ]
        ],
        "return_jacobian": [
          [
            "0.999980759298604262569735343024238085302040964320701856211509748207230279151066880084540031103370923110822217852087725610045538490015588",
            "-0.023039250075776241305995257805558775857944524866421138124336098665484083699331386898973616362673155589611291905408180471850276270680802"
          ],
          [
            "-0.00083511100080607983852641066432632748164087991511915790862243048303113011683952214262340596575281534070391391674797947740532251987501845",
            "0.0000192408336249449802896130305823779492090010140822643053289128482284183122855755278442911350662565750277979415132942627089685765765818779"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000004742610246156342389428543687314480040882341586855370637194230609278904826032607766522905027994099673615799518",
          "0.000000000132229207550024908628718001687826071049347247372038252232042828909646083670078229449388919359772350564550739931757770908596992421046949"
        ],
        "slow_multiplier_minus_one": "0.0000000000000000000000000474261024615634238942854368731448004088234158685537063719423060927890482603260776652290502799409967361579951774214029960781826468258541",
        "monodromy_eigenvalues": [
          "(0.000000000132229207550024908628718001687826071049347247372038252232042828909646083670078229449388919359772350564550739931757770908596992421046949 + 3.42140384553169908168706189736900909932008152567383943428802334471752901469256237532447303459219927441850916253251288329712347017219868e-160j)",
          "(1.00000000000000000000000004742610246156342389428543687314480040882341586855370637194230609278904826032607766522905027994099673615805382 + 1.52771490152167028034768022048383038202465996132637338485610982084215733821384180489549279236279214050788354952671302168773376358716379e-131j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999941361 - 1.5277149015216702803477945458401504160377610096061526233771915714732580773925854291537648732539434426488163922930867137583007804184839e-131j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-22.7464842783443865138408594338379739533141339777824142573445188085315954136111006298248496040825186829480839182187830506962565111288915",
        "det_monodromy": "0.000000000132229207550024908628718007958942016728164442155893532712133451884639861413176209877159544182963616852049313239872818387243756030962596",
        "liouville_residual": "-3.71547629902902885316969574261350874554437296719963658094308423868698599967470277679375663070387201825112980064253951908389134130924831e-154",
        "periodic_trace_product": "0.000000000132229207550024908628718007958942016728164442155893532712133451884639861413176209877159544182963616852049313239872818387243756030962596",
        "periodic_product_residual": "3.31713332518194616832901978793872840107737574413822968782155094287124586731117836176142999682856356567527749855711191551542841809434651e-155",
        "shooting_jacobian": [
          [
            "-0.000878414771206342238454417568434951871847366148749538974737552799565690254396646158127068432429903550124646266675862939002012512618249248",
            "-1.04604544146081944437117363128644226161798586427849947539809178385479404373394725775349408174225916348906797306860023028898689888648632",
            "0.000041600372681299811436648443956483742860601124168675275301187552251395011617331892690408194463871879043792483583537045290280329732843887"
          ],
          [
            "0.0033913074823758103044193182410971192038414878070292655566355307013513183851145550901971378618595512403958838882150669238610133990015319",
            "-0.598761723029231672225620861592841243334086116836150677329729357197289079379803351776370063899167922380947393902785466788320390055062019",
            "-0.0334887668705773653827316210323851928998458762783590965674544614160102161770773982003118842905352166182184763916020056672624603780014622"
          ],
          [
            "-0.00409943251577358495358621467952061947404947809560484764553116631904532982672049295746339981299759602367878257823699899670820769746405431",
            "-0.994283548422478009551677515202583939373032163902330919781988389584063200703867685938754346261925402547784961251601207127481525625832065",
            "0.0281335396048412450643582175589806001577276552236722010879023878739137652343389902091926820481511917861633003059577643036215587986741828"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "7599902090416143089460652.80673463092344367879893938787906045270886105969195131972503239828613654998723077949955081596982926197755322375",
            "-4454152670826215492134834.08721593953531065644891638132088405450032772659163239605725290610373884066288945505357855385374545885615048131",
            "-5313239686798552006624187.33590808479083308546421605473258766086863756702148375449588195334623875978509356494862977915041414382061657405"
          ],
          [
            "-6346883960093956521195.09250357448690585428109090445905295894336286165670700091634249044544923628616573501245510858996177926754773948775",
            "3719783466411552357316.66141854750124047214046633934493534159331961462617214903982825693578190252538583832081911863915353216820324326967",
            "4437230288374655136966.17571076367970560112056083922409039225845743211688080231464003138640358122547705026825522359459995145872040086307"
          ],
          [
            "883098386830939419210029.133143278161576310552629834505622571042469400349131541535563403067877406445865260051812566858699725618419164647",
            "-517566541188160159772564.750563264702460622762749667031721650032350573782563192122577882940265490531457304702507737868727634439030553338",
            "-617391295366149113455101.443550490481285620222240817457636215884056830210174537300927656636109932992162455431556475308436750647500144435"
          ]
        ],
        "integral_u": [
          [
            "1.76595342087010167350532891007909218241534120184026667789906334040377885115883050333488681371242513054560715859147783072911959529705438e-155"
          ],
          [
            "1.68963365042301304208417261657339803158930762949599357569790918418720250590608388796648344012798576847919630607593468918327016565665293e-156"
          ],
          [
            "-2.01841417825597267591507824054837317093415913895562528797076106206549880219742854787621707082780029354243404807544358257683657266060184e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0226",
            "0.0274"
          ],
          "bracket_return": [
            "-2.79685997739413403399252153156e-29",
            "2.93969703549350488245579637407e-28"
          ]
        },
        {
          "stage": 1,
          "rho": "0.025",
          "v": "-0.0000104790288173185343641416272148",
          "radial_residual": "8.9501985415052130826e-30",
          "radial_derivative": "5.5309917900904368263e-26",
          "correction": "-0.000161819053095338"
        },
        {
          "stage": 1,
          "rho": "0.0248381809469046622998755132420398252424",
          "v": "-0.0000103433756185287145102101777898",
          "radial_residual": "5.9884667932838174327e-31",
          "radial_derivative": "4.7978167649784142604e-26",
          "correction": "-1.24816496473907e-5"
        },
        {
          "stage": 1,
          "rho": "0.02482569929725727156631845944017419327061",
          "v": "-0.0000103329491786430606036768960462",
          "radial_residual": "3.4225737753672530644e-33",
          "radial_derivative": "4.7430175787315664352e-26",
          "correction": "-7.21602591294329e-8"
        },
        {
          "stage": 1,
          "rho": "0.02482562713699814213340559194054481860529",
          "v": "-0.0000103328889155688929035554332368",
          "radial_residual": "1.140386685905460127e-37",
          "radial_derivative": "4.7427015095915527745e-26",
          "correction": "-2.40450866157013e-12"
        },
        {
          "stage": 1,
          "rho": "0.02482562713459363347183546581177134195224",
          "v": "-0.000010332888913560822631700522219",
          "radial_residual": "1.2661957205659192701e-46",
          "radial_derivative": "4.7427014990597069915e-26",
          "correction": "-2.66977738492915e-21"
        },
        {
          "stage": 1,
          "rho": "0.02482562713459363346916568842684219013646",
          "v": "-0.0000103328889135608226294709188558",
          "radial_residual": "1.5609832729262935286e-64",
          "radial_derivative": "4.7427014990597069798e-26",
          "correction": "-3.29133780238072e-39"
        },
        {
          "stage": 2,
          "rho": "0.02482562713459363346916568842684219013317",
          "v": "-0.0000103328889135608226294709188558",
          "radial_residual": "-1.4963491018165865261e-88",
          "radial_derivative": "4.7427014990597069798e-26",
          "correction": "3.15505646331158e-63"
        },
        {
          "stage": 2,
          "rho": "0.02482562713459363346916568842684219013317",
          "v": "-0.0000103328889135608226294709188558",
          "radial_residual": "2.1800296991937124663e-148",
          "radial_derivative": "4.7427014990597069798e-26",
          "correction": "-4.59659900507322e-123"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.04964092138027370611570190593482862970263122593954877259258",
          "0.988205188998974463924896529767530330929051569908480763903698",
          "0.982373830424584383745630785202512981428966825558976903038256"
        ],
        [
          "0.07",
          "1.04950290565447055350438932358076542861849599003466903646442",
          "0.985897569177165619356888590890308305733449059965788766808017",
          "0.984390794180813878526136547732817689290302690784868856180811"
        ],
        [
          "0.14",
          "1.04908400934952048769134309147791079472349904132982290181492",
          "0.983671411330789664626937214053889795498778116752417698556979",
          "0.986495552923418006006081099165105916406523676298202790816382"
        ],
        [
          "0.21",
          "1.04838699587843073465143053273457897965357323264522835897755",
          "0.981538716221816137321241799177020307486826222861461662941034",
          "0.988676564649470596354295522630270848578070755724878648983528"
        ],
        [
          "0.28",
          "1.04741634079240136051075265287220161734276847703627208033631",
          "0.979510889603146375523569811472100236673611509866374573688085",
          "0.990921822604413672156001796251775847035038851438755687545456"
        ],
        [
          "0.35",
          "1.04617819236895058424971901640144685693954911785823981732527",
          "0.977598687063217233368781806951217081768675310777124274168094",
          "0.993218921543940300309538601469823038122489883946540342043161"
        ],
        [
          "0.42",
          "1.04468031926097375566470940288051446770539672874138916235559",
          "0.975812164037909810763976080905115955454638995944061907313816",
          "0.995555127258439182038524793139463613944477667018291951055675"
        ],
        [
          "0.49",
          "1.04293204593671451311900660011929567303280851257401290559415",
          "0.974160631038504205654759945605620511278513901269829076817813",
          "0.997917448950017664883316194076010453066875464166812472915152"
        ],
        [
          "0.56",
          "1.04094417678051149387921614016151351925350853093665175712434",
          "0.972652614088498038673912075786750239953615534817545108544923",
          "1.0002927140094713956076078224604839924223160715673933734681"
        ],
        [
          "0.63",
          "1.03872890984635584230382010590337294493453167745793408803019",
          "0.971295820312870519842366141426710115502465171348226949698525",
          "1.00266764470172668408597275021446979251523246895292794985072"
        ],
        [
          "0.7",
          "1.03629974135885170053894842259708565738627297011667236967197",
          "0.970097108581329804151155729180901340740714444068756988990635",
          "1.00502893623423172591559043644444003346650553072019783577672"
        ],
        [
          "0.77",
          "1.03367136213769454885462715195402402900401744021692113700093",
          "0.969062465072505817454710728583993873086295584603268356695569",
          "1.00736333565441322294394548633396351450462898873869277816431"
        ],
        [
          "0.84",
          "1.0308595471813532636031887489677297528991757681645810887603",
          "0.968196983599003960062332031757906583620761297952151028420786",
          "1.00965772100042430906272455258593419918767415047891207316077"
        ],
        [
          "0.91",
          "1.02788103968285195011602459107882896512999360470837518603543",
          "0.967504850513578779020882790369597974515478273492218782618797",
          "1.01189918011461966324623522432184538736834468001914080865113"
        ],
        [
          "0.98",
          "1.02475343076548987321411120558430213062838287121638252171497",
          "0.966989334004105516710027253454612748505111924747092280990778",
          "1.01407508852196653103597422230437209748724087620550772547789"
        ],
        [
          "1.05",
          "1.02149503621958857884731760399170001786520692171688163949789",
          "0.966652777579053622278131862670869376806310692103332040505523",
          "1.0161731857762129288955795215769545657291164120768515604241"
        ],
        [
          "1.12",
          "1.01812477149394462562199896313556949382002861512016899186516",
          "0.966496597545205803766005883382473393728888265002135023231486",
          "1.01818164968516899950770781180168249660690045983659395360687"
        ],
        [
          "1.19",
          "1.01466202614903755544351553112686069614581172554950969510512",
          "0.966521284284725333298007256049198775267675095252343930823489",
          "1.02008916784280070094822202019011275537609410574404165504343"
        ],
        [
          "1.26",
          "1.01112653891500299635678759781880376917147550343848257024023",
          "0.966726407148585984353913803047514506290679816829666358581194",
          "1.02188500591968284790273773367797848224476646401957960926808"
        ],
        [
          "1.33",
          "1.00753827441804412855798599028738431137178023608926527500234",
          "0.967110622797027523003850537404032028879320717756856121007492",
          "1.02355907219422957090694799425012838441986612890071864932516"
        ],
        [
          "1.4",
          "1.00391730254667929508477827997391694062182815031360083100155",
          "0.967671686834243899282370011807609740603595120244628001866074",
          "1.02510197784437467014788339081603925282585939981430215549927"
        ],
        [
          "1.47",
          "1.00028368132654503714756131836256955090841140708838571256027",
          "0.968406468603105144863687064163221329319247102235739135992465",
          "1.02650509256223815927970410020999068080082071187465272478214"
        ],
        [
          "1.54",
          "0.996657344062037371375544617270071046637668210360882706777063",
          "0.969310969025524699034336386689833082548263886229886105340536",
          "1.02776059510190882439392405220152333839493796431252371726633"
        ],
        [
          "1.61",
          "0.99305799138756627921659276083063640894238858390233381097492",
          "0.97038034139430738925594017275995748238418048721360201133964",
          "1.02886151842184140585059732699191635359982216452925590577386"
        ],
        [
          "1.68",
          "0.989504988753281738535838492211430678527886577849776583256108",
          "0.971608915042187038848100290587628356633182797240743081519045",
          "1.02980178913751396189115305174756922915658247007974796037365"
        ],
        [
          "1.75",
          "0.986017269752381601377646579463859427276005994100347228542419",
          "0.972990221832575944593156603199006681296473718295866333095676",
          "1.03057626105590821387984620762696072284132287034722128456582"
        ],
        [
          "1.82",
          "0.982613245581969148028186021087573396188470964208624826079429",
          "0.974517025433650395863088871560884194189646650631168392427085",
          "1.03118074262007470344621837147021804925636212075042547589993"
        ],
        [
          "1.89",
          "0.979310720819139657358772053023227469440312685432346007614196",
          "0.976181353352201991533881729368716993048250234815638356283776",
          "1.03161201814858361674891833321894268228847063720078246144933"
        ],
        [
          "1.96",
          "0.976126815590560937843371738312434405033512846401532097402797",
          "0.977974531715678910202521340782955534031879650817211512466474",
          "1.03186786281016957406145444984830291606748675125193577378755"
        ],
        [
          "2.03",
          "0.97307789411903324906036968135478621368268077459916304116919",
          "0.979887222799582721664975378914290794907081584993416944064957",
          "1.03194705132757217965812640791448912667745390669317867373058"
        ],
        [
          "2.1",
          "0.970179499545848865157674280219665025996368643124772557090581",
          "0.981909465302507875531633866623280057667615514696289303944205",
          "1.03184936045577457298706053231487925329387451985611650318862"
        ],
        [
          "2.17",
          "0.967446294854405607699254983060017363212262903432850248330686",
          "0.984030717372321606174179416368361534182431457562605197741274",
          "1.03157556532798272681781011305354240444656525330497033736819"
        ],
        [
          "2.24",
          "0.964892009659347436650172816938478056173218498056383726466159",
          "0.986239902384066887583306855298772073036030367018320356633995",
          "1.03112742980731810370937884643128406582921741783603305658304"
        ],
        [
          "2.31",
          "0.962529392577097048480533675794735336398294344153583497034203",
          "0.988525457462991886055973331436394849345497930814345123396678",
          "1.03050769102298035840693098278809327622691410754289556832608"
        ],
        [
          "2.38",
          "0.96037016885831061118198026248189634370032482086630384995956",
          "0.990875384734604043119675593563031636458057224114179472791308",
          "1.02972003830635073212845728825789143203270610420461719942749"
        ],
        [
          "2.45",
          "0.958425002940549270069002960202773873909533176914272468436366",
          "0.993277305267829629911606369022145373875563438168283677394109",
          "1.02876908677502900121966034842164722736283352916040623357155"
        ],
        [
          "2.52",
          "0.956703465570095512615735170393212448658512101435277620132657",
          "0.9957185156573206176449038515823154774860367544054201347687",
          "1.02766034584109766994320941040785827211716278132486977362313"
        ],
        [
          "2.59",
          "0.955214005144878587487657297734379489292891856639209745409152",
          "0.99818604716685636001493613088413259920169739379440977085436",
          "1.02640018294403634731719618939134348643350046577780298802932"
        ],
        [
          "2.66",
          "0.953963922945231591554837180499393712823695062646140874777484",
          "1.00066672732788031576180301664237610667406976557733329851969",
          "1.02499578282878270081024450572487235386168595605652635015296"
        ],
        [
          "2.73",
          "0.952959351944811471855136031643026022007643567199461584736197",
          "1.00314724385581032131343168097728497959099528369700371806257",
          "1.02345510270562208105885161370598379319325760404396138975007"
        ],
        [
          "2.8",
          "0.95220523892943005106587320787272159479697089537138034735874",
          "1.00561421071225904977986964270397028402612295015223860329566",
          "1.02178682364109294037422359933026202732942598367252273270018"
        ],
        [
          "2.87",
          "0.95170532969557826198999823893817027960766284817661743276092",
          "1.00805423610416885067741302647156526249028464879424671428195",
          "1.02000029853815344008261914556059268746571507255521414511717"
        ],
        [
          "2.94",
          "0.951462157151756558730502949395090814407505826094602877689138",
          "1.01045399217164596407396899149714107246683888899821935065156",
          "1.01810549706971619347667194888020912899132096758323242416686"
        ],
        [
          "3.01",
          "0.951477032202920086513783532680831473452780370312468361231749",
          "1.01280028607558932730535073092742597342454435098557964634162",
          "1.01611294793258013908647733274085737508344181495394359412602"
        ],
        [
          "3.08",
          "0.951750037359881329628675536319359470507650973191225553819196",
          "1.01508013215473449928679078294519944896267506130964776783363",
          "1.01403367878902848794800449313482954390755446686146588994739"
        ],
        [
          "3.15",
          "0.952280023079781007660803427637290498248981148537032163596241",
          "1.01728082478022449544325691951075989653787155744951896315414",
          "1.01187915426117211937363402511051385405289010611757330001542"
        ],
        [
          "3.22",
          "0.953064606909072985248256042629222494194508482686772414428019",
          "1.01939001149508674467927247399697079947134736228538279025399",
          "1.00966121233874335525301658784293332265109729322925043486737"
        ],
        [
          "3.29",
          "0.954100175565158055372644719815585750766259602067236245551323",
          "1.02139576598690057413982135226804584249999121362316490105179",
          "1.00739199955472102878571778382306480927910588759651919533083"
        ],
        [
          "3.36",
          "0.955381890155103758796923246390105618854926416997673389488294",
          "1.02328666040538553933789044314369903099486706249961712310728",
          "1.00508390527512019964494429117378292066010814830324886372496"
        ],
        [
          "3.43",
          "0.956903694788053952534758479376498429551560721429215819035524",
          "1.02505183650355919889593023998038816655816526515060550292304",
          "1.00274949543972666679200324797681288477690722072335682624044"
        ],
        [
          "3.5",
          "0.95865832889022847197776470049329994888819336514945498082351",
          "1.02668107505244868649216513123349232767594227579327461862097",
          "1.00040144607970934458910646367136287564259988504468130957224"
        ],
        [
          "3.57",
          "0.960637343576146900475264229543294251801014511409730509646092",
          "1.02816486295603421491076465402693113730774907932552515009584",
          "0.998052476926110527129652286046660814181073772595827842538339"
        ],
        [
          "3.64",
          "0.96283112246525940002350551585325744653441132705278806983932",
          "1.02949445747606978975310004597342571652797578332987698842548",
          "0.995715285410401537629641397479575779700043088500833768076874"
        ],
        [
          "3.71",
          "0.965228907358015331926091358184282404236295404151032356994225",
          "1.03066194696653384354731382362988218495456418960549050822564",
          "0.993402481344806286791354329574058834574429414035164778561269"
        ],
        [
          "3.78",
          "0.967818829198173584229365480514374062646404271374917634874298",
          "1.03166030751550344887587903806560814360095891485568920180985",
          "0.9911265225561468688988911747638615177828207544017513682139"
        ],
        [
          "3.85",
          "0.97058794474766736828111310523090888828535181254325781105079",
          "1.0324834548989128680079715793532921951577456433856641753001",
          "0.988899651732765029899301139219047653002689705233267254244631"
        ],
        [
          "3.92",
          "0.973522279385617236457347941306111397155980718259484132971797",
          "1.03312629126651478395474374310102094283954429597253538649671",
          "0.98673383472983461407558406263313780082007335594968352049807"
        ],
        [
          "3.99",
          "0.976606876413444982533567009924015409291936512531134582033662",
          "1.0335847460058190735917188082834769776029413620428081265761",
          "0.984640700564316589320760388729445848462669837971519892532703"
        ],
        [
          "4.06",
          "0.979825853203094697354281371253363808644793882449890330011514",
          "1.03385581026506559723375388337423114090410115163157769049363",
          "0.982631483317130806636436206669732788067829757706087511328681"
        ],
        [
          "4.13",
          "0.983162464465081647090931430613971502299273833150079368689575",
          "1.03393756466141420219446762061488518724005638669322118160054",
          "0.980716966147031077575594969376953475230148448760669193289785"
        ],
        [
          "4.2",
          "0.986599172837812780153912608488752189153627533218984517802436",
          "1.03382919975530076778182287681048293943432538194463878109887",
          "0.978907427608363902262948234947748131007508779811013170965778"
        ],
        [
          "4.27",
          "0.990117726910108893362113948057525531972061853394611329997103",
          "1.03353102893586539152825577664590446476870650538761363472284",
          "0.977212590453539067532201212350776607457420205277178355109484"
        ],
        [
          "4.34",
          "0.993699246686282652974646910755820059971791741930713878854284",
          "1.03304449343481108852641457591372144055324490078186792960615",
          "0.975641573090789578778819122453836672183832830884476569245352"
        ],
        [
          "4.41",
          "0.997324316389085837969509823710227808136875098592082713779709",
          "1.03237215926605202297091517645442793314116459724188880816633",
          "0.97420284385876324519077375596771897687280700063908144904178"
        ],
        [
          "4.48",
          "1.00097308437234022120792169123635281736723787665927871839034",
          "1.03151770597487076462225275073489842141505893081882856802034",
          "0.972904178271742576876539017265805364177025503529145109775286"
        ],
        [
          "4.55",
          "1.00462536978449845797554294271752386264082957808451479035084",
          "1.03048590717161123211347190507169811770934209696862130036951",
          "0.97175261938285986970096092412561210967688951279441353751334"
        ],
        [
          "4.62",
          "1.00826077548947206758464571471734072186727971422326808251269",
          "1.02928260291957698146517306060368666497117929353668132437389",
          "0.970754441407533012419329284048780310064764717639158024855911"
        ],
        [
          "4.69",
          "1.01185880661482106050041200346149616908114627908034411096233",
          "1.02791466414301081198278867302129138859733395424846731769721",
          "0.969915116745408170627748645778817332891908271663984206201297"
        ],
        [
          "4.76",
          "1.015398993963039193462793621310009802861548486750061124912",
          "1.02638994931691173185311448309549820206946388655070067519692",
          "0.969239286536208900072384478640794684518683898774315268151692"
        ],
        [
          "4.83",
          "1.01886102139252753105158829099066228610550891447819297828606",
          "1.02471725379404435454647288570517124527034407820101599663702",
          "0.968730734882843803831861500931158267658570342613744177004427"
        ],
        [
          "4.9",
          "1.022224856154291742625864916205352966263958878600187042828",
          "1.02290625221385103421050983311044586080755980129111469992538",
          "0.968392366873639067052292233554531571908498737144671834209677"
        ],
        [
          "4.97",
          "1.02547088106171698447242288541651883395558854662352346034844",
          "1.02096743452117837041039545029885585734271099758357726631372",
          "0.96822619053429975929237267444503529132927157854775722142473"
        ],
        [
          "5.04",
          "1.02858002727708394654804879545635237819046962132547562882814",
          "1.01891203619798100687405230024449189478020474121164522881855",
          "0.968233302838771368950082347821925963339201957420118255186149"
        ],
        [
          "5.11",
          "1.03153390642262958043943221554612909000005764491489961313605",
          "1.01675196337684431748311121682740483692125511426465837385584",
          "0.968413879906130953146233165827257610401798226477592964616097"
        ],
        [
          "5.18",
          "1.03431494066839384877110086354976064203889570192269056783955",
          "1.01449971355987944060774533459132489441983853260918960295755",
          "0.968767171507510980403074525538937912239705913343740781552444"
        ],
        [
          "5.25",
          "1.0369064894158418415020945571550113723508884590191786017811",
          "1.01216829270917115501483000094225875189551028560860785506942",
          "0.969291500002353076016557224792871902243703241265908391700712"
        ],
        [
          "5.32",
          "1.03929297118679546130566953922669470467682966884650902870724",
          "1.00977112950469761187938190712535866339741369125627532565495",
          "0.969984263816503868447715857232120140649482785706731116772675"
        ],
        [
          "5.39",
          "1.04145997934245827387073692226822582867597239465526868628079",
          "1.00732198758202848326899450416966180048913688328290487059772",
          "0.970841945565315645451471110293148816485501379726037124661306"
        ],
        [
          "5.46",
          "1.04339439029756543085402380442770328742728036501584218485253",
          "1.00483487656503756935598547242046868819488925244342015954255",
          "0.971860124912549390928779425294648633096731791362873917555523"
        ],
        [
          "5.53",
          "1.04508446295960484939016871873655429100108643178826998634477",
          "1.00232396269858641981725789334610960925192063128211520368889",
          "0.973033496240100634277890973348222255516128280014161307772077"
        ],
        [
          "5.6",
          "1.0465199282116823377878784970269740001165335769732461676237",
          "0.999803479863239810455252028747992328044913306621469469310975",
          "0.974355891184058465541090064443881853623920616832941781117041"
        ],
        [
          "5.67",
          "1.04769206736839408781537205791090400749464406568871009425202",
          "0.997287641719473171676259902373881098358610779577988887858355",
          "0.975820306069139197820269755071128110790988257508157711136122"
        ],
        [
          "5.74",
          "1.04859377866492762938719121071929840238640754027622259697124",
          "0.994790555683719432206278581348640336591825334829836790469965",
          "0.977418934245995533100573599953608142528788782051475938567565"
        ],
        [
          "5.81",
          "1.04921963098795169706382820097039973097294322121012628582402",
          "0.992326139384407335688919129545143521300939988046319686690086",
          "0.979143203304304657843924109746157441583940397953352522156335"
        ],
        [
          "5.88",
          "1.04956590421967808945544829410581629836016351103164234699423",
          "0.989908040184477064373149750008339469188684241350071289110894",
          "0.980983817099038639861728140245900797135252971404345588801778"
        ],
        [
          "5.9303397387657805113477367376318397",
          "1.04964092138027370611570190593482862970263122593954877259258",
          "0.988205188998974463924896529767530330929051569908480763903698",
          "0.982373830424584383745630785202512981428966825558976903038256"
        ]
      ],
      "flow_calls": 39,
      "seconds": 18.01827359199524
    },
    {
      "index": 6,
      "rho": "0.0309647484940285595130243665366630504312435569790781811446924493283131428500242568878845309667863710169426029304211055007730069577069229",
      "stable_coordinate": "-0.0000161009214989653774261149849155803132662874303783524471100672828455203873301155611485475748290715270737218183283330774105611598459218117",
      "period": "5.93113814782034629326618248247302763620084317620250804216046924261349413347875627778078891217139138618982851769100772665887008789909695",
      "initial_x": [
        "1.06191339606655815364862261808841052054922082652777800984227483137378076531271839821462051435874367050681148404251387792413545275556792",
        "0.985286530815737627143574901009997170575345220254998905395021779260076673158805794632531802111214387613655142450478285593200290876222963",
        "0.978011783553055157979820120351355646180880591560196197713293859445651521982072013748746096264413945380487412560055940788904681572563237"
      ],
      "original_ode_closure": [
        "0.0",
        "1.864585182800051685822741328865733459344117883650101724e-154",
        "-1.491668146240041348658193063092586767475294306920081379e-154"
      ],
      "variational": {
        "monodromy": [
          [
            "0.71744259395714532583452781782705705920029810578853979274950234938868651521276570135457092339330271656450432915155481379028583454016177",
            "-0.427456571684566363948785632245090132183325501497826297630197517606804531249563257797705637651883395446213908846576875038702351041356955",
            "-0.508784566082211068539862261679655772753083803042001014186470671692282426258594476379069665948620179244262852938097501313750276759198066"
          ],
          [
            "-0.157822361716225945018789916426612645773365985882529236429795450018251588295078326338884510262351481239860635848705757674840432344244517",
            "0.756710419035483644142022030358871473273537925466321535344850203225734874840335989634184332883940671051353674757721873743230713961390176",
            "-0.289583541543476586608790413001419494963327519008777948527223617298215622976165508182306676112519146812865241365519677834194666237098715"
          ],
          [
            "-0.26583575041332115683313932506964807906033060459040482630431213013500415976665710448709453429792676949386977895372121977010478044247799",
            "-0.398364744403225290537890157318002447295774751523418047641930276640270284415547284068488939405315150846096334898856469457232369398508879",
            "0.525846987139195919889786724717744974700309683689031663911716470200645776913970366313972415183463423600900040076406748167075237427124845"
          ]
        ],
        "return_jacobian": [
          [
            "0.999970012772921993036360038142188319301895496063008786381066611586348600551686313402013641918714722537897499543584592942347615599987356",
            "-0.0287193734058072889807427192989819378316818616933607420985868850474495104513637108585927858903251466548520894840906489617882067786640379"
          ],
          [
            "-0.0010441149748135728960623411306189880411024713666138507320083926656759547141612900083659467762600298135134654695287546969439052199084941",
            "0.0000299873589028968299765347614851878722502188808842056250024112287185664153857439007140295419920886788605444420988427582441703286894348023"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999048914084587622881744477884210721980770965799411651124678464200484763066189406405161084207884846750873247257556",
          "0.000000000131824889866337523989588919551263970466008781284088251849267755315947378838527186697640621810352882901475550853840912681419235465670361"
        ],
        "slow_multiplier_minus_one": "-0.000000000000000000000000951085915412377118255522115789278019229034200588348875321535799515236933810593594838915792115153249126752742444268489349922145018505763",
        "monodromy_eigenvalues": [
          "(0.000000000131824889866337523989588919551263970466008781284088251849267755315947378838527186697640621810352882901475550853840912681419235465670361 - 1.76510889575259757914717787507487843739056460690053388380651175500229135195358950635206695328673427875523931732251599339266936875497008e-159j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999976167 - 4.76355196337924140050164457668402276211049063920433662916271321409383651173502744373290396625791911729275754444106368805283343080527558e-133j)",
          "(0.999999999999999999999999048914084587622881744477884210721980770965799411651124678464200484763066189406405161084207884846750873247281389 + 4.76355196337924140048105027037122849055691810693420976290420293251260760542043781205928336961315695723152393921740869149712403589446058e-133j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-22.7495466659659004243271924847504416757649115453616776680794597015721680076300562298030238300319299801529721601656470715830321609058328",
        "det_monodromy": "0.000000000131824889866337523989588794174467917804588881379612096156324956363457142861471913536317477089508923919951367913531341236694707562779798",
        "liouville_residual": "-7.89736053469047251626565285923944464355378297857792862707450932664688564122221790754690227491321861322114244862695553414036383737243788e-155",
        "periodic_trace_product": "0.000000000131824889866337523989588794174467917804588881379612096156324956363457142861471913536317477089508923919951367913531341236694707562779798",
        "periodic_product_residual": "-1.13055580908645571925773057160813412996235691528813711405986369106566574666650724336407843784521569087327841302799647039852340812813273e-155",
        "shooting_jacobian": [
          [
            "-0.00111349963139609464947297647425363510111381608141221362105311380359094009655010327623135020010336311699477914810163200501078392949524577",
            "-1.05738687917889202061649195435001353927958577164728501109010065675634689560185037726634308249457424528970022891976206126085579362122513",
            "0.000065580472162817868158833381876023298850706009112714849791605394002360902203456228850947568391898774550830386829186661069877908782190879"
          ],
          [
            "0.00536414127485267443848435847959213512884775199495750454279649003034858163793105638287671673676701358416744590093619095959902294690944715",
            "-0.598827138334349246321377656813726233330922994206579151503203139221617783971240923522449189273326790627668267337621547933773385567125737",
            "-0.0416395572926927842958887401992605642836024577386887856662029249292175312834436927265155155148875274037537883206844911722101647718970549"
          ],
          [
            "-0.0060583141527401538120107458484975229632664448094264073335826172224066397881430976031240981222468878974298826890462555179379950337298075",
            "-0.987927099425637870793125003459489894780169698245647332134756155760665864589499173054796624764120531998346498165640435334300044708910063",
            "0.0349471531646718760795146064111273493404861015967627643636101759944283082362244826422333076176905860620157330691664366493437705111852462"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-377377881372830641401815.819533820649282756311550554410950717198190028999802895756436288639677081474830495210320057357481700998914607605",
            "224294814247442722942860.814655774612471100669196764916059432452987760041349079532454825096705063434690187974235667110482792494244703537",
            "267955599811800401251039.198376611393322741917858312773156537213041092326349017141542922287033670814310077608304394672684111493332038004"
          ],
          [
            "394037713255121223379.405984063463127334038808166214924013412117749775483099747234845292711636388873643316425846893037381344840934945245",
            "-234196597266199728549.25807424899158189585759457083458917781366887158346423964331156046162572777573341250108725190912879829278931208838",
            "-279784844357197124600.005490427136176694218348716954147398481355707277610255525709339078555811929206256250466315286277715484696522270814"
          ],
          [
            "-54281766975209431379519.5959027324306089400996176994557966163681926247382007929235332702711093784687035773252072816414328228321588304098",
            "32262407103555590517557.7941250499644615814354746104596361992189689657909910175174953618486930154307747548991786168520749313509827046468",
            "38542543552828895959548.877593848371421765152038829058767890637864989764655765007435629363481431712107962360675783288950098861195036274"
          ]
        ],
        "integral_u": [
          [
            "-2.65699215829253064351741978043554986769503076587226873072795877634685572547167298933569094720952230226399884659681782393813328712331946e-154"
          ],
          [
            "6.78898536680480892863959963003475427004541504659794238989474155118613926655445959053302383210755924610422817904337328283132408744582231e-155"
          ],
          [
            "8.19956068071129238778029756753600242474951357060352608944215606171822668723569020645332757209987658163852394708375592765428076125087546e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.0276",
            "0.0324"
          ],
          "bracket_return": [
            "3.29907510732272984843626059069e-28",
            "-2.92637914718679815102330192972e-27"
          ]
        },
        {
          "stage": 1,
          "rho": "0.03",
          "v": "-0.000015109461344576765575052693524",
          "radial_residual": "5.212640865227207374e-28",
          "radial_derivative": "-2.2081469759512762952e-25",
          "correction": "0.00236064035682298"
        },
        {
          "stage": 1,
          "rho": "0.03236064035682298102509738089255353578259",
          "v": "-0.0000175916987885598268824479368599",
          "radial_residual": "-2.7901535186047267717e-27",
          "radial_derivative": "-3.4087766420225434387e-24",
          "correction": "-0.000818520487440689"
        },
        {
          "stage": 1,
          "rho": "0.03154211986938229217716610480106048657786",
          "v": "-0.0000167094710289691992468219510523",
          "radial_residual": "-7.5380006642518111905e-28",
          "radial_derivative": "-1.7097916470259687207e-24",
          "correction": "-0.000440872469892077"
        },
        {
          "stage": 1,
          "rho": "0.03110124739949021518947687213876875108126",
          "v": "-0.0000162437642757506913793880623451",
          "radial_residual": "-1.4010858190945390351e-28",
          "radial_derivative": "-1.1042436413588661893e-24",
          "correction": "-0.000126881945851224"
        },
        {
          "stage": 1,
          "rho": "0.03097436545363899134429324995572456306178",
          "v": "-0.000016110964589832261194358605819",
          "radial_residual": "-9.1963414311109475431e-30",
          "radial_derivative": "-9.6142314920451857784e-25",
          "correction": "-9.56534221036804e-6"
        },
        {
          "stage": 1,
          "rho": "0.03096480011142862330856616579007391266211",
          "v": "-0.0000161009753951274124164277572967",
          "radial_residual": "-4.9095477489593223625e-32",
          "radial_derivative": "-9.5116957751893517585e-25",
          "correction": "-5.16159038829392e-8"
        },
        {
          "stage": 1,
          "rho": "0.0309647484955247403693881537327890783112",
          "v": "-0.0000161009215005276091105142182294",
          "radial_residual": "-1.4230392135928943563e-36",
          "radial_derivative": "-9.511144382952523893e-25",
          "correction": "-1.49618085510667e-12"
        },
        {
          "stage": 1,
          "rho": "0.03096474849402855951428148003516854974464",
          "v": "-0.0000161009214989653774274275953061",
          "radial_residual": "-1.1956587969952168284e-45",
          "radial_derivative": "-9.5111443669697128217e-25",
          "correction": "-1.2571134985055e-21"
        },
        {
          "stage": 1,
          "rho": "0.03096474849402855951302436653666305043213",
          "v": "-0.0000161009214989653774261149849156",
          "radial_residual": "-8.4408864128169729608e-64",
          "radial_derivative": "-9.5111443669697128083e-25",
          "correction": "-8.87473272104929e-40"
        },
        {
          "stage": 2,
          "rho": "0.03096474849402855951302436653666305043124",
          "v": "-0.0000161009214989653774261149849156",
          "radial_residual": "-1.2595466331475960694e-89",
          "radial_derivative": "-9.5111443669697128083e-25",
          "correction": "-1.32428505398546e-65"
        },
        {
          "stage": 2,
          "rho": "0.03096474849402855951302436653666305043124",
          "v": "-0.0000161009214989653774261149849156",
          "radial_residual": "-9.367348349458382541e-152",
          "radial_derivative": "-9.5111443669697128083e-25",
          "correction": "-9.84881312704e-128"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.06191339606655815364862261808841052054922082652777800984227",
          "0.985286530815737627143574901009997170575345220254998905395022",
          "0.978011783553055157979820120351355646180880591560196197713294"
        ],
        [
          "0.07",
          "1.06174090399748226947159874140622825282599235709681985198391",
          "0.982418004495944355716362721823503934520476166786229782736215",
          "0.980517774858446978053842136439425393066581878406936005534901"
        ],
        [
          "0.14",
          "1.06121553146214970610352200728255684290300262106044589697434",
          "0.979652205959646637992370201855829683255542365596881194689215",
          "0.983133924150924179568663077516923980303002724335219980958762"
        ],
        [
          "0.21",
          "1.06034088298791994521330635003245046367839196006023741096111",
          "0.977003962592238237979498857111080402180584669721858295993949",
          "0.985845901141266569053785570090729085743151761301561424162948"
        ],
        [
          "0.28",
          "1.05912276737306619303588128154990551520962072772901032325877",
          "0.974487329950597110107503365463464089503942167267749932540892",
          "0.988638777435276588438645233966189938755131373237329771461606"
        ],
        [
          "0.35",
          "1.05756914248148762470424429988917483356233159096724072647142",
          "0.972115526524631966688664039597285833536942056497988963698367",
          "0.991497108881676309058187148188178695089237552372208662311306"
        ],
        [
          "0.42",
          "1.05569004240351504071766176535579998066141791534675244536818",
          "0.969900875546230194968851701186095253011952060721111673714286",
          "0.99440502246637049071037470340476981931967450775140760001608"
        ],
        [
          "0.49",
          "1.05349748808801258448251832009859738181067375275267369899207",
          "0.967854753799196961309669406417143913554416725994288042218987",
          "0.997346307234376324217142225212674391053507296148381155718281"
        ],
        [
          "0.56",
          "1.05100538275439668361621559693276389245535001135705081917827",
          "0.965987547305301376151803988156922137822359982631590020969813",
          "1.00030450865397051554704604359926720798430975454093415604865"
        ],
        [
          "0.63",
          "1.04822939356848424409876321865248988357250536099709367355702",
          "0.964308613694733474074069293943999036130332252007504198566641",
          "1.00326302577614896270142004920313420400538924373611610907552"
        ],
        [
          "0.7",
          "1.0451868212104448853853477551364905561594483159161111710695",
          "0.962826251014680846967501428722708306967366012819727078545443",
          "1.00620521048802519154113456931231517631329894128671975559143"
        ],
        [
          "0.77",
          "1.04189645907454417280975346600504457564467662685616478292421",
          "0.96154767268753322989504255343536799162547177572005963287531",
          "1.00911446811286005621490836348373601613321358259076257144373"
        ],
        [
          "0.84",
          "1.03837844391760663998905173470337352176064233946215872729501",
          "0.960478988300247644001930785367014224425699317430854640436221",
          "1.01197435857336440657043379570129070918629830781492564783403"
        ],
        [
          "0.91",
          "1.03465409981578681513510596553920934306069400542785525535583",
          "0.959625189888179168208312358165513169699145481070677626843471",
          "1.01476869730984250232817840043119637860282908183588336543813"
        ],
        [
          "0.98",
          "1.0307457772976943376621072644702721768005273159527070189648",
          "0.958990143369464180918928458380385393747009784107875171945604",
          "1.01748165513144566582476497804172042967001543705313066693208"
        ],
        [
          "1.05",
          "1.0266766894973156047221186396759555514256676854634313619902",
          "0.958576584788880765385128792741317939011224881887485439563834",
          "1.02009785617775663352071842110749837526137634509012674996155"
        ],
        [
          "1.12",
          "1.02247074711435648621069003895125961337388165768645307967778",
          "0.958386121041885712379446897976504694356711725683669430819023",
          "1.02260247317925739811410765030447333006684530701254731681144"
        ],
        [
          "1.19",
          "1.01815239388508432977580883218485364618025592605290580656894",
          "0.958419234769001000170151443473478806616021921055754304424273",
          "1.0249813192287354663198333573139181806825797527249492705974"
        ],
        [
          "1.26",
          "1.01374644415651368629899961198911075408986850789217560647564",
          "0.95867529313658164625111312716381723363299930838376146464672",
          "1.02722093531081220381408405638897077046553323228213413930058"
        ],
        [
          "1.33",
          "1.00927792402435914864108115168840732977765955076260497391845",
          "0.959152560250893216984789574619903647092820834144186271376868",
          "1.02930867288268291204836040921841171743568417432792670351541"
        ],
        [
          "1.4",
          "1.00477191734442472052620551395441730535173634203087162663967",
          "0.959848212987012815243045272655562988693650440604731204538102",
          "1.03123277085472318706600458287738160348354313813333577828953"
        ],
        [
          "1.47",
          "1.0002534177621093937518663889491715997617667283469981065478",
          "0.960758360051023469464295290178959513166196797796128265873409",
          "1.03298242638349976386986535850693433889311333051377741300774"
        ],
        [
          "1.54",
          "0.995747187729709593008842681484494458314780604550156977641562",
          "0.961878064132033924714385239163222721135655456988406232812633",
          "1.03454785896041853056354673079100458329337058559404078188314"
        ],
        [
          "1.61",
          "0.991277625300434511504826877028667418068708626903108281821047",
          "0.963201367038532367405080484623676001091400122836153333394241",
          "1.03592036735513045562741755471372171552336356119424713640049"
        ],
        [
          "1.68",
          "0.986868639305673962520323691612767439450788071424051242403576",
          "0.96472131775036941739642340462521310974188272675332690215512",
          "1.03709237905223091767749348259511775293794772225179818508977"
        ],
        [
          "1.75",
          "0.982543533342035842215462840127860144917060459928753721054763",
          "0.966430003352255899808463793602356057167137340305498447637667",
          "1.03805749190107089558556016096324710843330224341643451143239"
        ],
        [
          "1.82",
          "0.978324898820692172400696645372067924397028365111668683990094",
          "0.968318582846151119397226765132055034608119772239453110097489",
          "1.03881050778005345020816900578589783127426106140624521133495"
        ],
        [
          "1.89",
          "0.974234517166981446587370044217101066200226544576035487977164",
          "0.970377323867511045190409736211511702598034306083249909669036",
          "1.03934745815712926733391293222595055108467182905750866876302"
        ],
        [
          "1.96",
          "0.970293271105947638825917849333996897124698552043763330473185",
          "0.972595642353374084931611469382239698233951829433954299426385",
          "1.03966562150599278385773237374192740275379983053322722025821"
        ],
        [
          "2.03",
          "0.966521064832043233092428629778734075337669581782192121338099",
          "0.974962145228102943929063703890503643030583173725966053612985",
          "1.03976353261155605258565458830767939367568151850919673115899"
        ],
        [
          "2.1",
          "0.962936752740604318584726148505662026247901103271487779448335",
          "0.977464676184797276160753750803500005146980891649761719180959",
          "1.03964098386767967896631532292141019778893821615541156215429"
        ],
        [
          "2.17",
          "0.95955807629645938737933198533279782842737317510980851239911",
          "0.980090364646568662760061881228293627800559963285180192603827",
          "1.03929901873411558148243795800956003500553914093667978345149"
        ],
        [
          "2.24",
          "0.956401608532224365161327977026662594568823993026297053596062",
          "0.982825677991751785498764464978014103540930294740071038877474",
          "1.03873991757762013972156621016322922228451671119188678648202"
        ],
        [
          "2.31",
          "0.953482705606071777124317644304988891155059204032588030032493",
          "0.985656477120535596867937914005745580977232046175005121809386",
          "1.03796717617388409870128800062038773981203356348974504403544"
        ],
        [
          "2.38",
          "0.950815464806219255899057605961876210418170799234403873056523",
          "0.98856807542735314730632531781422098115206751440046625084411",
          "1.03698547719213830685719830778208220845469820623952290565771"
        ],
        [
          "2.45",
          "0.948412688366844395697609327340923414788360206626768259669252",
          "0.991545301223679772868465780521206914858732629230908294012453",
          "1.03580065502303750294331618809619714020121588959459749806941"
        ],
        [
          "2.52",
          "0.946285852457026368515359334949252930925327861358384045780094",
          "0.994572563629761273730245458049984509141052855480926406459199",
          "1.03441965434284347146282159667539748311892822847663379500437"
        ],
        [
          "2.59",
          "0.944445080719752947532801911829788805219120225806138051832592",
          "0.997633921921425006142107873719781354428307216851736260189596",
          "1.03285048283328269227144815136241650233970674408281394066417"
        ],
        [
          "2.66",
          "0.94289912177085515150566572969562728661952793425539934035078",
          "1.00071315827981085707716082332843176718457951061199305787378",
          "1.03110215849708662264453928296267907641102928459589352296747"
        ],
        [
          "2.73",
          "0.941655330116547443968986449346039855139917680414906647428135",
          "1.00379385384798597178408321405105220272733148571290912617284",
          "1.02918465202453864674618404101946865390995449619746273668623"
        ],
        [
          "2.8",
          "0.940719650011467570933352315731537904121763403054198271059815",
          "1.00685946794946595585692187213227856503849363172005727273546",
          "1.02710882467678881440475372324906477248676433646275074798663"
        ],
        [
          "2.87",
          "0.940096601854966808870099734653358071831517464169685422577914",
          "1.00989342027024667297982082590589003997374714451031567705843",
          "1.02488636215770717870801865933976760668267909683618026531722"
        ],
        [
          "2.94",
          "0.939789270809995641316915172149972381158889966369640909478174",
          "1.01287917574874919338649521168562382744085339836799460462588",
          "1.02252970494807552313430805358846343898103737741919759846917"
        ],
        [
          "3.01",
          "0.939799297424235499011333431079208543896596406898769767504599",
          "1.01580033185789614694811406390281344912449858716173758939294",
          "1.02005197557439380427706053281293731097923234048994535426069"
        ],
        [
          "3.08",
          "0.940126870135010070547899436888313065056660445303190811536152",
          "1.01864070790127751421586503054262255853154563708937956152425",
          "1.0174669032799020781058763123501464896436938858315963718975"
        ],
        [
          "3.15",
          "0.940770719645739540419888390282924249321932232011018586841969",
          "1.02138443588204042256533257377624020166391307195458999954789",
          "1.01478874655795812182815120306774428811989148584239716711651"
        ],
        [
          "3.22",
          "0.9417281152699612187360317932286042002254962026455272527331",
          "1.02401605243986643354146766321574727147322334406327318033612",
          "1.01203221399799770379855626033252999655518205850750734977689"
        ],
        [
          "3.29",
          "0.942994863446836689029906667764209826096433261647040904291615",
          "1.02652059128939397536072642151157960412500261488762355337782",
          "1.00921238388223774652760633963832374572097505057236743881993"
        ],
        [
          "3.36",
          "0.944565308737139302831532785494091342908665145211618470472151",
          "1.02888367553400388000867121505596518364406867912768469359622",
          "1.00634462295733313892653956650176918607763909224841889317996"
        ],
        [
          "3.43",
          "0.946432337708456181770970343694415460071581237206633830393854",
          "1.03109160917338800618896469588018562046843742480054134159138",
          "1.00344450478961418433197912057792908976233854309717509087349"
        ],
        [
          "3.5",
          "0.948587386210205159973860478684236795119760793477329180779348",
          "1.03313146707319689476702988635076784090804722707927190045442",
          "1.000527728095547604359131993741129339767527111089785123084"
        ],
        [
          "3.57",
          "0.951020450620516385169631217770088198781446766610499821506931",
          "1.03499118262177797543399411919051633061443732606157262147019",
          "0.997610035420907238823739792493804950501601681186259809228194"
        ],
        [
          "3.64",
          "0.953720103715552253553419515737590713448895327570836970019227",
          "1.0366596322640414470826958617864032456119268091234232047924",
          "0.994707132523040133286379246483248432327394337689532778459976"
        ],
        [
          "3.71",
          "0.956673515865010642355394027774246930094985948075182535952976",
          "1.03812671607726758889697971940503711579141361263084929027481",
          "0.991834608790807035746790104069968845844749751605757088707391"
        ],
        [
          "3.78",
          "0.959866482293084879065293484813847030847877038676003216172267",
          "1.03938343353956904475891562079422309167331286302050884129556",
          "0.989007859016514729995286599071194865867248928284598235051648"
        ],
        [
          "3.85",
          "0.963283457159951950169534352403473562371901524923610828792197",
          "1.04042195364000369151956078965421810539277190341081945734827",
          "0.986242006813709742242109585657783383015004409808667913542633"
        ],
        [
          "3.92",
          "0.966907595213116139909650369350594252427854881626244220977059",
          "1.04123567849109643700129137067562894520332948002436416453245",
          "0.983551829954355888579600006318916609173137689079141251810175"
        ],
        [
          "3.99",
          "0.970720801729190763170757892558429375094168029862486098458273",
          "1.041819299630659371101280639707901090708164214035244652917",
          "0.980951687878976114673748465204850877184933779344325316577439"
        ],
        [
          "4.06",
          "0.974703791413932953112936468612409872373441285513552839501609",
          "1.0421688462409257735282652200474968128325738768468476725054",
          "0.978455451614119449716508357175889716348086293957294532260212"
        ],
        [
          "4.13",
          "0.978836156851046576795804359704617116953774547431954664862447",
          "1.04228172456945182588308902696159008864867385570188383629829",
          "0.97607643631334049466234835047383351015265688705476895267857"
        ],
        [
          "4.2",
          "0.983096446988514128020481836670796313617117569273803631906743",
          "1.04215674790795445968028194081646553047772881314510529602211",
          "0.973827336621073028653008828389605434496420575538622937004668"
        ],
        [
          "4.27",
          "0.987462256025736407546174705879256517544841065937181347993531",
          "1.04179415657181868375602439971857063551492676926356421457897",
          "0.97172016504364875967484603469222549741925640555977701239482"
        ],
        [
          "4.34",
          "0.991910322916969902552917251512758350184782359426480535509529",
          "1.04119562742358070175642487852546606956954634859076121345846",
          "0.969766193498538223362325064989946315809001345359445001433236"
        ],
        [
          "4.41",
          "0.996416641538596368241163012584994532118813459554125334741862",
          "1.04036427259700189292821483083985928729286182676789375519589",
          "0.967975898201914128860537302795443048928435044221213066197781"
        ],
        [
          "4.48",
          "1.00095658138249695519182165804842705879473368537695258747358",
          "1.03930462720269264744380202185487401994785302933160355328232",
          "0.966358908046043753505191243923051199656488403770316493312551"
        ],
        [
          "4.55",
          "1.00550501843878539382347111032063001496936683497055619695561",
          "1.03802262592951378895165314052795699933764064623994235683039",
          "0.964923956611922359546846657411551821194381422698192086895075"
        ],
        [
          "4.62",
          "1.01003647572256554606144189250235087266311619432275675698907",
          "1.03652556859569372311641343157804274007478435847708188748978",
          "0.963678837958996732615492747773544993541707188731054119536997"
        ],
        [
          "4.69",
          "1.01452527268594719261603412293285702922159294167562940076123",
          "1.03482207484695075673481290733191410219343693558435261759808",
          "0.962630366332733933847846832449076042967643766670629595118451"
        ],
        [
          "4.76",
          "1.01894568254343690317121538500413384695069242224207797545764",
          "1.03292202834285657290592751306651835423495146041103996032981",
          "0.961784339931996846088365259250773786682489572795105468997822"
        ],
        [
          "4.83",
          "1.02327209633145947299362123390025380720029020966836550618503",
          "1.03083651091401627360662892508924912489027308436532402278831",
          "0.961145508881414353213217565501850551860251957963324349430838"
        ],
        [
          "4.9",
          "1.02747919232672184314463929178909090678662572869666414631152",
          "1.02857772730811433354192877994011350408235783044559976068803",
          "0.960717547558783770439070586353205786514794218954900814373827"
        ],
        [
          "4.97",
          "1.03154210926891077351255045137477584500129423932551733472997",
          "1.02615892126927889395303945782076501494982822322786464546057",
          "0.96050303143350580921827796214953802407432278607712944365752"
        ],
        [
          "5.04",
          "1.03543662167608137126467377785667212066612601234004113824806",
          "1.02359428380950934080281878510927159631237505201701720606047",
          "0.960503418578508828396043814421562751429995129676480935848408"
        ],
        [
          "5.11",
          "1.03913931541088509557646000335545296364142756457276715819441",
          "1.02089885463033077560736813516295732717356602362839632535162",
          "0.960719036024352915438678681603728666259348494043223659549643"
        ],
        [
          "5.18",
          "1.04262776155674538685232662098822097189423639644663257946793",
          "1.01808841773500040292934095074030989982280997740486302561313",
          "0.961149071129417921091165229206699812661853229602813558337972"
        ],
        [
          "5.25",
          "1.0458806865987079907231717114076266451933308897433911896453",
          "1.01517939233458222187349937116586976655519316919631419088164",
          "0.961791568143415894016298498776816931267283071919706806363959"
        ],
        [
          "5.32",
          "1.04887813687658348542244887640305969627770286603178179286395",
          "1.01218872019365862176085167569000911005384089224159130146817",
          "0.962643430142037343061365716168479469088949541231690443944666"
        ],
        [
          "5.39",
          "1.05160163528979763593807150286411722292295351810444722044268",
          "1.00913375058258670661352646496140737231546548010112824284401",
          "0.963700426507450083158012547589337148747844932747703358996587"
        ],
        [
          "5.46",
          "1.05403432828467027020063948556436173400588404374722792579786",
          "1.00603212400288201910505105709765207049434925628755660396617",
          "0.964957206121758898220566058734629451026647351266185845612928"
        ],
        [
          "5.53",
          "1.05616112124519484563867506270696446378826391765519309701998",
          "1.00290165583099524157793526221332670038195996744196141146335",
          "0.966407316427612553520564918844380148391410179067398626957215"
        ],
        [
          "5.6",
          "1.05796880053628350920192809451501681295461086249374740614754",
          "0.999760220984510291364663073423550733646140795740617103272717",
          "0.968043228491227186865708769200922675621305016106726973630045"
        ],
        [
          "5.67",
          "1.05944614061137779503856187967242975037558980042356268794067",
          "0.996625640655257614728480154910845701601321496408218793367655",
          "0.969856368177641225706228556439658758300155666803705754508278"
        ],
        [
          "5.74",
          "1.06058399479089575993544729095042806941279609908836648446833",
          "0.993515572078107621928604114441228735119825020112434431088254",
          "0.97183715351566531982453508304062708839978818324250262598225"
        ],
        [
          "5.81",
          "1.06137536853998822741006194525399891315112602283091414209498",
          "0.990447402214782224278592669875037422115701492492314147061378",
          "0.973975038290590242065277451367248178501126489728914666995574"
        ],
        [
          "5.88",
          "1.06181547431864345758708791621228542366019429033745136881596",
          "0.987438146131686006683455720554405091603080402672405843698031",
          "0.976258561856350755865304974327881843073669628435757808624573"
        ],
        [
          "5.9311381478203462932661824824730276",
          "1.06191339606655815364862261808841052054922082652777800984227",
          "0.985286530815737627143574901009997170575345220254998905395022",
          "0.978011783553055157979820120351355646180880591560196197713294"
        ]
      ],
      "flow_calls": 51,
      "seconds": 21.07684898376465
    }
  ]
}


==> anc/data/order6/parameters.json <==
{
  "order": 6,
  "epsilon": ".005",
  "A": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.46829138692893618000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.5052037395490229659332474863392398024571199557658620449478465303469710260750965979587990462946888487211630111428750764169953644675499955289"
    ],
    [
      "1.1190315881105349808028965727243046436275975167077537867692240842939294154812929566472988042864227802535313213036178298954471738434273505664",
      "0.91207195034113961829693560623173376008738093041037298569563339375735559802305718907710256668256342212257753424725977219833671322699254187017",
      "0.61860109415842836589412585464532362707731335092925160731562936062713427978555006773771890773522357823856767360656310112782268598411328887481"
    ],
    [
      "0.63011930758985161511065240951531103969442807355656132254610792520365536734957752787286914735883326892317454580667303882971304412832316668809",
      "2.2054933713561251000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.9235403889745795876889625440525360829009781768919378014932048637767260235121691889323784498423631810052538371142165304073837732734331637256"
    ]
  ],
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-0.47485712133248491979967791567597193073187835319360939144852924955518175863995376108482280864668325679312783519833571838707493148644353626022",
      "-1.2889873727966868664948577651627773337259950511694835013233212487326591411230666378165588454957916226680610865219797059897881938806891800033",
      "0.59859006232610906337808029205100635534766006020128212926585542651771845082612276214847853332811364168207585706213418670490919273237401319485"
    ],
    [
      "-0.70957442382635524839722194904029593418795098302693592558023135843891540356215994787003637185772990856467263593179682841827052648681699676142",
      "1.0869931972933734239160524809749579980138313001239099577488417658342426220441945361563218606121561414813705681715420742171021772773008297407",
      "1.0199959901413615202491152180131501060954487224537761249645468472774009507873941193370092193527700690319961356871140967221075799847851909401"
    ]
  ],
  "alpha": "-0.00000000000000000000000000011732862887282395968962553639367495266275201648629063195551099711245100733074608981247120327385959927806329168216020957681656927869443352738",
  "omega": "1.0597588690914309077860670497061678104050047638510923523581031119570616673995057968483175747163698690608400677214403822096284869542777282606",
  "design": "full-space scalar Lyapunov recursion, radial projection retained off Hopf, L0=2*alpha",
  "variable_names": [
    "e",
    "g",
    "d",
    "f",
    "i"
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "b": "0.46829138692893618",
    "h": "2.2054933713561251"
  },
  "target_radii": [
    "0.005",
    "0.01",
    "0.015",
    "0.02",
    "0.025",
    "0.03"
  ],
  "polynomial_ascending": [
    "0.0000000000000000000001265625",
    "-0.00000000000000000755015625",
    "0.000000000000115740625",
    "-0.000000000694890625",
    "0.000001876875",
    "-0.002275",
    "1.0"
  ],
  "scalar_coefficients_before_freezing": [
    "-0.00000000000000000000000000023465725774564791937925107278734990532550403297258126391102199422490201466149217962494240654771919855612658336432041915363313855738886705475",
    "1.3998609075959818657191100108836462685473679478108764510425300966594432407972794582292397563941159744976040289811514782620625787940231413522e-23",
    "-2.1459261370680399975430424648950810971705414491865413015981534815080730659302928041404918299525619646724099427319346578254593957407435726190e-19",
    "1.2883842251508888788337571555644212764865605998011859938166519937239589256840174943777856353576192490600762397483237038295711816126858129044e-15",
    "-3.4798802222724972933130418349649963737900672148970940025916002402833617285356099526602570215446950778471512584842183640412855066066111988416e-12",
    "4.2180366330575724767430810120787834833818996544207200031413336245858930042855878214063721473269031246632136466475374109591339474019529682928e-9",
    "-1.8540820365088230667002553899247399926953405074376791222599268679498430788068517896291745702535837910607532512736428180040149219349243816672e-6"
  ],
  "normalized_max_residual_before_freezing": "3.8217133e-163",
  "working_decimal_digits": 190,
  "matrix_and_section_decimal_digits": 140
}


==> anc/data/order7/arb_orbit_1.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.001500835327425096861777695402134538128956364067572696618024326575464337041816924081556924780357800195093930150743553896431996697462062589519653808813243147821340626207031981526856845209609903573939999385199201411792510845232785005192477080951410684281487837275361623",
    "4.396249851330351680572465598081279052075723207421078431288164713467776820717072063466571700905914503686298776070068381724831885595259329033600270746280089964792764355233560185942299041700383918454111741675421634301221920845080751955635091145465032895164339922009460e-8",
    "13.67231982668324977171176954613156253287291123964499881174396150802015287474706575691364711394698468637251615839400719303058145642156535315485035299254569261490130152929576243050227322819446084685240952142725547147666085362652586308394659070766939176899415333575790"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-9.42276805950677551952e-120 +/- 1.33e-141]",
      "[-5.520626623905981467903e-124 +/- 9.32e-146]",
      "[-2.323724346610531548504e-121 +/- 7.11e-143]"
    ]
  ],
  "closure_at_center": [
    [
      "[-1.7122082129568121444e-160 +/- 6.40e-180]"
    ],
    [
      "[-2.8179302948917708719e-160 +/- 3.48e-180]"
    ],
    [
      "[-5.656772966523637989e-161 +/- 8.61e-180]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[5.87597780367253026845331075900894199503435543004649241058e-5 +/- 4.27e-62]",
      "[-1.002865219039510210399290521174548544726604523357195825453396029 +/- 5.32e-64]",
      "[-1.51983716709172238313221982983209352878901418344577056446e-7 +/- 4.02e-64]"
    ],
    [
      "[6.878992483507381695615820097947887479486747752006139289649e-5 +/- 6.97e-63]",
      "[-0.687296878148536962380573589661145121058299254726746196599898420 +/- 1.13e-64]",
      "[-0.001156593993347074330474194735230994440072406682095006311619808 +/- 4.93e-64]"
    ],
    [
      "[4.48681133023297823489004581790852110956970522877186320031e-5 +/- 5.57e-62]",
      "[-1.209616862922386062048191883875750475247815111420901374410826560 +/- 5.11e-64]",
      "[0.001054352601070648194652674107286920217611512477177733138713595 +/- 3.48e-64]"
    ]
  ],
  "preconditioner": [
    [
      "[-156264476772427967908756084934432743922.7962559471685406091828945690945044600964407167433420303361619667681886262144752622676791041306432892195894993645408778865302281390621966091569124277154461702682756891732532432844302793449627744705817727297829403451197751388704889961099567330 +/- 1.29e-242]",
      "[77816791732635282738209080034468161038.62944040273985087567078878944457352268530783717640740403336841384400910674315191758062175730555175123011051407964712847221401944514096082954056845482158953782585957489583981534796284268295978159553572431213143618737572309898414676175179148122 +/- 1.27e-243]",
      "[85340221243033307303783771576998811203.58687043041799108963199326792364056668229569708124245129918515275169428727231619796236413874324385732246002325306300180412839268968846244321235129017771120139600822408589633598055599693952741367360355351956286634147336293741842950954283651337 +/- 8.30e-244]"
    ],
    [
      "[-9155248493782405583380355377197511.478379608809621927626045441660223472288978197163709953274171263533374584273273784899577556542316708930218496398924146788647892804671811453392880045084964648961447809642958747114516658353749043356052964351787701543241497614276066749849149642717982 +/- 4.19e-248]",
      "[4559142807221130089428249288255135.631113777120647983449436478877906301593070568569641484863709522087744097175914843735046314208944325498862011777692889890574668483858849753276640535759739532772868107824859082300974494521463998288315136605459207720928072019811949550836590834492496 +/- 2.75e-247]",
      "[4999926714836036739378525904951566.425689645241389827936895835264985292445141328251822695647630547781798121714610350604009539196932169182496720423638182384209019174144363979284326746582871395811017150074542143957313154344947786316051998217356793511046932708846189758205319887386592 +/- 4.98e-247]"
    ],
    [
      "[-3853597657219745636563064888799936506.664766114784685492899745806908450709167103511064913715832642429664199567677665989957218453251732094474248498390967286919664794913701212394331193082582846892757670452119853315869448958988274247281435104855581723924824032554772890539148087778916 +/- 4.61e-244]",
      "[1919019680653046979956822160630272257.407920874383612568612962925208877884054271420082590850896699358732820464044941445189424445357809805010749773290692003116237183884884667780442568904860996322404807993486921600754228346213438922014303142243780131348814531939462868229443321591958 +/- 3.02e-245]",
      "[2104553020887180452710100144599722971.726948265328422164868665014057771583295423213705441269020790048217550460812394038465908617273584138278976148093875915844318209700970107398683009736539325656339126480342816483396086972652554589929266264873955645647106822937408367270902321633491 +/- 4.69e-244]"
    ]
  ],
  "contraction_row_bounds": [
    "2.624788144235164492956520483867562372502072398385558621093575711932376504781361248319626611191779375076293945312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-24",
    "1.537815131063321683048764723749188036312521190314240722184009915423958079471001354938952676576491285231895744800567626953125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-28",
    "6.472921842277708740499436340203512295028882436441145462888073971307079100578115576913873496778251137584447860717773437500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-26"
  ],
  "inclusion_bounds": [
    "[2.624788144235164492956520483867572135071269898838979796420944017333823057376527699081351490906939237426329944662859148585413193156535238527935477110368136705170709488652144898889815725080056600551965639623092078150074340090993483361001071362895673908142959982637560936998594316952e-109 +/- 3.07e-389]",
    "[1.537815131063321683048764723749193756022387321319515101506446348759775238174305685556758378668605419437634527794862854180130235338982091845222646344008415449561129426294219278717863452181664099033302763004835782491037689129255410838562479411904206267016966947449953050624823826736e-113 +/- 1.83e-393]",
    "[6.472921842277708740499436340203536370247116393417059000530240346051586685024221920819216459624645855594224195209962451735294427835048226919424845090735155644606186267852150021618871549975372728193356348375848035022047932949478083749117773182171281902932323752298566289719455817081e-111 +/- 5.76e-391]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000000083928804244427803016228594255623339622807197473144549 +/- 3.33e-61]",
      "[-0.001432521541091744282558439496534690609491676160549090161810627 +/- 9.02e-64]"
    ],
    [
      "[5.8588167005508823665981954477765023748836941996059972033e-5 +/- 9.08e-61]",
      "[-8.392880424442438565864261580761632482336316378964536052e-8 +/- 4.06e-63]"
    ]
  ],
  "trace_DP": "[1.000000000000000000003417357585978448007014799444033683499189 +/- 7.54e-61]",
  "periodic_determinant_DP": "[3.41735758597844800921413464489828495999548198388605274501722509009830902151377761337e-21 +/- 5.14e-105]",
  "slow_multiplier_minus_one": "[-2.199335200864601460814e-39 +/- 7.52e-61]",
  "strong_multiplier": "[3.41735758597844800921413464489828496000299789871883682452622e-21 +/- 3.00e-81]",
  "characteristic_at_one": "[2.199335200864601460807e-39 +/- 3.28e-61]",
  "stability": "attracting",
  "integration": {
    "steps": 342,
    "max_tail_state": "[1.457559477470088011796401617518506811167480079494496927860388648491105732615358802855086078163925388245024231156658524131534864304789483696080580102761884994540759506708947781219134974204926211585406505384533338672863126134967103517436127827321074858111272176110329997199797006062e-201 +/- 2.61e-481]",
    "max_tail_W": "[1.094782712995482631692414491800111467878898307768450927027307115121678765148969233517221042398362004544534584730506436359818327107319257139109128421058479492090154692659111294414696644707623943217335270966757962482121782005117564950303373828418566707183456540316777201964756187730e-199 +/- 4.29e-479]",
    "min_x": "[0.9970012141843814759197919044993077270184549919771578184364799725018829470360316715401790378472627268413216581507096984876786863511953815912551356214245665818634233549885603924823600777519365555951195866132092216187315744141389970144200675813303809808531585574510434989758538227249 +/- 4.83e-281]",
    "angular_lower": "0.4034551950171589851379394531250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.5185369127430021762847900390625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 94.82582879066467,
  "orbit_index": 1,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order7/arb_orbit_2.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.003003339281507741245830245689370980379869026996187794381900324211369344638245478645013724341459808243082376491622450332402241748656075108713523841519359619925646887787500654804564375775987723402742685401810174097757138879878585943615035992599979865851209790000475350",
    "1.760703694492322701080444019339683096879774720201417611281105088284612654548367574528558134838398719229573803313354431685793816571740802438822400888512997476196275112002367851072776562830924573242415929446018690533080667229254331962391144124575047390860534270886739e-7",
    "13.67237537538392795772116586832032473079737875449387951136642389192477699581483057244843882665951776415333474629552770981735318659985044389228172336330244751392089634731761886514873913564928794352696326778748283312490869215615859626345041580143489263112341481597084"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-4.932375065040619743087e-118 +/- 3.09e-140]",
      "[-5.784011603835906097824e-122 +/- 5.92e-144]",
      "[-2.430044783616514389228e-119 +/- 2.58e-141]"
    ]
  ],
  "closure_at_center": [
    [
      "[1.179803350883230904e-159 +/- 3.69e-178]"
    ],
    [
      "[4.651401898227995744e-159 +/- 3.11e-178]"
    ],
    [
      "[-2.091486024008802717e-159 +/- 5.98e-178]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0001179686543686225014610052210803667380343258274967403472026 +/- 4.42e-62]",
      "[-1.005733269394898392117222825112281412906327378871752078211294631 +/- 2.84e-64]",
      "[-6.10520475990730459223979703468309574549158507848731175363e-7 +/- 7.73e-64]"
    ],
    [
      "[0.00019437079532302179039172524550860456030612780094762039088902 +/- 7.24e-63]",
      "[-0.686536659361876021380455370166676995076378414992435240302367860 +/- 2.96e-64]",
      "[-0.002311134624304237800367118934653296622453235009817705371826191 +/- 2.94e-64]"
    ],
    [
      "[3.78339731751714817165200889893235731691446158357517997037e-5 +/- 2.81e-62]",
      "[-1.207922229044508782598580458198347928021966855141138591501619020 +/- 4.22e-64]",
      "[0.002107172166061001146141450045679326627973447418846527361657450 +/- 5.72e-64]"
    ]
  ],
  "preconditioner": [
    [
      "[104037146237797684326214717020468628546.6232619969261604854118552608128483003323331922905624971708779918372047008369515829990239941386522698631291853381178179697043127491121996260379226227999490507713441936558450318264099873479737521940213243816819488142182034268015277604856834523 +/- 1.41e-242]",
      "[-52038939573612638286375122482888272444.05726613073000762490895610753322848475443971676999340180155481022205192008933458159398948894891962740932102656511582258530445548335033765787633800144419152860754506491337489236324232976380825559606607077761676160797679502092813746285500170914 +/- 7.06e-244]",
      "[-57045874176154287923855992583067412912.71359650754257143593524201087663290155980085153792829499415902224646750656705674175404706370683434210800544909435274500211053713782520832540894797207612155037629141570520263364326261743861871506988633221142098075703704415887845836349310079136 +/- 2.56e-243]"
    ],
    [
      "[12200046694227606566298393731851028.08199971629742099507635146288914245394532507053309258928310736532354791829943357931316618463156126544905191598590023849575584902152514204720861375392439070668851767633807649700725627088241233538778569082465124430775358660031475201283959674727709 +/- 2.18e-246]",
      "[-6102411645019786334021854042006488.998030652965693650579541947752730128733498270964833803336902156855055379552596790101689248879120839506372911147979753086746290461459133141904369216212023442877839474843656661512261883051901244100564975936926401693758000121601210203423096787239730 +/- 3.48e-247]",
      "[-6689556123265378255179462436220573.327905824493850180894347830034824458875277200086370175673403906191274080718156670663630962743780613120368178887847135805058757786909490028115637216285991142830632508642322831664109552721850332903684162988027404754869914710451822156731418481522734 +/- 4.28e-247]"
    ],
    [
      "[5125622467549052709631038567015665014.259749347202257162787697262011645426657619844805803043727710341439460399961102771615179110730690586596703666755966851268477500702520409475775720389062679409511621010793884064114830258793424700191508453582131404212314542547650612205377547829979 +/- 2.56e-244]",
      "[-2563814632672327220931862170609664439.213633071918441437792090080371795681818808799656391718522581816286973552925968165769194752387380244207180939809651422088811926056907122342323860362965287175278042728560374809604184421191581368775116725168414912957860986334970833293964663969106 +/- 4.10e-245]",
      "[-2810492453243038101344063327063732121.441977887579840205379211790615129165031921660189517874243323558474035493223050948232174630043760901998937855237929554908446641409945927884815563558908729762265195490613678957834429675429369514461696606014294333002046775961740471110668531298181 +/- 4.76e-244]"
    ]
  ],
  "contraction_row_bounds": [
    "1.836240562147647187888286194896253016485394034677123388066445686080997452133134473228892602492123842239379882812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-24",
    "2.153290571821464419669203708587621315676095250889887162613166016110992773037395684072869972425223750178702175617218017578125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-28",
    "9.046649400300669920009739254483535443287171121976635225628522282176244398476175345713556907867314293980598449707031250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-26"
  ],
  "inclusion_bounds": [
    "[1.836240562147647187888286194896426117027370001197642698821687053809156119083018608308214143680609762205949910240223252159476263816354890702627098201997486902358969970079713666134362476053750864265411009950788703436602029654922752518465082417201943428428791439787551067096526499841e-109 +/- 2.39e-389]",
    "[2.153290571821464419669203708587824304201814667329116042184434715197163143568403488304021846056559062371610060209871259859497749736714221695211531440698791585971117880399377536234075499487725316787263154103802299833146006116177885773790400524165212620852469924307293622934282165065e-113 +/- 1.81e-393]",
    "[9.046649400300669920009739254484388261783471225185524553664263399574575411829389656247272725842486804595726750579800406304968943871949959797602402916902312184864184562272175134999969226861733447056030580169704069985177756322253764281322489915090230600158192627354833606129256779693e-111 +/- 7.35e-391]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000000336118121518595860868932902523939016027075695506523510 +/- 4.44e-61]",
      "[-0.00286628166580291169838195989285613776536917861842794741665180 +/- 3.04e-63]"
    ],
    [
      "[0.000117266296088117701824773741960689824543371548187507217291 +/- 6.31e-61]",
      "[-3.3611812151859244416558493593513318540528520493674614165e-7 +/- 4.16e-63]"
    ]
  ],
  "trace_DP": "[1.000000000000000000003416703347966588805830621790490569777368 +/- 2.20e-61]",
  "periodic_determinant_DP": "[3.41670334796658880253159677556118066860083215183325510934172453526068778165391306138e-21 +/- 2.25e-105]",
  "slow_multiplier_minus_one": "[3.299025014929389108779e-39 +/- 6.58e-61]",
  "strong_multiplier": "[3.416703347966588802531596775561180668589560362019720339966393e-21 +/- 8.45e-82]",
  "characteristic_at_one": "[-3.299025014929389108767e-39 +/- 3.87e-61]",
  "stability": "saddle",
  "integration": {
    "steps": 342,
    "max_tail_state": "[3.653438913900626116090235451766702437153844192863344911986898865699691353304777662355372204612183009838273645467218928614412265419344014515406973953598376601914248738191964815036174667324935013434153915238396621285070613430234867570385243715968053863811325668387245289066794720057e-200 +/- 6.46e-481]",
    "max_tail_W": "[2.744122505975389332018892717625031508088493398450907194066139274201833485616297228437671813350166445280585920575649608107554958736473899605642412804769042588868326438924750814121205440984154391904287111977359218826586469792110439960404418535658025172150801669381626893298936492772e-198 +/- 1.23e-479]",
    "min_x": "[0.9940058647539536561613195767394832276196110081882579443611733981766808026368005315275368762729649870826132422718336600822156034517904778168620158987449801692278275087334181541851336751005913962783720644236939817692593753963720660635593932989805517681138218885587159042072867060388 +/- 4.49e-281]",
    "angular_lower": "0.4031532937660813331604003906250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.5189055358059704303741455078125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 94.72439074516296,
  "orbit_index": 2,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order7/arb_orbit_3.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.004507532428068135081897373659825666081042225044708248264734568567566392633442913515639762857760965410105796116262519746047038573033334741849356064211542104512421330236410648513247336404896858904636679632113873591077422565783751472743524072707091687509366741504301460",
    "3.966582747044274182934727235778861935302865860312585858272595462171985950959638511127567630137643362174483189844759932596415102516589000112210760346337929092500892684963110517607429786401404005426785931773079006794728975056416357718406488945845168272210616197902716e-7",
    "13.67246795939797535302164726074273432556876351486521989136872509537442194535647354568411020636298451111666792903616782893511309333168083726591485829876475413638688694008935142502714798180402866149576514809805585287591383493489110465671261010365509929089054067664945"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[5.07887279918853219448e-118 +/- 3.56e-139]",
      "[8.94060452484053506860e-122 +/- 4.74e-143]",
      "[3.74925512283028627341e-119 +/- 3.01e-140]"
    ]
  ],
  "closure_at_center": [
    [
      "[1.20083169838152600e-159 +/- 3.10e-177]"
    ],
    [
      "[1.55984637424997610e-159 +/- 5.43e-177]"
    ],
    [
      "[7.5770414914165251e-160 +/- 3.48e-177]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0001776516901924319164649193301185875899024490739304538174432 +/- 1.77e-62]",
      "[-1.008604192328980880480818397848248454175500335730834767558654376 +/- 3.97e-64]",
      "[-1.379517958378307669048284122615774126318036582061653307587e-6 +/- 4.46e-64]"
    ],
    [
      "[0.00037640758665433347718325663176299000408991605551464099765221 +/- 9.50e-63]",
      "[-0.685775286685384625898026409092609114589335486182857319205627007 +/- 2.96e-64]",
      "[-0.003463625833950383140139247959874649466533820942167422024621686 +/- 6.61e-64]"
    ],
    [
      "[-2.08214948083917982309678047201686760367342428093765024804e-5 +/- 3.39e-62]",
      "[-1.206226655496593908046736718336926513933536965585399136919519084 +/- 6.11e-64]",
      "[0.003158465439765706928000446256010619773812883691137977506992368 +/- 4.04e-64]"
    ]
  ],
  "preconditioner": [
    [
      "[-51953644857786879627267624066617502152.32376444798542843036311236220881595699737253505911717602304067173529377232040589938664238330058899110434918830230943380624189555736261499755589329597217950920139328634305629766572727054835329180232242149439781507914134241117297018162589612076 +/- 3.43e-243]",
      "[26102513773764815486479349782121958815.18722586966948755500869322593484050533122525528351352531048317541742489048446989015247841426813527694037161734858708958822827303919392250996168303804633591131311681038608913422064657294287215646242840559321967453295262542029092296552995314747 +/- 1.13e-243]",
      "[28601759865535900863271612226944626799.09745840346022435043670725730745660619074631614908468290646384169026558069083659396650487709723127920054023712829397305635623497312076070746755436126242622663996128670271254134695290349672249940890706709548592859202942076838308473197751627876 +/- 1.88e-243]"
    ],
    [
      "[-9145670912878577075576836622756528.069169601593388313230683084303208108738255673911039934462428250369164540667157509305228243815174678855629072741961658628904262717969835718777710957389709683235897271491898799222011367313494187764525726500845623261639673977533083540667454223868025 +/- 3.02e-247]",
      "[4594961559043588053247149840625149.659171805345484105920961367861155041700106940779380401391366918143591032931558651014285944083819471970168460968962882742567343121029822100189554557799288277172268071908654534163779887596785346004361903904322508646976645722743461423072933432759491 +/- 1.26e-247]",
      "[5034916875907374931943071378696034.602803612397751025623456484166398889254990393037582534255935740945932257140027910788886288161133141336263854616891039682727398813692270619663024026383811056873458484119902713020801846593137491254040212419195922261274319983278805830756684814482080 +/- 8.78e-248]"
    ],
    [
      "[-3835250002006043849858317134614245804.670842478612056934853288182535556173937868276877751565420171731184959521624431847962446574318980523794361780576072618988012597169089170310294701283673714139529964272687390324499691888927936153099347365878957269064929703323286005827040873226308 +/- 3.95e-244]",
      "[1926903613350425582810982448253128381.516018247442050919863902006723877628182825618041168407641638986510162426193155463683331382301380621887657104559831902434945404881041900241468136077615971189673255927285345059552484598544710423842464781103186509934132017721346035127079978292884 +/- 1.49e-244]",
      "[2111399496261362585358329562490941725.067505815618919956851375565748446168054057007832136607001257365345833210594510147093781115668225237271434101918953615381310614898072181298279340834653724007326033444155313957448305138046855439377675653563647790056725670413698492292211449351649 +/- 2.44e-244]"
    ]
  ],
  "contraction_row_bounds": [
    "9.644844961945088593297677295766869471800738233281842377538306002272085236740051250592387077631428837776184082031250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-25",
    "1.697832329767626771135345191151079071530326429702709713310701569367198662296447315804559519136773815262131392955780029296875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-28",
    "7.119883839300378838839062631139179412107937725432404213911072962182110892312252026226104817396844737231731414794921875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-26"
  ],
  "inclusion_bounds": [
    "[9.644844961945088593297677295787399680992348122499187500622268968711299481050920925744369932425262003899179719614703967968799318701045709203857854804423599651827704151427541468196193330571575153348158125946085149478915403285113620228454904655680349898416575005144653739237012535682e-110 +/- 5.68e-390]",
    "[1.697832329767626771135345191154693111265311371673987819183918763256275470582712293430642112369700854358337244232805021250481587158963466260445267506574359909111583861140397436863872078430918563302952634190626029474869400618112339118533916446358054219311256122578148755953220178297e-113 +/- 1.87e-393]",
    "[7.119883839300378838839062631154334938737908105260413716547123717871848331681536968812175144067124644306667398138200517831658936463389682259444802883237574779751737118774332119200031193179705694471025143297346168547986468082570880097005066048500676222690958042980158379837213238922e-111 +/- 2.83e-391]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000000757180130162231872569365200842691307997148119052009820 +/- 5.00e-61]",
      "[-0.004301299265035528887297850341796608953938448062245808846669292 +/- 7.12e-64]"
    ],
    [
      "[0.000176035345793993956172688391791697599580541989995309055896 +/- 4.31e-61]",
      "[-7.5718013016222845695616910550958111089099317820896798480e-7 +/- 2.65e-63]"
    ]
  ],
  "trace_DP": "[1.000000000000000000003415613196095333110197106154940843041835 +/- 2.99e-61]",
  "periodic_determinant_DP": "[3.41561319609533311679460092630208599192409620401541726562845239773716818423529693259e-21 +/- 5.91e-105]",
  "slow_multiplier_minus_one": "[-6.597494771361242950112e-39 +/- 3.08e-61]",
  "strong_multiplier": "[3.415613196095333116794600926302085991946630694217648689671406e-21 +/- 6.25e-82]",
  "characteristic_at_one": "[6.597494771361242950089e-39 +/- 3.96e-61]",
  "stability": "attracting",
  "integration": {
    "steps": 342,
    "max_tail_state": "[8.117698434407969231932374009224860780999582714397373131641206479690942277343218043331945682265271279899799080202587039275226551734519464498364452269225043190283870283845237576022188930517185658977027841497558013823244196637747186437292554497420642290272421605277769290789162090331e-199 +/- 2.95e-479]",
    "max_tail_W": "[6.097257815321446856540722370709103921446417482939070093165777000797976759367288274459006387644032108194090147580706091437046989553220151118912119521502127980708351938897357430256259967462019996546924795852869403953995257955302409103669826694497733047993712689950929939262070261155e-197 +/- 3.15e-478]",
    "min_x": "[0.9910139103448781741756683909737260037519400850667559017395845651683469130130051360322348127845689916087729302824818278168644034358001292617243369009547893485374605936138938173984697221572521745548470652175139247298354645310295775207230069386738991507910446599417191213193323894127 +/- 2.09e-282]",
    "angular_lower": "0.4028372196480631828308105468750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.5193037386052310466766357421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 94.62772107124329,
  "orbit_index": 3,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order7/arb_orbit_4.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.006011905497155737708135516462836188012667098591350215449311110145241920212285325680744533967535896772741951815733148638162319066622332987400879913051133974816421147089685727889426027624782950180392633921403024877297414277051793661296995544405467973533711308731848722",
    "7.057070507887536325419758456846754335749030901155207994251715729829081723914889366206952747459771549742928574135880155930318337553038079749318447728376991437826224024197864140512523350113662533710094668520241035139343140362562106095487456947411807080606094646473114e-7",
    "13.67259743400192337891798520932597475680663795600268622080815713000323195346366607868696686936084589776876434238226463138954322561988965204356462509809130184087303605682003460533814095335557219240156571007423874313745995381060997876888182228137520620010131280351533"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[3.399799194852832799e-119 +/- 4.19e-138]",
      "[7.983957576732307202e-123 +/- 3.98e-142]",
      "[3.341905851009647956e-120 +/- 5.92e-139]"
    ]
  ],
  "closure_at_center": [
    [
      "[-5.662431610802598e-160 +/- 7.00e-176]"
    ],
    [
      "[-5.215775274808432e-160 +/- 5.79e-176]"
    ],
    [
      "[-5.482389881661059e-160 +/- 6.83e-176]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0002377728962317727390175724159646697540305007166560985376147 +/- 4.69e-62]",
      "[-1.011475109901262633671920982378634300630765252313576494301474867 +/- 2.10e-64]",
      "[-2.461662494548367291642437257350060874733742955999008804576e-6 +/- 6.38e-64]"
    ],
    [
      "[0.00061430136388232088491265260145644814199548191865767332506669 +/- 6.46e-63]",
      "[-0.685013763454030798163660629095734485175642041018553112053403021 +/- 2.75e-64]",
      "[-0.004612904337711617596555140856386626355226771499960015032194647 +/- 4.32e-64]"
    ],
    [
      "[-0.0001306856541049803737217721067591930330983849877148489310083 +/- 2.19e-62]",
      "[-1.204531624082027042689981449963052148275508100725672711752199476 +/- 4.40e-64]",
      "[0.004207173938878244070464691093563628274050343708500498685949650 +/- 5.08e-64]"
    ]
  ],
  "preconditioner": [
    [
      "[18833858251838202565596219980769906622.52226060095838917196981563119003082628142681498511999454239970272320054057248924135343571128201736645423129007888102900401915849220560202956535662437859264841243315367502709899236170463295009759903991063497466359205867300012966418716213064335 +/- 5.68e-244]",
      "[-9504501856078088257943225729919498697.468358577071666670270341455230526154913512955431292721030372220181939147215765723780685220018801031923173492417265788161125796138545039627096849819988698146003558855102252149100491471057067001375168562347227449586785926895796206814573170849479 +/- 1.71e-244]",
      "[-10410074761226084845845387122889136921.32193204842358276406128989600628165416750459376047214527514178216676895330265132610764706154056824266378077717118899136459930168079348822967337622271498539198539041383949144530209187161331591742063155717360795052265226345259028655848461214876 +/- 3.12e-244]"
    ],
    [
      "[4422870783560348435597916033862088.684232635640619954244020218370405552807578417614794495611347679511948826989263957371705042010252981243080295933856458358494923932739611381428496574204074179296101637255917709795439229315523978293386581510033114563607451926017604331556388363470114 +/- 3.43e-247]",
      "[-2232000634678240236605018213529689.903245944502624943539345540001112103598174032964642129244126351818211349584888934453359821672325928417312465879237937050988509721121970165481083544839011955369054184309137773956152824514376301627412347081838751829962877151176876987450067373955961 +/- 2.68e-247]",
      "[-2444661890327864035520338640800414.525425976530717729461802126344103979703496530717356773149201573493858318466331473904852453914249281970206320187587475464276681202514330033832064409328560918095452803769658505201887412255901419625434970763941083784455932233954501639435800229292728 +/- 1.62e-247]"
    ],
    [
      "[1851314665413043250463998463841110768.175508253647519290758234541663083542924834287406774199105552085649280218722562310150882058320341257672235005472618096331894443691143022803840025614457317657935123136151233874283163788602489690683741331732769189389090369714147758276851508643091 +/- 1.80e-244]",
      "[-934265482851103294793317629544107206.0262685941998985033145233716372514810051958159801898451777894813071322351804323268507247914159699582030618738918119589261953590930837438893292301423156211522402010593237243608869293528283194467086741763387689395186158311296143906448502330050253 +/- 4.30e-245]",
      "[-1023280722186758420768566213446680841.887526649204070487914304024921064131503886753914562719495259482695431636869559037737719450899378001460796590838808694206804348861813429542715943589824989436877446316250037428220429433293674187065725124735731603738206225680182238871037161157999 +/- 3.90e-244]"
    ]
  ],
  "contraction_row_bounds": [
    "3.680984983677247861267428400332266443922486514928922785294315632941518356968657599281868897378444671630859375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-25",
    "8.644283451843193492095462747802715620059736600457497461917940554173163881894131703974293312597865224233828485012054443359375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-29",
    "3.618303478483984104629166354317833916190592680808052776191735791407197241455542813248769107303814962506294250488281250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-26"
  ],
  "inclusion_bounds": [
    "[3.680984983677247861267428400490880076931863452523331872126088081389816965986798923897825443014257262721832639854176860940136953252623602425512504827037035972371171816973309587728842229080113598739955508781225370609908488244067310945639223476697077889797695611295591094231544891371e-110 +/- 3.07e-390]",
    "[8.644283451843193492095462748175197770849073806141140076532174090818677134846298780321392621910411886528253320165651967360494089071230044886629830111446820639422206817256450809433037535341917104277267914352353535355401554862953184939307193770042264285260283436440275850304254596194e-114 +/- 3.67e-394]",
    "[3.618303478483984104629166354473746603338301585033687597694482575235410602267366980503868948548444138353430583547061116857982938246092123904788911580982382789666823956051993886253826661021210856841281981557972377032863956518578031602133963874819948950760317206745435462439955444367e-111 +/- 3.22e-391]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000001347051693747090505444003279790481775959083626885786504 +/- 1.38e-61]",
      "[-0.00573613426651108969245931455868128918750031486694008860723045 +/- 5.27e-63]"
    ],
    [
      "[0.000234836467507354827734457436999364557945957744565411804724 +/- 1.73e-61]",
      "[-1.34705169374708709135475252376212500087135261196175985125e-6 +/- 1.53e-63]"
    ]
  ],
  "trace_DP": "[1.000000000000000000003414089250756028356775087731014924026653 +/- 3.90e-61]",
  "periodic_determinant_DP": "[3.41408925075602833860001837187026664218985034572727795311009265111027903836098070213e-21 +/- 3.60e-105]",
  "slow_multiplier_minus_one": "[1.8175069359144657384525e-38 +/- 1.89e-61]",
  "strong_multiplier": "[3.414089250756028338600018371870266642127799036796476921647119e-21 +/- 5.41e-82]",
  "characteristic_at_one": "[-1.8175069359144657384463e-38 +/- 2.40e-61]",
  "stability": "saddle",
  "integration": {
    "steps": 342,
    "max_tail_state": "[1.611279084123370034245217313229194535804606902487516759006278104598415386916034784325118720594050176652990282576822160444052571117551282902343808331907500423140742107695527320700058257166685817646601940534100675822206218065106854930134817447544835057323884653548418074362232752292e-197 +/- 4.60e-477]",
    "max_tail_W": "[1.210242541986188205046316117400840605556344358172788731412212849923326603031262314511942084260289560130852271474384261021137191811767103571475181083292867437229808315726306430540990673524516389068132394163174858628022642063344840762085512074115105187910884380871365277706200034597e-195 +/- 2.87e-475]",
    "min_x": "[0.9880283426996164960377655505636655770417399834258761017441063949073048197965863370340993819567413363287340603833690503388566044928954096946354372379427001868908796203181754435234682343080480307490899394791972194488141743613574739614952620913708759724040742646954001120184538651214 +/- 5.9e-284]",
    "angular_lower": "0.4025062597356736660003662109375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.5197292463853955268859863281250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 94.36333751678467,
  "orbit_index": 4,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order7/arb_orbit_5.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.007536584727032071637020401941410017233206057559226481523238885420344528073561141161879375619592809113839467067043367258798705140693349450200781311281525788385474609795959246340764017166500356702853305793598935523232647706838171099479162067124888721956823957294156549",
    "1.109204385926807500094558850845723308972219575475680365987175688594614253007617188094194042998707886679015318786559354763506741915460234309126769448201759362561648532471559147767581886163056151257332366650579606422768304597108708015601794387648699682070009108994028e-6",
    "13.67276616590088488802902915701788867757032729049127856373496649814982294478707973339820242336814152765625773150971923578420068084297374479568376572687940256203060839082607997933627934475440035897258049615537450070600847370539149840764100226046879549242498305032652"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-4.678132439971468167e-119 +/- 8.18e-138]",
      "[-1.377505550293588361e-122 +/- 6.66e-141]",
      "[-5.75521393301624480e-120 +/- 5.30e-138]"
    ]
  ],
  "closure_at_center": [
    [
      "[-1.8416080017794e-161 +/- 9.10e-175]"
    ],
    [
      "[1.536392067968473e-159 +/- 6.85e-175]"
    ],
    [
      "[-1.43653549661516e-159 +/- 3.28e-174]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0002991693129083945717818751361012900312533765637717444029560 +/- 2.09e-62]",
      "[-1.014384427040676173906173748236543418183714159842495922128163221 +/- 6.71e-64]",
      "[-3.880810351826509301813810902732687114177337721968715033130e-6 +/- 4.77e-64]"
    ],
    [
      "[0.0009118525299023427719860751116352240091006018688444136839282 +/- 2.12e-62]",
      "[-0.684242143310206469936775284055603628898265546738553049030685419 +/- 4.39e-64]",
      "[-0.005774276315580717717190826773759931642848670368445606839630620 +/- 6.58e-64]"
    ],
    [
      "[-0.0002938235227602311205809847137725621553910982556045393322086 +/- 2.01e-62]",
      "[-1.202814248941519284882431598404175280465125905631875115392558210 +/- 5.48e-64]",
      "[0.005267273628092093168576786957786000440680307650318128958117223 +/- 9.04e-64]"
    ]
  ],
  "preconditioner": [
    [
      "[-4723371262871866149219322179535644667.661670226385720389117486590495122932908301854438311360707526398682263545612061723480905044755842776226768225594269068654742807171105972831718646671145678959202533581632402752169858166629768657399380650204878520588474053934945541728160500301361 +/- 4.41e-244]",
      "[2394357782061656547055983491168338896.076575729602481305156586059510411502878828911144738372196231093420447103875052794697132032234780505806352332644974815212821315320418027471622468080725421710392108411176025531317692988944028860697180911530873794689543223128734869432841409419937 +/- 1.14e-244]",
      "[2621347189987130870881339493894338189.126267853547164484409694771118757524869908448190536352540769089222589044798841414884461612959772934912975567911295600410931991630488449412803806179079096820326326147148132632678015952880076973593953065611392611937995199230202484493692608652549 +/- 3.84e-244]"
    ],
    [
      "[-1390826406518519645912321325396263.502348503879573558434676949158050237960075201982598449657173179447912435909074392131080394439408529688613685176912284776329161556017419383700655354964924828003497007850765979359180913876806568072960251147156214427733378505471898549169972575634265 +/- 4.65e-247]",
      "[705033723713622314308417195718667.4745957892543378520566050251034004078672208081473137017094140930780106773441297304286632285899560531515881350687479308888900826473267329595902045210872803752724126332585774338074972121141635778205501924835056356357776453806624903179464811539702915 +/- 2.42e-248]",
      "[771872183993960880269378718072082.5948080170326671513323991710893082618641111026957119872998508133244052124592429453236797201239791247561662230903248241947179361016079589280308634755515372304575666573717726589754174575175063394214634110425867554928011549365246238534247447379679256 +/- 1.34e-248]"
    ],
    [
      "[-581086842916630158371373323641400387.6973060436757531741095062230717730462699656010043899770359234753434479985569369237006841369997015944759929298807837641409233393199400866893359914073935158081471780496955886405013973424259615482624030253645646657476635751601171473500147981137608 +/- 7.21e-246]",
      "[294562871931673578517072252314226753.3249130726809098770147988703906282570003921404738032628973925166958531641378496735765611124330886984803081775304096836697244280667117405831949604161416084969855099234891952256560069009529734492143386192329409164573240726782516418396685374563694 +/- 4.23e-245]",
      "[322487959985567497502209670229028148.7876332496527724902722258747418468827359727666017864518883102144802239240496825382531485183191582842516189196509327473984185284596531271006856387898003468653100486371077423523717913422931733901420009619536478235619276637845772414983081402722618 +/- 3.70e-245]"
    ]
  ],
  "contraction_row_bounds": [
    "9.734954672296753110908221322606380353806311468304592898930339644506108166561314520848213760473299771547317504882812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-26",
    "2.866518702496331710820056762069606267055177788377280207130879676602377442420755792977515863384496697108261287212371826171875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-29",
    "1.197630626019120259123026345776629904101137716998959888436868388590067769077385922971146214877080637961626052856445312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-26"
  ],
  "inclusion_bounds": [
    "[9.734954672296753110908221330583636711120320361826080469767198464489412005909582642446686313656640824733957018112543749025580042261750454099326248434282442127784107212226099320610156071681821505546090774478841859426934722302644552747967881188579819653043186470838114249151527642903e-111 +/- 4.56e-391]",
    "[2.866518702496331710820056764418559628597867751484846415634112451794605619931405821339245218862678875326907013500917114081474006636839062200640472607984461473464367593677834773317171440177563779213066424840440921731873651845603568819159094743492874386670791521245133134698615310711e-114 +/- 4.53e-394]",
    "[1.197630626019120259123026346758021892042882514904549764171455862725524268755369655634343531018426461408776466023348944899947247362184419324729653193673118286635745061038539254058346941216426614952718298058158614623846102063463161879273050650961255469651357838258141141223458830966e-111 +/- 3.47e-391]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000002117133636603820945211822189478636550558835557862302494 +/- 1.41e-61]",
      "[-0.007189975781251993706339453074563627564936460343062381391925681 +/- 8.98e-64]"
    ],
    [
      "[0.000294456919365310848750993724199995809466716193605932352465 +/- 3.11e-61]",
      "[-2.11713363660381753310756361535930437909714579153160373170e-6 +/- 3.61e-63]"
    ]
  ],
  "trace_DP": "[1.000000000000000000003412104258574119332171461689766330698762 +/- 3.34e-61]",
  "periodic_determinant_DP": "[3.41210425857411940454421249674495922061830373530344662318554326396106882096032227851e-21 +/- 4.36e-105]",
  "slow_multiplier_minus_one": "[-7.23727508069786285221030e-38 +/- 9.13e-62]",
  "strong_multiplier": "[3.412104258574119404544212496744959220865247106536661938279340e-21 +/- 7.14e-82]",
  "characteristic_at_one": "[7.2372750806978628521856e-38 +/- 1.48e-61]",
  "stability": "attracting",
  "integration": {
    "steps": 342,
    "max_tail_state": "[2.995945686307836259023391664434390334522905176036477420203037027843538184986744715333344641445617865144294115737664484789684189398560139259721447471528066688805784109504840559782023474115002644861219287961252938228116597521478885711531796385252840512561675316766001147857887933311e-196 +/- 4.54e-476]",
    "max_tail_W": "[2.250274926781172358562332880285230928690987562165374570240206170420408888637614387026864789353629454574709109753138360421655508300160266993705562048440035663286240992548392800271742451385010534330424754070228009991153557130591989572699522816492465427088614912022717353804443237037e-194 +/- 3.20e-474]",
    "min_x": "[0.9850093345241463967480774930868968332003250991882543776838189601466409928301421982125618653101088307037570054083966540495989424751579425931408655656259568593336318416932999186616288603839933683481243638571649265670783255778496166477460632032789775323885715534180225103695997063935 +/- 2.58e-281]",
    "angular_lower": "0.4021481596864759922027587890625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.5201786994002759456634521484375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 94.54127955436707,
  "orbit_index": 5,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order7/arb_orbit_6.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.008977385962000590234719911367873962701966288659086282512990405050493302441622303097132975569981041671330141014096543011914698571223727765164261993424068349791260315009715046039216058568242719573592813909837281599292835823022020744604049751663059202775069445585436287",
    "1.574059184944807750087488038531868570496828945297616499482019420309133909826960160090894862375889580607600574915712042090775852673105017823748726740429411563094050190225998003450924683851395325309368937369139175849634819200989788306561607060921315018416268282284173e-6",
    "13.67296020742814486881517069098479332825071148861211451699240469926842402829036346188086256652681586860650340763245425424174395082364798822445396351983943673596485021678500822516210179671218204237234215216039024279881209935305169350264907521835898547178142140370274"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-6.4254766284608460e-120 +/- 5.51e-137]",
      "[-2.2541867542354009e-123 +/- 1.93e-140]",
      "[-9.4015453779578822e-121 +/- 7.41e-138]"
    ]
  ],
  "closure_at_center": [
    [
      "[-8.71643560513e-161 +/- 4.22e-173]"
    ],
    [
      "[-3.905208868404e-160 +/- 1.19e-173]"
    ],
    [
      "[2.003899695067e-160 +/- 5.71e-173]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0003576389791061732837586483270319439741487019160133849411210 +/- 5.08e-62]",
      "[-1.017133369753991841966476913447672345379848170434659467924332146 +/- 4.56e-64]",
      "[-5.522849780867149646418205207222986219727702475750414962408e-6 +/- 6.71e-64]"
    ],
    [
      "[0.0012447801090188491669697062094741909523664702659747221855623 +/- 1.99e-62]",
      "[-0.683513360042159483052017670413977917187364479734442786128705186 +/- 3.26e-64]",
      "[-0.006868592849281676439378646400466523153869675373250811734463740 +/- 4.00e-64]"
    ],
    [
      "[-0.0004954909641878498935088155187787456833501030472778703501556 +/- 3.64e-62]",
      "[-1.201191646443076659657386102816069218894843852352119191505008120 +/- 7.28e-64]",
      "[0.006266497338326631084583211723632411251235043205770451731870488 +/- 5.89e-64]"
    ]
  ],
  "preconditioner": [
    [
      "[766572506401903728901561247712369332.7922485772651149589010767911344628982095262254182067033221206025954944203900779080472166521928481201752983555043303127493485757450234927647227832771276123523245045035856285615355626324219915669982143935691365138002714844880338240463377820779440 +/- 2.15e-245]",
      "[-390236075849570818082296353790045782.2743058214999253716339110745969751848591362728291121084203563054561341249888651198030377847001136512306859366510874527257128135436008467690668714992217093198923026621461259981893158055907511148770108057604654712027015219538555511591681047022896 +/- 3.37e-245]",
      "[-427055005504514275412956167834723730.1165273431648308612026817405259078380403316084595833074566005251680744724963141354972766767187846566485815146550860873129535612533296209182180052616648063807063643691178624696539018735553069175191925616353770176004537324726818150677745297182904 +/- 1.23e-245]"
    ],
    [
      "[268929091180295325301965389617502.4808674240488332519609846484921193905950210482620757840238173373041544271162725326809897389162641393855676586887954769145062923230748750964366318763869453260811013111545167788014697381841530745343009084378528834294916286040722054075755730943119643 +/- 1.18e-248]",
      "[-136902683500323939470180655589962.6816618630353763991728796285923032567076026742898308085508117870539366599002798220335670530794216365211338261260432878626190589767346905441745882388601616692712752963594217580671005904702327369863425397772217629165365638104911700720543400423201478 +/- 2.66e-248]",
      "[-149819506380929377273951183531057.1994441260928139416764613429441351565874951576923316492885183064297659165155022925612127213134224725668668967716275518925385830778384640391799028291726273757153403956880101125128815110379872506971874667630152534700744902350104180738623194041570225 +/- 1.86e-248]"
    ],
    [
      "[112162359637411774251306276355543385.4966721007916963294662325691811352071547017699355603693703063587584976792539250067972875604392814521118472186124953825236530871423086939320849390560527260852012646340630594891461105231847049927914252603956341146573706033081861106122434297044377 +/- 7.92e-246]",
      "[-57098054935959235128143600662832463.67859817557758511792055956473985052827243200186173915979915689236997645677594328796533832241354052469617166712294175322092779378768993554646056654867347022922931747135313633135689389521827280756411610794935146534030724723013511627741874522204577 +/- 4.43e-246]",
      "[-62485279229726415882106205111496912.49688011624270149242239836793503456759338161444699287398149762114139857752089910796779695352522540424666516794851903438872609994295684207759471313116306307886083106888598033344516882169175191941969795700229293574187530133723112580808353711528574 +/- 1.63e-246]"
    ]
  ],
  "contraction_row_bounds": [
    "1.662652524843847116986599990551445478016213184470047751217366101412043990657660397225470205739839002490043640136718750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-26",
    "5.832920278433146377801164244952805300145958288029583234470352876259200577128998703793638647141506226034834980964660644531250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-30",
    "2.432738309985408497712088361467365665564240737462691025874673801578377337913707337269109132193989353254437446594238281250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-27"
  ],
  "inclusion_bounds": [
    "[1.662652524843847116986600010724938909701282042472502992746099833615715974182885142880346100928290818441119037884279731932149963755251543409719149318932407061376697701705598658826464196482473406245881948379814324484973531194582064740585946179340429352692883623643068845130748947706e-111 +/- 7.52e-392]",
    "[5.832920278433146377801164315725487619757245753734767467601535409052960684674471139004044767361944320025916071945357816689668941387871414336302588010373735222327136186275930685281691811681781067427359290526131404683980025970147803077246067988506196675850515726211304841223685469938e-115 +/- 4.39e-395]",
    "[2.432738309985408497712088390984555586153630438207511996242687313517140407747581381427195792736201315309969806626603595248128236162655860046693462044799484490327011113140675240427390491454467744229415042005492735867367524643362904593089786988668531307939822135248658291662017288439e-112 +/- 8.24e-393]"
  ],
  "poincare_derivative_box": [
    [
      "[1.0000030042494252373035127168034008632902199248323869698522050 +/- 8.68e-62]",
      "[-0.00856350274956560549643906460803023358621519678947219315659090 +/- 2.24e-63]"
    ],
    [
      "[0.000350821216342145433360975745398357085216679913640849303675 +/- 2.60e-61]",
      "[-3.00424942523730010289385728376232658203434634025877510461e-6 +/- 4.63e-63]"
    ]
  ],
  "trace_DP": "[1.0000000000000000000034098229461171009636378904860467110771004 +/- 9.12e-62]",
  "periodic_determinant_DP": "[3.40982294611710051827150351923528940411544655813596530876239506491171586973213802559e-21 +/- 1.47e-105]",
  "slow_multiplier_minus_one": "[4.45366386966811421674504e-37 +/- 5.18e-61]",
  "strong_multiplier": "[3.409822946117100518271503519235289402596826032427263747947270e-21 +/- 7.39e-82]",
  "characteristic_at_one": "[-4.45366386966811421672985e-37 +/- 1.38e-61]",
  "stability": "saddle",
  "integration": {
    "steps": 342,
    "max_tail_state": "[4.335169843836770871704451826119149168334001105788155302037517934390964164747870663894961742328881622086584613600857732997034017870618253733513076811756037759910559419045712881592512687317831573009794531370993867416403654965421565076076724053248608730642798984425032248896814676293e-195 +/- 4.03e-475]",
    "max_tail_W": "[3.256175186188394469124875270108525428498855650228417066672833791914419558433156012524933830341864813663107708897744483723737169910036332956300069005671922366761485479928002302259583056557119483779584104549165271379186954614280391574603884776862598277385457853627246805529083224680e-193 +/- 3.19e-473]",
    "min_x": "[0.9821627371439019970274907550338064281610304434345942052957502845084941578112710195409862847970845697992371537922993736352815569528066217810022226457360558695859200097934338921231134296814398080231742628722283530705422229365128316178340230657562167789537107015484391948815974434361 +/- 5.08e-282]",
    "angular_lower": "0.4018046483397483825683593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.5206221439875662326812744140625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 94.13073444366455,
  "orbit_index": 6,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order7/arb_orbit_7.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.01059044008742274015828566962462145386024093495378173343767646332572699247248869302955483582212233111687847986904726574660615979414476082922768537954250591107929836542364069481809090382923955740824202643006003103146336380247265870799551899416780935624663624762844039",
    "2.190862998194367828788755978618441434734110139422116938790176572588191425160351426548955103081606512445945886195345823167512212776403634057458620946953612742167468292456915379578720281470176876755103087313740593887171700328331021957766550034388987592619929357450154e-6",
    "13.67321720104123275029815572245821288796530644608917000834842436085678189728852572983979986821209588243768764385950578926813830574105898266124736953224411390839942420032271598097460118149061360017229330414551717142100854882207926357829492395488912770227636503791306"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[2.824040290553334e-121 +/- 5.27e-137]",
      "[1.169010988781115e-124 +/- 4.38e-140]",
      "[4.866131409041734e-122 +/- 5.29e-138]"
    ]
  ],
  "closure_at_center": [
    [
      "[1.0575889574e-161 +/- 4.25e-172]"
    ],
    [
      "[1.4560754271e-161 +/- 2.68e-172]"
    ],
    [
      "[5.591572896e-162 +/- 3.57e-172]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0004236447517232482631550553244646437883596738533893075331438 +/- 4.87e-62]",
      "[-1.020210590480237764787133019124885130320553982136297415035271759 +/- 6.68e-64]",
      "[-7.711375403219388029563524452177549586610863615190054003547e-6 +/- 6.28e-64]"
    ],
    [
      "[0.0016766140787112273995339140975966295534329594739417928380726 +/- 5.47e-62]",
      "[-0.682698149733205804497155720538398907733155794094029536033388486 +/- 2.50e-64]",
      "[-0.008090089929791573499990965471164765151777840115981189469523533 +/- 5.21e-64]"
    ],
    [
      "[-0.0007755592108996345891500154134327599282480977384382569241798 +/- 3.22e-62]",
      "[-1.199375158978944780905656454113514188153352108632474476377199867 +/- 7.03e-64]",
      "[0.007382236314323669484578263113618048535759530023692198852992694 +/- 5.71e-64]"
    ]
  ],
  "preconditioner": [
    [
      "[-45172732289422046908466687442953213.48168736977064780682714354564854407043394604564428672029875541978684031223557025688163200269510002474976887427765955317738933160716165965341917935582693957902731098780483329415896291519071524328689182002725163609579999855086097317564244049898479 +/- 5.15e-247]",
      "[23104918830807648069651959382092960.47740483664283905176240113278716830116919223128514777960992478594301956194435090066958482321895409600009734161131420378775025118034722483401914341063528555299405627988499965907717092332767806307212184706625410714700725368800840465956844705364136 +/- 2.00e-246]",
      "[25273171884661999473140672997358501.82019956648294899525782453608433072248642398411340804725715806668749170503948267973997298245110749068678276196498910218105449221274685429989125200866033251341027673615152156548226610958276259829218554325812263358628395302171703676647226294006029 +/- 1.99e-246]"
    ],
    [
      "[-18699244701376027289756945768667.22407879508373388434257091452932122499267645934574233476349795171703651248341932250026600444115358149677632854357496873128839194148262517787972703232486040659114837133959167280881609669425854299877599537289392503394526614116458708719478322930318123 +/- 5.18e-250]",
      "[9564277145216508936326605069806.413307220528340773137393741939658823073646769635706868920145237209795359814864391264997903818882746126410468542582441064901521275306610649535327731021097567594394360165240229869933372829896081675204891897522271247926070103166847800315595461709278961 +/- 1.91e-250]",
      "[10461825121034269926897176897850.14980428147116632904296999647225778780426955212408406012876209911134267440143451102787402852816794700513019195549933722555141991972871092598772838180250634598452198915829407976752025591250366483227376347175276961220804898455059321784474292677139483 +/- 1.55e-249]"
    ],
    [
      "[-7783757624173002767403330797414013.408706998614090522634515382811729332175080846284300390886928314211867866698058923516041461913612889124991696444033174005106697376923456557320646424567976614902183367518451826378360907935946799435487657362099710423028003379425264149837883108821379 +/- 1.10e-247]",
      "[3981231131934666874205843731776122.791272518569309043582448436796096480114288834421792979850859139474687213993655462799238167630532046980848681881085861192306895955748264914430514586820660325630986672612602475819544211851240321935429990477607486552199416958233676872143728035064140 +/- 1.58e-248]",
      "[4354844933529468200156347354268477.005982917252715439212899688564642246181236897347443042100846615734676255067927994560065868619709192982790037091737040180057562894104063978360425691220997118133057265519953598540779172387927608418426562449759349086738222567218811209912882144846598 +/- 2.42e-247]"
    ]
  ],
  "contraction_row_bounds": [
    "1.038424663030713337737068083176845079479132811456009246082233009601522625658899176559479826664755819365382194519042968750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-27",
    "4.298557092610454690848939106019999478800481251264613788683252550377805815966869734282918349976831962067080894485116004943847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-31",
    "1.789319677473547544062536668014570293912752634683771838286682682433426782509557897635210643727532442426308989524841308593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-28"
  ],
  "inclusion_bounds": [
    "[1.038424663030713337737068317514075708161526747292576709418883994925407557255312228701017375308922483676988166595374734532394523317704566238279170071747218328406593252902666599194983079796048553725165419764100024764819719204729718091907171959733395670637496664238099474723532485993e-112 +/- 4.44e-392]",
    "[4.298557092610454690848940076058557156917057088547362879092861804975130532433785162640871676313990469440355486797005821921427917629877176769278760397689962969083748013651857527583108352933361191398400034662075417276450572428093826125120703683622965763780645221954745899304944089509e-116 +/- 5.27e-396]",
    "[1.789319677473547544062537071803340432100387390352895899561931365267374138766556294084167525897522135458534479468568683876653831119643177495813387669979616336160716170052678368754131068956380455412973408217561969460355820872439894665599272986339670786803884656165297595020905203426e-113 +/- 1.50e-393]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000004181247431354094542088784769120112573849661018784043170 +/- 2.44e-61]",
      "[-0.01010085561576147763275847709057260269138339168396413370266031 +/- 3.45e-63]"
    ],
    [
      "[0.000413951557495751996768794544419587848216916029933073576066 +/- 6.08e-61]",
      "[-4.18124743135409113528492019583659412320658359370029831109e-6 +/- 1.49e-63]"
    ]
  ],
  "trace_DP": "[1.000000000000000000003406803864573283518450643077425083744859 +/- 3.35e-61]",
  "periodic_determinant_DP": "[3.40680386457329106538482880685031710293538606503101711609615448661992389901812010138e-21 +/- 1.84e-105]",
  "slow_multiplier_minus_one": "[-7.546934185729425233383788e-36 +/- 5.13e-61]",
  "strong_multiplier": "[3.406803864573291065384828806850317128646310614654306599413151e-21 +/- 7.05e-82]",
  "characteristic_at_one": "[7.546934185729425233358077e-36 +/- 4.37e-61]",
  "stability": "attracting",
  "integration": {
    "steps": 342,
    "max_tail_state": "[7.847015154668211297274153290383207905792889480015629920457630106027743368881335270009644695135146788314112246418811297681058152896664941081260140954735491793389326169642931786054106337896335073252693802115716403384025902746146100440454558950444340946134669502202970291000659408919e-194 +/- 2.72e-474]",
    "max_tail_W": "[5.893945785907478179146153269989264658614224672624721927587488672850751720323685262365857274841880250089873639364083141728083163115650808132936709515535230825948533562466453401242418753900397849433516301525120896425445279681150503820376314976435271439160012898461312204120775916867e-192 +/- 2.60e-472]",
    "min_x": "[0.9789830858940630753047272084125462296654132370556272951070504436129224250277876410130177359723321364126987709039312826902584590863250991451611488565524927949629427893650923130462465542597085588890648820792376881876803798065984751563488890531458518610727967079493484339605368271341 +/- 1.74e-281]",
    "angular_lower": "0.4013926521874964237213134765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.5211450518108904361724853515625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 93.84909677505493,
  "orbit_index": 7,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order7/focus_certificate.json <==
{
  "status": "PASS",
  "order": 7,
  "variable_names": [
    "e",
    "b",
    "d",
    "g",
    "f",
    "i"
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "h": "1.6639366481029938"
  },
  "box_center_exact_decimals": [
    "0.8424353043542249309427555319301052724174340645900779308036891674170860037682942636260006768230365021",
    "0.8524386629229400137569058543803842229944468958161488699645106365821418288351854868079443098244107239",
    "1.042807052917780482021047437630595709389626810511386302908094039589910599673418725322619662274699854",
    "1.086887900829295496266675497478517181377087518292913660818757521033862719285144109130092445001588396",
    "0.618445878883087010875409412908416811984911318167002523487717993322550997013628511482579017933515669",
    "1.604359553587183774807403484142531881446848888428064624296730620803589105635352335110945859668455568"
  ],
  "box_radius_exact": "1e-32",
  "decimal_precision": 150,
  "arithmetic": "python-flint 0.9.0 Arb/acb interval AD",
  "claim": "Unique zero of L1,...,L6, rank 6 on Hopf surface, L7 nonzero, strict positive A.",
  "not_claimed": "No specified finite-amplitude periodic orbit is enclosed by this algebraic certificate.",
  "checks": {
    "strict_inclusion": true,
    "contraction": true,
    "positive_A": true,
    "last_focus_nonzero": true,
    "positive_hopf_spectrum": true,
    "real_focus_consistency": true,
    "eigenbasis_nonsingular": true
  },
  "scalar_focus_enclosures": [
    "[+/- 2.02e-29]",
    "[+/- 5.70e-29]",
    "[+/- 7.57e-28]",
    "[+/- 1.66e-26]",
    "[+/- 5.59e-25]",
    "[+/- 2.62e-23]",
    "[-3.790612525494e-8 +/- 4.57e-21]"
  ],
  "F_at_center": [
    "[4.2025487809310734080607001149547486201373829854e-101 +/- 4.58e-148]",
    "[-1.330459773019263388883117590183739179084341977e-101 +/- 6.11e-147]",
    "[-5.66834673362918626199801198017302469824482074e-101 +/- 4.74e-146]",
    "[4.0657930850380110554836131321356669008720871e-101 +/- 6.25e-145]",
    "[-6.46082905603193716873703773734659112455490e-101 +/- 5.52e-143]",
    "[1.63770321201027735428763331001774317767834e-100 +/- 7.99e-142]"
  ],
  "jacobian_enclosure": [
    [
      "[-0.258336190624830541649587348 +/- 5.03e-28]",
      "[0.110912623099231993663747208 +/- 3.20e-28]",
      "[0.161541640704345662085391687 +/- 4.24e-28]",
      "[-0.007016207148318034766275971 +/- 2.60e-28]",
      "[0.111924726801389579522499266 +/- 4.24e-28]",
      "[-0.054304501453404278390246450 +/- 6.22e-28]"
    ],
    [
      "[0.68338211409772629887344559 +/- 5.41e-27]",
      "[-0.29505458653411943009888744 +/- 4.66e-27]",
      "[-0.42713011682664586254215206 +/- 5.08e-27]",
      "[0.02006835540028400134437666 +/- 1.60e-27]",
      "[-0.29407309897401331078260909 +/- 3.18e-27]",
      "[0.14267246336656797277496769 +/- 2.59e-27]"
    ],
    [
      "[-0.6744806560405569603934482 +/- 8.51e-26]",
      "[0.2948198264111142489906284 +/- 6.57e-26]",
      "[0.4217937982632567602042007 +/- 6.48e-26]",
      "[-0.0225108380103465208167984 +/- 4.94e-26]",
      "[0.2864129689016701690101493 +/- 5.95e-26]",
      "[-0.1389550738971617070370335 +/- 3.74e-26]"
    ],
    [
      "[0.64765896457543055720476 +/- 4.45e-24]",
      "[-0.28612297290172979412327 +/- 3.19e-24]",
      "[-0.406046806065309631489634 +/- 7.19e-25]",
      "[0.023218448987571651481800 +/- 5.35e-25]",
      "[-0.272459842820174513667353 +/- 9.09e-25]",
      "[0.132201351735990523400241 +/- 3.86e-25]"
    ],
    [
      "[-1.2224105653104094515740 +/- 5.85e-23]",
      "[0.5382997402296296356484 +/- 6.03e-23]",
      "[0.7665135414516001702730 +/- 3.40e-23]",
      "[-0.0424480449957433121500 +/- 6.21e-23]",
      "[0.5162371486662408689846 +/- 6.90e-23]",
      "[-0.2504803594147233235929 +/- 6.31e-23]"
    ],
    [
      "[3.31787029791608561215 +/- 2.89e-21]",
      "[-1.45939022080385948497 +/- 5.44e-21]",
      "[-2.07983619921730062150 +/- 3.89e-21]",
      "[0.11443743182258208868 +/- 3.05e-21]",
      "[-1.40251838148193674812 +/- 6.50e-21]",
      "[0.68049022274562835087 +/- 4.39e-21]"
    ]
  ],
  "preconditioner": [
    [
      "[3278763.83858732170953128795267851331288178295181622325772302401867453905772683952166397025146968978918537202424951744237815820011703789929957855562442 +/- 4.10e-144]",
      "[2458615.07203619338010735727311849117759170460401617618732597357070762644761493988631456830124756357885078224856364082757425244965198482850146391111148 +/- 4.10e-144]",
      "[1913212.10340795571230606812984725335724276848083481770727068835977474717797364809496549200449009347807982987182642858438014706659644117720430168385787 +/- 1.92e-144]",
      "[1419405.55157346298463954260158190870927376524145194935575828641994952902086703034756257519181288235596858516846384747148777403848030685858771985412885 +/- 3.02e-144]",
      "[1011147.11111889109716987167016505884471515882077802697608440116767543722449607970515520230100793564387707679427949992947112474193579939728679540475408 +/- 4.19e-144]",
      "[233288.664522569673985130552322144073475792078214899116229211191618598395660558393714752454228060352102323929406231996324159362898684133733451933597807 +/- 4.58e-145]"
    ],
    [
      "[3981064.75772340908705496354852740081806315931522821744590492030844829141192833263605498072749097736294437061119838708801025932637644339438587816514466 +/- 1.63e-144]",
      "[2970746.85004210264624431074525756153134909231646928982095642322866699219377783250919384383106422309091588852585865686926899666324208926042561580115944 +/- 3.82e-145]",
      "[2288714.45106023645154936578682381442453216847296547226739296375848679326424217382868335338899140111006289782896861139405477892793470197464320300692752 +/- 4.51e-144]",
      "[1666909.70554492197228172622593204203346210120981555427632425521583895147011200854586161248358557394480250858394140932983507348363722706029043373417586 +/- 3.76e-144]",
      "[1140775.65388845084866295858727205088279511654808240987843688159149679378885908095865395552229939706166593387845347574572412418109713321244590328972596 +/- 4.80e-144]",
      "[258267.679817709764664685876160895748624180498149613962190198982257024169406428166131867363810076253774287085743316456613014156830205256306710239829343 +/- 1.28e-145]"
    ],
    [
      "[-2202300.07323781364030505083932457813967695622434525615664888583067628037756477506231594577442005818615989912860098036661874411793889084585157375473759 +/- 1.11e-145]",
      "[-1640523.07977661731286809640338512399331021904329612696713419191147816202271011032187865569253002931912013676782564596750010077625417281537877621211348 +/- 7.09e-145]",
      "[-1260469.45305379211526367814013263217103046369810192660132338492326509760847648619914788351039894149602010354138577716798741085777056482745941590300535 +/- 1.17e-145]",
      "[-910315.434282905438341679214540999597640857386977952665831541763385743161987840478825073840454871399896402821389709637975285250904725045390596097510410 +/- 3.03e-146]",
      "[-615102.873884427164721909182503731433007170591845856764281447262717268841585758413133436239026948002729691590393339156694809680156525566575475180561941 +/- 4.30e-145]",
      "[-138741.482793204335566646781221447896010156241853329367785774818259736429687242962882660544381479495990692477656774988859867061251002957639124647038602 +/- 1.21e-145]"
    ],
    [
      "[-4144318.67862878211749344412963522396813981007766705923912975555341419495642222730174547237383287089702075295534548328979824045091813636450457926473156 +/- 1.39e-144]",
      "[-3123180.68910822914555554366590602337234082894036788166400103992838396503826898204904116254738878485961034324160910526123081394499274495152472982974821 +/- 4.00e-144]",
      "[-2456877.91575283727886446934441708197180741196212417835385072798813276258141345043332913855781626829356161831683517935846915452999210095000372006868445 +/- 5.67e-145]",
      "[-1852202.92048071679228968975425998559106693254084351369001631658105439188403774648890860900385660965359553723388726837525884739331372567139611891365176 +/- 1.12e-145]",
      "[-1371819.64057963082010500731410996938124860940954162654655950059017111128537611145744990248534956149714144981668181504746531504344992734594152710679693 +/- 4.21e-144]",
      "[-322721.868882008405740893358714625791615962945885571310817379635984772644587832690081760709663253144428249402811587152659956316860112968279384421134900 +/- 8.52e-146]"
    ],
    [
      "[-3768976.63229492009010230945894262033939287511284078816667544432118567254700792578815992739749951624291349496938952314489993078653581749183822058879664 +/- 8.53e-145]",
      "[-2884661.36084423463017951265937669236393256623606175838214273624635518450148435168495373226437684890056246057969631530837948827205484461396110866232900 +/- 2.05e-145]",
      "[-2375799.20691025257040675296588694858638781407473312704673128524210420116120750057485051991060488659115739328767798401080318200253295310263557072602674 +/- 1.12e-144]",
      "[-1876587.25003572292217737273240753765469436805260742274346373992215788429390216060148196616935271693454167368757669924964301515598964498599373804727637 +/- 3.76e-144]",
      "[-1665400.57098899805184901654143798870705001730315140995000443793791224462620561942659356974509434925732528344386665270134866231437469937181447510473226 +/- 4.91e-144]",
      "[-429547.349473325108274586816876821883202037986507371749130854499797390994904373847875209577057915306070095123399593059839610203127917610292647955160526 +/- 7.27e-146]"
    ],
    [
      "[-21250567.5005401399047283380519394773169017149654625593389306419030360606872578108071105794770478775983264524980431462179773364717017203913572387124121 +/- 3.59e-143]",
      "[-16050617.2575698862404346197314432990868252294008062266609595832353603352204578918741621047191800657802314233071536684244923292002527682367610115431197 +/- 2.87e-143]",
      "[-12755767.9584121082094268192832201151815096509174169060275381720031538183531739857804475618720076006078591434262279709190163997641695377104955350864509 +/- 1.13e-143]",
      "[-9684232.53836276091216592080317401069883930379517286313218683694100923603053069381642300336947560211855511933860680659273898884491390253464385639485780 +/- 1.15e-144]",
      "[-7565279.53144711319348591767785054040416070505909580062020031466988494281449042761838645112282123583760201526277376637942137360115463154508023847629685 +/- 8.62e-145]",
      "[-1838650.00920624510734492626783930204336121288105651244045103680785647940429936375143735013778559438968203925376764686885699248432939229229937671420284 +/- 3.51e-144]"
    ]
  ],
  "contraction_row_bounds": [
    "[+/- 2.05e-15]",
    "[+/- 2.28e-15]",
    "[+/- 1.23e-15]",
    "[+/- 2.83e-15]",
    "[+/- 3.74e-15]",
    "[+/- 1.61e-14]"
  ],
  "inclusion_bounds": [
    "[+/- 2.05e-47]",
    "[+/- 2.28e-47]",
    "[+/- 1.23e-47]",
    "[+/- 2.83e-47]",
    "[+/- 3.74e-47]",
    "[+/- 1.61e-46]"
  ],
  "center_correction": [
    "[2.7220635381949793919214566671920706563615e-95 +/- 2.29e-136]",
    "[3.4415441327862638061952076003455975348698e-95 +/- 3.61e-136]",
    "[1.9270990145852460649062865471673315524518e-95 +/- 2.17e-136]",
    "[3.2878072764746931532779099619683355512094e-95 +/- 5.45e-136]",
    "[2.4391863828914160484834760887831420376139e-95 +/- 3.49e-136]",
    "[1.6255468441162009130179216740756772384409e-94 +/- 3.29e-135]"
  ],
  "A_enclosure": [
    [
      "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "[0.8524386629229400137569058543804 +/- 2.58e-32]",
      "[1.535748551476665123903514684668 +/- 2.33e-31]"
    ],
    [
      "[1.0428070529177804820210474376306 +/- 1.43e-32]",
      "[0.8424353043542249309427555319301 +/- 1.53e-32]",
      "[0.6184458788830870108754094129084 +/- 2.69e-32]"
    ],
    [
      "[1.0868879008292954962666754974785 +/- 2.72e-32]",
      "[1.66393664810299380000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.41e-151]",
      "[1.6043595535871837748074034841425 +/- 4.19e-32]"
    ]
  ],
  "omega_enclosure": "[0.459558108216419436076063973665 +/- 5.32e-31]",
  "trace_enclosure": "[3.4467948579414087057501590160726 +/- 5.72e-32]",
  "S_enclosure": "[0.211193654827454277201923179960 +/- 3.19e-31]",
  "hopf_denominator_enclosure": "[4.5658117604532682242641619428994 +/- 8.44e-32]",
  "algebraic_pivot_enclosures": {
    "qpivot": "[-0.766581620289503263209642096470 +/- 2.00e-31] + [-0.705765699012722665955896753687 +/- 9.00e-31]j",
    "vpivot": "[4.526828590031232897575588857192 +/- 8.16e-31]",
    "detC": "[+/- 1.05e-29] + [-4.4856571108876300769263689045 +/- 5.61e-29]j"
  },
  "seconds": 0.391406774520874
}


==> anc/data/order7/focus_input.json <==
{
  "order": 7,
  "variable_names": [
    "e",
    "b",
    "d",
    "g",
    "f",
    "i"
  ],
  "free_parameter_names": [
    "e=A22",
    "b=A12",
    "d=A21",
    "g=A31",
    "f=A23",
    "i=A33"
  ],
  "free_indices": [
    0,
    2,
    3,
    5,
    4,
    1
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "h": "1.6639366481029938"
  },
  "root": [
    "0.8424353043542249309427555319301052724174340645900779308036891674170860037682942636260006768230365021",
    "0.8524386629229400137569058543803842229944468958161488699645106365821418288351854868079443098244107239",
    "1.042807052917780482021047437630595709389626810511386302908094039589910599673418725322619662274699854",
    "1.086887900829295496266675497478517181377087518292913660818757521033862719285144109130092445001588396",
    "0.618445878883087010875409412908416811984911318167002523487717993322550997013628511482579017933515669",
    "1.604359553587183774807403484142531881446848888428064624296730620803589105635352335110945859668455568"
  ],
  "all_values": [
    "0.8424353043542249309427555319301052724174340645900779308036891674170860037682942636260006768230365021",
    "1.604359553587183774807403484142531881446848888428064624296730620803589105635352335110945859668455568",
    "0.8524386629229400137569058543803842229944468958161488699645106365821418288351854868079443098244107239",
    "1.042807052917780482021047437630595709389626810511386302908094039589910599673418725322619662274699854",
    "0.618445878883087010875409412908416811984911318167002523487717993322550997013628511482579017933515669",
    "1.086887900829295496266675497478517181377087518292913660818757521033862719285144109130092445001588396",
    "1.6639366481029938"
  ],
  "A": [
    [
      "1.0",
      "0.8524386629229400137569058543803842229944468958161488699645106365821418288351854868079443098244107239",
      "1.535748551476665123903514684668124042420030765814502247112899799474144998203677745116120777387956554"
    ],
    [
      "1.042807052917780482021047437630595709389626810511386302908094039589910599673418725322619662274699854",
      "0.8424353043542249309427555319301052724174340645900779308036891674170860037682942636260006768230365021",
      "0.618445878883087010875409412908416811984911318167002523487717993322550997013628511482579017933515669"
    ],
    [
      "1.086887900829295496266675497478517181377087518292913660818757521033862719285144109130092445001588396",
      "1.6639366481029938",
      "1.604359553587183774807403484142531881446848888428064624296730620803589105635352335110945859668455568"
    ]
  ],
  "normal_form": {
    "coefficients": [
      "(3.088861643207502038316700990275332076173889627056028841220319002750468995507876329100921268688967871e-102 - 0.2766077479807450830435289813218067372184103450320126594418601576333744094023609091458423604870550515j)",
      "(-8.149604275844110865179526957613451631387404932646078642883935424394051954091538827986649962091100207e-103 - 0.1091624700458648794909830685682011985442946407176162675820171892234074299650116953002050676030270189j)",
      "(-1.358555251597735273464881846611417757409250596288319285079551220234569284378864269731921772905815279e-102 - 0.08072990523467299136551142865959963006801752485136466586190182862070709073983457766686075870235107211j)",
      "(-8.861806824783656487840554279733427616189954415363847541183169651568734411924407813819117678195454234e-103 - 0.07102888363361648212790783010395480186497265198363677953000286139815486284577767687331030774094410033j)",
      "(-2.669504680801608299620195358938680958277693189400355199991442269463514416658685518657781091564965632e-102 - 0.06695164475582903847885351119039149949995030137448885043622314723771975933019389251461588841034481305j)",
      "(-3.691955158236974614833900614237638343250861864492095182305659046009689907964092756899471816608071294e-102 - 0.06483628669424771806847901258739578111578762672247543819663818847303530697968736154527391394047128576j)",
      "(-0.00000001895306262746852535662015105807169316405596306316985587085895734433170611691187275917886442114577559 - 0.06303682861493725845701266344008879906970341820800051896828244355656903688862532128518748085868541437j)"
    ],
    "dimensionless_real_coefficients": [
      "6.72137339757884588983473887085095755843297496704260830344062803998636463095338177583663786198772107e-102",
      "-1.773356650690672266876292039497384702882880759690482649749934352085250454766790631861243456318473454e-102",
      "-2.956220828896683569684178399728428012186379455909117446274627448950787429012705648283344772993183673e-102",
      "-1.928332166562573385669105918601295807030989675873302251483537343860824204822018894464827254859507764e-102",
      "-5.808851227023634610354841331928183971813971004146402873542569680434867415526830963777695406951594814e-102",
      "-8.033706928957772390490587913633602626868886843714365184595806166470914859026049236313123728829783347e-102",
      "-0.00000004124192847130219809802934039195171656571321764564552491799205660075452687358618861515153190052838347"
    ],
    "omega": "0.4595581082164194360760639736647007222465997001888451390796752594069227127063427076895146810005439894",
    "alpha": "0.0",
    "max_residual": "8.929589e-103",
    "hopf_mismatch": "2.57172163e-100",
    "eigenvector_residual": "2.6520294e-100",
    "precision_digits": 100,
    "gauge": "first",
    "q": [
      "(1.0 + 0.0j)",
      "(-0.5093205925289661563669401316205355838310118803416113878857188058995277731846187503929194167959943545 + 0.8396663905122667317106055650961503251162851281912017880790693250570375565775467045666296767254217061j)",
      "(-0.3684427600868787828403806827260437515392468169026213278736642944209287504290313369014949860021974899 - 0.7653090099391089573009579034162997751902050760585765624544994540270322160630751952502383066321159518j)"
    ],
    "p": [
      "(0.3441350679289617871954365506824946421707889457849251309854049960738559367541109546936641546885560696 + 0.08102228147023940235363672512094419059122502332555605550752943146149893548428034577636620728998485023j)",
      "(-0.1706124634630550713745146307761130288264718683824245995738150559960549408139848422307372349289133946 + 0.3521792509152863127720425073910072975748370317622895836999104963670183946521889230554908463421403998j)",
      "(-0.1871891608643514890626133501488509631218243134974807984699245576699478863664232414713787760832932048 - 0.2669339011008135336932420002437097472060107371585866069432892110661789062735081546955405206142189252j)"
    ]
  },
  "independent_scalar": {
    "focus": [
      "(8.96905199560051557626495949869974795843963517400979679005631648295969023106211316544120187227428376e-101 - 2.790496560747741655800252803479836326786889635797848293982240828192462490006685048035761772119560619e-103j)",
      "(-1.391899684500973537913166098375742359801300550335966729038341725102400290015334501960237971933236837e-100 - 2.232397248598193324640202242783869061429511708638278635185792662553969992005348038428609417695648495e-103j)",
      "(4.86662600194406144771564088926883455391633552483144742470502800436765458257165872377436853057651372e-101 - 4.464794497196386649280404485567738122859023417276557270371585325107939984010696076857218835391296991e-103j)",
      "(-6.250712296074941308992566279794833372002632784187180178520219455151115977614974507600106369547815787e-101 - 1.897537661308464325944171906366288702215084952342536839907923763170874493204545832664318005041301221e-102j)",
      "(1.410875061114058181172607817439405246823451399859392097437420962734109034947379960286881151983649849e-100 + 4.464794497196386649280404485567738122859023417276557270371585325107939984010696076857218835391296991e-102j)",
      "(-3.929019157532820251366755947299609548115940607203370397926995086094987185929412547634352575144341352e-100 - 1.518030129046771460755337525093030961772067961874029471926339010536699594563636666131454404033040977e-101j)",
      "(-0.00000003790612525493705071324030211614338632811192612633971174171791468866341223382374551835772884070407745 + 8.572405434617062366618376612290057195889324961170989959113443824207244769300536467565860163951290222e-101j)"
    ],
    "half_real_focus": [
      "4.48452599780025778813247974934987397921981758700489839502815824147984511553105658272060093613714188e-101",
      "-6.959498422504867689565830491878711799006502751679833645191708625512001450076672509801189859666184184e-101",
      "2.43331300097203072385782044463441727695816776241572371235251400218382729128582936188718426528825686e-101",
      "-3.125356148037470654496283139897416686001316392093590089260109727575557988807487253800053184773907894e-101",
      "7.054375305570290905863039087197026234117256999296960487187104813670545174736899801434405759918249245e-101",
      "-1.964509578766410125683377973649804774057970303601685198963497543047493592964706273817176287572170676e-100",
      "-0.00000001895306262746852535662015105807169316405596306316985587085895734433170611691187275917886442035203873"
    ],
    "omega": "0.4595581082164194360760639736647007222465997001888451390796752594069227127063427076895146810005439895",
    "gauge": "first",
    "eigenvector_residual": "1.0005573e-100",
    "method": "full_3d_scalar_Lyapunov_polynomial_no_center_manifold",
    "status": "arbitrary_precision_numerical_check_not_interval_proof"
  },
  "jacobian": [
    [
      "-0.2810702128915245117447273777000425893667627833111326705600359860539135836447451280198221703409459974",
      "0.1206731217622211724105964302999770491437140158336004470212582890318421397355889044319436157224733214",
      "0.1757575786567027014214223966783842225231181944195289681936400632466423389421241449586676495716309092",
      "-0.00763364525929971880926018009738911808644290815634817382602109350341885543609862865388212279188452602",
      "0.1217742923041637774612405083255226025975946765930658271588072438071251727477433188998311455045728665",
      "-0.05908338954584464724132146677153209437438974662102341152553301964505873733971845149584061243641442988"
    ],
    [
      "0.3364417020828465852528413238449000092172476098146021911510189540426418909666495239423092402744876743",
      "-0.1462467724468881066646000875503767227451414441761679174092496565808085257137430357239675650162438999",
      "-0.2101653338707215815153193048532489946139060004866299900140144687447583371286618477314368826829989027",
      "0.01077845484049106341563780593977817924705358495557530297060447504972016910851322846585888527347939355",
      "-0.1435840666273809836766509632766829656511952971662997304207595739989357246270311039531913519858385226",
      "0.0696563143263862300713441449327497940207122282691088159547571226858462598975131611053288298002006774"
    ],
    [
      "0.09719267399731218928355974391093041647545922803010616908362502142620413843314421519449749188291288744",
      "-0.03957971590750968719602104040252526007003042573520807873140668948319132956696848145636510640521360849",
      "-0.06031467365602394889011424338665768564454297277172242279923295962751928001848044862266723675716982085",
      "0.001317709119863313942815712880748012923157389741718944449333841934945744411371402384645038255605958796",
      "-0.0441235955558766034719266204405630526985618610518414376838090289878088881170091178562921247343836648",
      "0.02140040505457594026976521211056240446667907265164308054181446138998222099817205761674916308487707256"
    ],
    [
      "0.02800932595263759517883102014914962733134243367620684095655569571133719435655917592795171455261615731",
      "-0.01123254676550198197546162847715876528162094898213205556496019027011728975995335333705547909304682069",
      "-0.0178630681769821728873614089690686331119206817366978298424675701608823665287352007826170232342729092",
      "-0.000106431414309062986120265301495757611416856479139012576116995846033935724136240070946821080019093864",
      "-0.01326693104843914512300003970667934605049771055145191286371923786449873837623210321910340298534490255",
      "0.00644207748801419284372240468886851958120259513472937129540853432194173141402776685568506150064842392"
    ],
    [
      "-0.006281896925080609525428201296198093907072757305799208726892414624597368968684057774575888167785992484",
      "0.002862658377002079914561066932091919059188987554073682411399135658427025839656098793896633739700847527",
      "0.003432433426162009242527585205355687898222155032165779780320227320686839648751729685290069255042002462",
      "-0.0007514828528134330588601306548850752242865774967075306324106223575165774219047243078608318229794030239",
      "0.002140206421993167284362838256660714980015870555062447401759410205650295170749521570329052691288814176",
      "-0.001022045601994467306028115171461900970812366186356612956043473503136105772522584087092793119350052334"
    ],
    [
      "-0.02996962531593209616412149469595213952334441849202456360986700371896705306773231939824318841970490934",
      "0.01274612133165771651573680380647218431214113020676542539005125804469704548258707106100174421115665104",
      "0.01829555344778544589420827745721186885198876208415142549259271426882088929350846157277254955809453798",
      "-0.001157743298150752689658200493123898848406518734430856804200359956721230609646092120694408537234307943",
      "0.01274332670498081799975254483142620256123052573497907614384081164402471694859916458665257563621242537",
      "-0.006167207446066629367722818613949730592866487770847914627414485382011065447904668732130274185112666442"
    ]
  ],
  "jacobian_inverse": [
    [
      "219264.503095355670381826894900124475273955820831520273818072484447661567976927719314475487859109747",
      "158788.8046783508188995420564591372926286944110363413945488430050545508505384942394117101184119609931",
      "110538.7789851364914899468030877400833986418667775332196477478729727439253604915711072735846053742408",
      "115808.4054609476117576607983010806289979016026254355209703258740229002032483181528791968325341442469",
      "-102729.9375987210940634443538845607812235924969911023305391676236951692557568206370821267658076155364",
      "214419.3946726540877873920354144866096051908740268601092984306815829234216350007668639232079217239586"
    ],
    [
      "285576.5190026100356073862995112112411494512756208584841322284948249697457366753953006068215074976058",
      "205488.63793276714926897748598564465710140429344115221535902177878193705864145271693759372482542749",
      "140091.5193498106519694896681677402381864909348308119711196310347597296840606230051924445452182976623",
      "144211.4798756300989039262509185961891060627281762215379595335137020281168193125517381750523127157805",
      "-94095.82457853842390109274011269551421169159150464279148189601055101779421943370125073109246089534647",
      "237378.0127009412599305009834786904680559103157210165137090718441335949364567680276781269645962753033"
    ],
    [
      "-161273.9613255872411515361457455119506060720556104641384298204451057839884730431535015690712680263878",
      "-115916.2587786942310919987351859206390174207618670379677692153182261300811134875907823673982675161526",
      "-77266.91579470610760366178794285307119602159616438282737073771599318148390379752975421406947444470784",
      "-83464.71826083269631331602170555830783294328199788147924691589750566800655232840106375394547817809462",
      "48454.73009798872974308297016153930551697778600995779750974908653861554541305172523619394588930416973",
      "-127519.5467271717863537350362237815677928015262419902021892092372100462683900922109217427968833143945"
    ],
    [
      "-255543.8445348005771269693545812740211450777632692319081077741733107646899133600012902752862571472139",
      "-186551.8789996315148767771177839093088245208823692428424643407435444439066150709736975182051841302605",
      "-131125.3919027352198672533960311056029494910579711125506219270052133447415912259287772647529551226792",
      "-148474.4108291838120784740917817651772227222572852722542097284498966975844682154377810576236196984382",
      "166891.124170855917252267644547161518999104393126392904134273877238842196717902823467541264934950789",
      "-296618.9030869662861104780152280522608857819728634462120496515695316301910388723372826397481625795523"
    ],
    [
      "-152247.3410501765400886689360083490476121868229085538458113365892394688190498441398023495667641084367",
      "-117044.0695902850956281399605147514410788368281974162961774532732314465614550720008357652583960114085",
      "-76491.09730252467396250101767162098216754720903772511793168226133692323063209148613856075531616916136",
      "-195979.6242031811014459871087626809073291327445444867189259717979199112716423852462930345077141615055",
      "369662.401817770563621126969458396322844314355035270092506949048818277049611194066289740718638627631",
      "-394803.9346266769567370985146023214888577892945829729064714026886423667697887367995130350143281695152"
    ],
    [
      "-1220351.661709348412908358850248896330993956471877725726181136615438325777750237779721523289579913676",
      "-897644.7858407496625282230713715678586408124541270383115847509215190330672496368516044519419922567721",
      "-610286.7149734100769269519895619855058687457334399164960255442702554611637423800017718996683230638566",
      "-889408.6807939911671456042474989455122389150596900053169098971473764327833129751358195608886111577793",
      "1180994.60510534266441740232349444646202882965349704994324728014070754747817448868289183206348749162",
      "-1689933.039805848362898713237471889727579109046337912657999568576383310504888118445766030885676741569"
    ]
  ],
  "jacobian_determinant": "-0.0000000000000000000001808370142261051252226446863808465470418695558130838938013393356466430299141188345369326616929576851",
  "evaluations": 47,
  "elapsed_seconds": 12.484755754470825,
  "status": "100_digit_numerical_seventh_order_focus_candidate_requires_interval_certificate"
}

==> anc/data/order7/interval_summary.json <==
{
  "status": "PASS",
  "order": 7,
  "epsilon": ".0015",
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "parameter_file_sha256": "d6b6a4ed6c8dd2cdf9024825fbac278519d563d30d77cd345c42f4260b0a6a9a",
  "flow_source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "certified_distinct_orbits": 7,
  "same_matrix_and_section": true,
  "all_certificates_pass": true,
  "consecutive_rho_gap_lower_bounds": [
    "[0.0015025039540826443840525502872364422509126629286150977638759976359050075964285545632567995606002175569900345755398321000776600559449498258991312534096633595173124985722543778197895691060783757164287774015301402428704327775851107934164125864092776988212436226077505771261396826151894856593571603298187255859375000000000000 +/- 1.45e-325]",
    "[0.0015041931465603938360671279704546857011731980485204538828342443561970479951974348704260385157993666760250078593010050777522118291281969398410934433957293719997806794406956982507649991686096913895200856152228670502260884288444753841223417548678203389096786213864629601261396826151894856593571603298187255859375000000000000 +/- 5.34e-324]",
    "[0.0015043730690876026262381428030105219316248735466419671845765415776755275788424121649047711092731408716377439341315645562226954983399355522567850695431387577170060538450607839182607297595866471633820456742083188431257964542073520435473251464590848032758662371101841121261396826151894856593571603298187255859375000000000000 +/- 8.48e-325]",
    "[0.0015246792298763339288848854785738292205389589678762660739277752751026078612758154809348416515551218500991034859711542847438010788219537695051626189339387009820596996980592229934200280814179624100867632571150782028410381727256872931760201974801292656746343184449446771261396826151894856593571603298187255859375000000000000 +/- 5.62e-324]",
    "[0.0014408012349685185976995094264639454687602310998598009897515196301487743680611619350535999498864420664922621817141114172234084352813156216687419028460894488187919422055415042405340799414429187583655995011575136329659928591231595001187413592988789980697671581739165881261396826151894856593571603298187255859375000000000000 +/- 1.28e-324]",
    "[0.0016130541254221499235657582567474911582746462946954509246860582752336900308663899322218602516394989545499270896116583987988762276719703707686846068219844487010442874057113533209568838006973937222753039051419169890763327223899478183853229172654586707230884719256409531261396826151894856593571603298187255859375000000000000 +/- 1.37e-325]"
  ],
  "stabilities": [
    "attracting",
    "saddle",
    "attracting",
    "saddle",
    "attracting",
    "saddle",
    "attracting"
  ],
  "equilibrium": "two unstable directions",
  "routh_hurwitz": {
    "trace_A": "[3.4467756703690376511837159678552131813059419904054385138043542885227555842061078881300746027919585604952045376466172757411418810848657072858000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.60e-321]",
    "second_coefficient": "[0.2111915293179612728889706543392820394204510484645753471043537829805865484573662360405106280873340004322007493356872858385028348936561115732405212890271099633400950834097880742456112603379865180387546932602812917823957641959985522609438430975191387264334740622882637737054746838400000000000000000000000000000000000000000 +/- 1.55e-320]",
    "determinant_A": "[0.7279298250411782353253319791880048582013258853063932608487422530401499201237402932303555540654815714660850585169713673087977281471047708699426125914287960821373495812007669774840634463514032159544424550014954516830071309292765080946327088373117365833299220109573014095327117930131837410772900076444283148142175331985513 +/- 6.93e-320]",
    "gap": "[-3.4038053234362478654598438301041128160025778236781891292591089535443463562981784056985084716069891918973550326883171670741884130018423537362880870297381278652958053764857464317006088885410172474838799467287071600055331559387615012666330252683506415665895969410834024448729014506032e-39 +/- 8.54e-320]"
  },
  "certificates": [
    "arb_orbit_1.json",
    "arb_orbit_2.json",
    "arb_orbit_3.json",
    "arb_orbit_4.json",
    "arb_orbit_5.json",
    "arb_orbit_6.json",
    "arb_orbit_7.json"
  ]
}


==> anc/data/order7/orbits.json <==
{
  "order": 7,
  "epsilon": ".0015",
  "parameters_file": "parameters.json",
  "parameter_sha256": "d6b6a4ed6c8dd2cdf9024825fbac278519d563d30d77cd345c42f4260b0a6a9a",
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "working_precision_digits": 152,
  "flow_precision_digits": 170,
  "taylor_degree": 112,
  "taylor_step": ".07",
  "status": "numerical_full_original_ODE_transverse_solve_scalar_bracketed_shooting_not_interval",
  "orbits": [
    {
      "index": 1,
      "rho": "0.00150083532742509686177769540213453812895636406757269661802432657546433704181692408155692478035780019509393015074355388700922863795528707",
      "stable_coordinate": "0.0000000439624985133035168057246559808127905207572320742107843128816471346777682071707206346657170090591450368629877607006832651856564653544465",
      "period": "13.6723198266832497717117695461315625328729112396449988117439615080201528747470657569136471139469846863725161583940071930303490839869043",
      "initial_x": [
        "1.00300171461734870702707219652892505707070324889237746744683296603257580876140205533383448422643260944933289716447486847470172246156704",
        "0.998471214931541881244015267204432232926404572608454653438184847794690173582714401550314849366659774728390291086039995407792960402324133",
        "0.998894101751445340396354072541130738500346271953444295343419717574296285053799227717218315597266386072828622855583509321936137667753225"
      ],
      "original_ode_closure": [
        "1.398438887100038764367055996649300094508088412737576293e-155",
        "-6.992194435500193821835279983246500472540442063687881463e-156",
        "3.263024069900090450189797325515033553852206296387678016e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.687393914740183594279188082491972323328889279147840596923956427431934151671917760650567606436234596957988971820556277151988860912804442",
            "-0.342222767501109675605432026406926003670794611238039160089003203244865878421833912030596895670503682595180008950462591575885370987274822",
            "-0.375453437409004308316607727710840393265527601998396874038774081213190596572351762250708967698397743617538016770389797229881774441117948"
          ],
          [
            "-0.214229529447614645960499142435777291671428996447315430564057238786729357999851043072816445438420937700735364049641068607940570366750994",
            "0.765458492012306613901883231226569880478235967638275402299612028244868163993509575113637960588864642142065671216612848262052238481052215",
            "-0.257316061490008517062389183229937371121876289471624101874282900899678219276016835561327428076814276183716879649231865602079008960581672"
          ],
          [
            "-0.37706220120238565635871826038457747734526977692996199586656247067860461394605097064605061110265237898256946740277487391533245522873975",
            "-0.41277129951561110735999669609812078019435752177442654403000788359569195731493678437059882627037037990267382178503813967798132886856674",
            "0.547147593247509791822346043867436244199889552657917684275620072579576020245830007883654681398184678138677470197439601058235296885116167"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000008392880424442780301622859425562333962280719747314454905155143083910468543720954244606870866678766870706395168134738517965032043",
            "-0.00143252154109174428255843949653469060949167616054909016181062657621555161732526984709180996614035093960123045448489576116450026659745536"
          ],
          [
            "0.0000585881670055088236659819544777650237488369419960599720334477933991156410805952779705656057104211261665498966798419632019861405431105402",
            "-0.0000000839288042444243856586426158076163248233631637896453605232950525031934280935616821976454247495489365938293429548751087833713476052397283"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999999999999999997800664799135398539185530357659499086731121611411773004822586561154087810576842857074970836002069",
          "0.00000000000000000000341735758597844800921413464489828496000299789871883682452622203644847541846133067757802542403188361520142544297075601125219118384025562"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000000000000000000000219933520086460146081446964234050091326887838858822699517741343884591218942315714292502916399793126484374670537305871896779258046984211",
        "monodromy_eigenvalues": [
          "(0.00000000000000000000341735758597844800921413464489828496000299789871883682452622203644847541846133067757802542403188361520142544297075601125219118384025405 - 5.58757866775443785307905928991969528579277383513897935650826578142264641939735866450062937197216801029137169002317615740364529219933646e-163j)",
          "(1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007638654047032174 + 1.4544451491299951963195364885745110035472884435796560205759781385958531649670096982630764089948240867392337912567915355923631229242697e-120j)",
          "(0.999999999999999999999999999999999999997800664799135398539185530357659499086731121611411773004822586561154087810576842780688430365680329 - 1.45444514912999519631953648857451027937933359213056355695208623436708569588760603340790905622490282760075531541821492420020160055423782e-120j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-47.1254193361160429047409186108371438090702980823360217211547093228420314127145455364564073604171561819996827259089384504829388493777266",
        "det_monodromy": "0.000000000000000000003417357585978448009214134644898284959995481983886052745017225090098309021513777613373954230688451063028696452550702657408759987978092",
        "liouville_residual": "-1.04907756335581997295681204260126146734650201877674507257904870818143878481896412739337747057201280782166159852389858120615592002534318e-154",
        "periodic_trace_product": "0.0000000000000000000034173575859784480092141346448982849599954819838860527450172250900983090215137776133739542306884510630286964525507026574087599879780921",
        "periodic_product_residual": "-3.73841399395019809662189177884726694922502776662529540946887279997588270884210824657481831871076183969171322774644069035537549463047358e-157",
        "shooting_jacobian": [
          [
            "0.0000587597780367253026845331075900894199503435543004649241058346079638808951049983756011354731982552186967999043012140644508992398323782074",
            "-1.0028652190395102103992905211745485447266045233571958254533960293682709858402725543898699788809583787689967026251308840693537219842302",
            "-0.000000151983716709172238313221982983209352878901418344577056446151519371868804598465111379509814558339728518812002614072310790580008465661622"
          ],
          [
            "0.0000687899248350738169561582009794788747948674775200613928964884709510962500411121830450777372780973812700610558354318909536134011311081925",
            "-0.687296878148536962380573589661145121058299254726746196599898420000732966949228481667290749033069343570489328989311415710406959278023941",
            "-0.00115659399334707433047419473523099444007240668209500631161980767879510496169752313570422022851629271275456082522343641024971566086220795"
          ],
          [
            "0.0000448681133023297823489004581790852110956970522877186320031460048615569566286894012552640233787758617747546459396695964232067450790216601",
            "-1.20961686292238606204819188387575047524781511142090137441082656031332874939692862997304405034190588905549046452238700040757139591812784",
            "0.00105435260107064819465267410728692021761151247717773313871359504545774782883742447288048482836603600331720741623635587107033954004728558"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-156264476772427967908756084934432743922.796255947168540609182894569094504460096440716743342030336161966768188626214462455856951846791481",
            "77816791732635282738209080034468161038.6294404027398508756707887894445735226853078371764074040333684138440091067431455380602910351525798",
            "85340221243033307303783771576998811203.5868704304179910896319932679236405666822956970812424512991851527516942872723092018888552271053701"
          ],
          [
            "-9155248493782405583380355377197511.47837960880962192762604544166022347228897819716370995327417126353337458427327378409178150791069406498",
            "4559142807221130089428249288255135.63111377712064798344943647887790630159307056856964148486370952208774409717591484333265200986689096942",
            "4999926714836036739378525904951566.42568964524138982793689583526498529244514132825182269564763054778179812171461035016272453781832462017"
          ],
          [
            "-3853597657219745636563064888799936506.66476611478468549289974580690845070916710351106491371583264242966419956767766564998758775857062808",
            "1919019680653046979956822160630272257.40792087438361256861296292520887788405427142008259085089669935873282046404494127583745866075922044",
            "2104553020887180452710100144599722971.72694826532842216486866501405777158329542321370544126902079004821755046081239385274637593955201623"
          ]
        ],
        "integral_u": [
          [
            "3.76199458809530439115177023646131523859859861855055463315148319735354903056876887171254481037747748116086417568792741112926908972753825e-155"
          ],
          [
            "-2.42221032132293709306562235287423195343249756271360346967429127190071015165881445171984629997776176391282131917821702199684698857463401e-155"
          ],
          [
            "-2.07036957021088616300053328766720739925477129499357833765707115707936064409424139230108187826313360960643996770941327234253836902543608e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00078",
            "0.00222"
          ],
          "bracket_return": [
            "9.51227110234874812734580485126e-43",
            "-1.2310031400433741601415016251e-42"
          ]
        },
        {
          "stage": 1,
          "rho": "0.0015",
          "v": "0.0000000439135718370728930980834189618",
          "radial_residual": "1.8368897067254779469e-45",
          "radial_derivative": "-2.1986752317530502262e-39",
          "correction": "8.35452949211097e-7"
        },
        {
          "stage": 1,
          "rho": "0.001500835452949211096977377590217458775328",
          "v": "0.000000043962505867530975209295048241",
          "radial_residual": "-2.7606958601883330433e-49",
          "radial_derivative": "-2.1993351149703912394e-39",
          "correction": "-1.25524111418805e-10"
        },
        {
          "stage": 1,
          "rho": "0.00150083532742509967817255498017340684888",
          "v": "0.000000043962498513303681813123193522",
          "radial_residual": "-6.1941958343326506277e-57",
          "radial_derivative": "-2.1993350162770456262e-39",
          "correction": "-2.81639485957804e-18"
        },
        {
          "stage": 1,
          "rho": "0.001500835327425096861777695402135955967297",
          "v": "0.0000000439624985133035168057246559809",
          "radial_residual": "-3.1183006177800756682e-72",
          "radial_derivative": "-2.1993350162770434118e-39",
          "correction": "-1.41783793496755e-33"
        },
        {
          "stage": 2,
          "rho": "0.001500835327425096861777695402134538129362",
          "v": "0.0000000439624985133035168057246559808",
          "radial_residual": "-8.91655781374301172e-79",
          "radial_derivative": "-2.1993350162770434118e-39",
          "correction": "-4.05420627041925e-40"
        },
        {
          "stage": 2,
          "rho": "0.001500835327425096861777695402134538128956",
          "v": "0.0000000439624985133035168057246559808",
          "radial_residual": "-6.4616391468780635706e-116",
          "radial_derivative": "-2.1993350162770434118e-39",
          "correction": "-2.93799675768183e-77"
        },
        {
          "stage": 2,
          "rho": "0.001500835327425096861777695402134538128956",
          "v": "0.0000000439624985133035168057246559808",
          "radial_residual": "-4.2290857648977364611e-157",
          "radial_derivative": "-2.1993350162770434118e-39",
          "correction": "-1.9228929351821e-118"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.00300171461734870702707219652892505707070324889237746744683",
          "0.998471214931541881244015267204432232926404572608454653438185",
          "0.99889410175144534039635407254113073850034627195344429534342"
        ],
        [
          "0.07",
          "1.00300014831449933966070261254995036122112408852904890474338",
          "0.998391059318809000199882059664705745899755439475328609249986",
          "0.998968466939208721228139237438079781417775772538884875702351"
        ],
        [
          "0.14",
          "1.00299547232421442356871042568409017152445032219582411220114",
          "0.998312570507319113225362513181228382300033574641334147102483",
          "0.999043901755860317218721870356297176790455746574643787887486"
        ],
        [
          "0.21",
          "1.0029876915366052471364016458688566224210670135553178692999",
          "0.998235829486301842743194488746152794131099088085324918426525",
          "0.999120328302455366507610865281376936719435700737161969653795"
        ],
        [
          "0.28",
          "1.00297681407616695232151739548179860017301818819841420621029",
          "0.998160915429301374257852935456050353047309024392078014794945",
          "0.999197667643887961267932332868985666435173286808997702876591"
        ],
        [
          "0.35",
          "1.00296285129306695750252290995217435498788431064319729923855",
          "0.99808790561322083180950372875252102412620584698375509477334",
          "0.999275839889960841121311986885086510698935550147187547758038"
        ],
        [
          "0.42",
          "1.00294581775100698224957505434549596143990304638775612030437",
          "0.998016875339354938802665768233315619813398365653361540822397",
          "0.9993547642774872131839832655789200606398316874373116718039"
        ],
        [
          "0.49",
          "1.00292573121167287427248015251815288128824263765670330658471",
          "0.997947897856488550805119458329669989523814320952102495082502",
          "0.999434359253341977442682191538612400948817073015634675522234"
        ],
        [
          "0.56",
          "1.00290261261579033028533979352213480507403583783819923562751",
          "0.997881044286136418946006835923480917775259220379860668478639",
          "0.999514542558378563376178505216120678585357606664304413625175"
        ],
        [
          "0.63",
          "1.00287648606080846688804932550868384705297375560036096838457",
          "0.997816383549997254129334297566466130899410647942745730894295",
          "0.999595231312126488806432107001523956648077093435465963932246"
        ],
        [
          "0.7",
          "1.00284737877523702933853379338863719988177930279501063255631",
          "0.997753982299692816096286335512654769857519770479440805076476",
          "0.999676342098183736836956450218261646115701064685041398574219"
        ],
        [
          "0.77",
          "1.00281532108966681989050181577975756164723325657279820673995",
          "0.997693904848860350078010996922193988612227022999999653657379",
          "0.999757791050217113320200494384672181964616181502052323560083"
        ],
        [
          "0.84",
          "1.00278034640450667790073308471641627748455301083953423528109",
          "0.997636213107664240022244912339999942745920685054469110200808",
          "0.999839493938482897440912285641455714748276760998189600756224"
        ],
        [
          "0.91",
          "1.0027424911544740459670846560430923846753744026166113460639",
          "0.997580966519790243772553471101673155851482051177381485514745",
          "0.99992136625677933349835646337146666205816390287565924210218"
        ],
        [
          "0.98",
          "1.00270179476987980485238539450636731166488258945659250365628",
          "0.997528222001983124723079177038693589543381401982316155038048",
          "1.00000332330974183454072075836225531440596790488505111085263"
        ],
        [
          "1.05",
          "1.00265829963475164990883777766583411667079574889875412590722",
          "0.997478033886185898931562087827427821654398795970831234982102",
          "1.00008528030039117980220149042094451520186463484178772631114"
        ],
        [
          "1.12",
          "1.00261205104184380830096620282488531024687972057075586042582",
          "0.997430453864336278985726843886375970467735484586279665396155",
          "1.00016715241784448949196765072202049225706689570774378705504"
        ],
        [
          "1.19",
          "1.00256309714458435483054927877035662366526146293604328166415",
          "0.997385530935873218587276357595343837174549226862440772383329",
          "1.00024885492509835387645386970534554774560602224450387231071"
        ],
        [
          "1.26",
          "1.00251148890601477004105113086119762437931186034965500297062",
          "0.997343311358003747314040964451407793624979316474432688654608",
          "1.00033030324679318018577649898451671723827040815162356387475"
        ],
        [
          "1.33",
          "1.00245728004477969312591679355645549616945406029656831389924",
          "0.997303838598777535779344510837122858289794769958028123262364",
          "1.00041141305686760197112679538346596679025641559210395441798"
        ],
        [
          "1.4",
          "1.0024005269782280497543912592160105972585897252338908203399",
          "0.997267153293013849827149926677985040433088543083723740846722",
          "1.00049210036601167235305458910547669999266338011983795243729"
        ],
        [
          "1.47",
          "1.00234128876268987720316071537840378661040494014760963166657",
          "0.997233293201122740843961287657049519840552108161168991758748",
          "1.00057228160882753623625830889448143010359475571637959403189"
        ],
        [
          "1.54",
          "1.00227962703099622226531782122303717281580463358811827457958",
          "0.997202293170859480058587796490074453783421833083789223284731",
          "1.00065187373060634802067432860506682183113175723932434059325"
        ],
        [
          "1.61",
          "1.00221560592731244760997587987218790833370959608698039157836",
          "0.997174185102048380126457846294420214176118535309115161583206",
          "1.00073079427363037149230996898894104429650585901082764139579"
        ],
        [
          "1.68",
          "1.00214929203935814608911327105406485263454588493811248768644",
          "0.997148997914309259607270904862295212235546818918342153711654",
          "1.00080896146290946819171142004969273648113455416059468022708"
        ],
        [
          "1.75",
          "1.00208075432808962663380832107268563104326536902173404623086",
          "0.997126757517816897358464487788389161465516029974618374969618",
          "1.00088629429126155027019112995130615487624620410842429257938"
        ],
        [
          "1.82",
          "1.00201006405492359675358805677573852388033267092627799884827",
          "0.997107486787120896562317157357741227036872575978038576754553",
          "1.00096271260364704416218216627971960455344722985986101598168"
        ],
        [
          "1.89",
          "1.00193729470658322236066852747238868914503298644485623143519",
          "0.997091205538050434227818918497204656635229459422133436193117",
          "1.00103813718066798270159387375324517213043275263678577835684"
        ],
        [
          "1.96",
          "1.0018625219176501930061973150596083483152383027262625413185",
          "0.997077930507725413673796295838638636616156391934753775581964",
          "1.00111248982114301582915190242679466610861379125150019511122"
        ],
        [
          "2.03",
          "1.00178582339090875717208780286958658869762599256427468138885",
          "0.997067675337692566790785670744729243876552319620883100363533",
          "1.00118569342367040387416485593806402528028336172372093301253"
        ],
        [
          "2.1",
          "1.00170727881556991575876456660613506884756519001677216976132",
          "0.997060450560202071850919804391381635316111910511852607027044",
          "1.00125767206709193250174626868988031515774151870516035612795"
        ],
        [
          "2.17",
          "1.00162696978346607031198021456909781375255238930648493334303",
          "0.997056263587637263316440318715567336825973112387407897028168",
          "1.00132835108977166460196599604069738018969723817516565658211"
        ],
        [
          "2.24",
          "1.00154497970330841402431289157767816491016325336803561234454",
          "0.997055118705107014493250922361246531530690616347822990687088",
          "1.00139765716760452131764676289968517545476333132690448519082"
        ],
        [
          "2.31",
          "1.00146139371310122653039275777781198211239516618764706103021",
          "0.997057017066207373969656300763229096726413900370275249686935",
          "1.0014655183906708615672932526288206214893063735662317305331"
        ],
        [
          "2.38",
          "1.00137629859080898660822774580720457023167767872470056624316",
          "0.997061956691956034536828138445027315151452035350826679587749",
          "1.00153186433845450616941689881428838523180530922974833485729"
        ],
        [
          "2.45",
          "1.00128978266337384893761734030977082756202726086376882259138",
          "0.997069932472900210655388267378719488273285688851525390055294",
          "1.00159662615354302820882466576621826805236700523447521858763"
        ],
        [
          "2.52",
          "1.0012019357141825411009005600529838632615608684577284694299",
          "0.997080936174395499447506290141566992532300831564458647080312",
          "1.0016597366137306046415393276743294059990203191243946470115"
        ],
        [
          "2.59",
          "1.00111284888908312430427229446659785998282853868861238439542",
          "0.997094956445050302581644423526207210567643344277367346458106",
          "1.00172113020244529419199323336714049332180235922438466788708"
        ],
        [
          "2.66",
          "1.00102261460105332532270933232943163654843301876142658752973",
          "0.99711197882832739419596106602737218139952910581837238378047",
          "1.00178074317742427207435896520375450007445888080292240579553"
        ],
        [
          "2.73",
          "1.00093132643362328760795420743896536138479113561883420198255",
          "0.997131985777291235090670052219899529540183473582528884565067",
          "1.00183851363756231153089000059439838034084430385706475007077"
        ],
        [
          "2.8",
          "1.00083907904315660622964462837081525461491253609805075898074",
          "0.997154956672486657722451636493786059937253525426748328818805",
          "1.001894381587860654026943747102712851750395669374864875163"
        ],
        [
          "2.87",
          "1.00074596806009440442568460031824520824553641037394036249498",
          "0.997180867842931581970239198098748903545739351588523425465233",
          "1.00194828900240535242011571128844567885802624066734106703736"
        ],
        [
          "2.94",
          "1.00065208998926797929413077541690703293222311162583309589079",
          "0.997209692590203470130995791997614645800585127067581362906306",
          "1.00200017988530620261808663138787541324544570929560196245616"
        ],
        [
          "3.01",
          "1.00055754210938619102837846728607778616875500388536049713446",
          "0.997241401215596293073629175322808433945187843590184851538261",
          "1.00205000032952949708967266514600137192019326098024477723503"
        ],
        [
          "3.08",
          "1.00046242237180429472606818881436836622737759251499133566119",
          "0.997275961050321859866432336503559945348601870445165303469927",
          "1.00209769857356003587627824917037418963351732327361740053958"
        ],
        [
          "3.15",
          "1.00036682929868131701217123098422249737249393819022811701589",
          "0.997313336488726462448718902372102730497255817931628242195428",
          "1.00214322505583011509578478877437703113376030806384866597786"
        ],
        [
          "3.22",
          "1.00027086188063336250038868419289588130695540960052436506375",
          "0.997353489024490907006325455518397070003441754479426125315496",
          "1.00218653246685557681917232961341391673426933422681985659285"
        ],
        [
          "3.29",
          "1.00017461947399039862964034882403325897140617313091564213695",
          "0.997396377289779146616675296126375536157629127740102733235855",
          "1.00222757579902144496839664653971662234843144897919368711978"
        ],
        [
          "3.36",
          "1.00007820169776411296526018205078593841504312852210498796686",
          "0.997441957097297897455160700646734057083884390619681672974749",
          "1.00226631239396218672761483296009247067280838928058601601733"
        ],
        [
          "3.43",
          "0.999981708330434366107218108987852765613070102579435246002868",
          "0.997490181485226815425332541455834021664985044684692753059869",
          "1.00230270198748422493703556331505692242913039764710557101472"
        ],
        [
          "3.5",
          "0.999885239206661577500629218117226026670248692336611846837898",
          "0.997541000764976033538686622863725094126277886011679314297521",
          "1.00233670675198098097503794647018925664434605630377066962299"
        ],
        [
          "3.57",
          "0.999788894114032082430135254815815961696433582507719381991035",
          "0.997594362571725114798290966322270781137133370564211156317461",
          "1.00236829133629344652743708194739910658628231062023406985653"
        ],
        [
          "3.64",
          "0.999692772689943088157239737663667270938815231358032631722337",
          "0.997650211917694762832534922204523598274211267866409019644033",
          "1.00239742290297206306784174403084238378516997189291245021336"
        ],
        [
          "3.71",
          "0.999596974318733337502507557527569798372261649997048563200473",
          "0.997708491248099955206048198551267075306866856218226197576907",
          "1.0024240711628985263877349215216219884432979143787541542476"
        ],
        [
          "3.78",
          "0.999501598029164961264844207542491948422548744310146387393122",
          "0.997769140499730524356796691519496027727044303320968132182946",
          "1.00244820840722902656569149096605801944430046403445411174755"
        ],
        [
          "3.85",
          "0.999406742392361268889500630619647106873140525631033546002448",
          "0.997832097162102610651575545783533975575108446255864321904007",
          "1.00246980953662337769341034394435539204258665495509842620265"
        ],
        [
          "3.92",
          "0.999312505420304392017651329847648026659381564319081668697049",
          "0.99789729634112185332423221119829566874601343286206406281118",
          "1.00248885208772748272478039205295759222737537456984932385479"
        ],
        [
          "3.99",
          "0.999218984464995760328472038541647656742165257920190853002941",
          "0.997964670825196670296847010360106161350938087856570115259278",
          "1.00250531625687961313405013935533036867307113803730446527955"
        ],
        [
          "4.06",
          "0.999126276118381355848657101107462951632391998189129466711549",
          "0.998034151153737509345230539653418054459148475804870844499474",
          "1.00251918492101405672667370399249888736873364287803780844499"
        ],
        [
          "4.13",
          "0.999034476113142563148819915327168954097852902809513508504589",
          "0.998105665687975533043490453779523520604177230694278770056886",
          "1.00253044365573879593056373532934712363537742550142844833171"
        ],
        [
          "4.2",
          "0.998943679224452211122892458391104703962527056682954974559042",
          "0.998179140684031830719330904680814732587477407246711895808029",
          "1.00253908075056701912552668108754264799699650686220980608709"
        ],
        [
          "4.27",
          "0.998853979172794089956036015978066713736734987767915380114655",
          "0.998254500368165934605987042162475687051999786957249923416913",
          "1.00254508722128543490183997628864733416220307948066405439212"
        ],
        [
          "4.34",
          "0.998765468527942827070018895067644805593185113533341188505653",
          "0.998331667014130156842614073045686017249107153762622263289932",
          "1.00254845681944554937850051692879738191388328614154653009088"
        ],
        [
          "4.41",
          "0.998678238614199520966677057329074786573270669077067811675118",
          "0.998410561022554061325079182890576053507245671199055046128279",
          "1.00254918603896727561501290773454620521416413829823596745725"
        ],
        [
          "4.48",
          "0.99859237941697696466924543863416570105487661984641231050712",
          "0.998491101002281242031473505299419054373367637804876951051412",
          "1.00254727411984746743749920243090088538709008401284226571615"
        ],
        [
          "4.55",
          "0.998507979490826643604968337742390429926775546193731789015495",
          "0.998573203853578499741772944050228770939235662129211545184008",
          "1.00254272304896920336102623204615388107840806924723267594088"
        ],
        [
          "4.62",
          "0.998425125868997969007821706526452466159400061797101565004052",
          "0.998656784853135494448563328233171446162453137384945292902598",
          "1.00253553755801088539530468603334173648801394158600878712522"
        ],
        [
          "4.69",
          "0.998343903974618409978242358134708650987211506515822232865032",
          "0.998741757740771003630707951441295235117753606165477393376243",
          "1.00252572511845745802813369340436012123059770277422439017789"
        ],
        [
          "4.76",
          "0.998264397533581317945140815079343047228270106407951130243762",
          "0.998828034807760039350875313238890948614425092133559526692501",
          "1.00251329593371929024443940816242691243297607767779025500593"
        ],
        [
          "4.83",
          "0.998186688489226299152404096639495786657761064235723382792503",
          "0.998915526986694272254799684113779343554025819499689808670483",
          "1.00249826292836749371787093071853924831426613486642502202282"
        ],
        [
          "4.9",
          "0.998110856918894986640395351230098263318756088568464456005049",
          "0.99900414394278648040154416901494328809945383856783841268711",
          "1.00248064173449766897975210601834750388282481576887439062678"
        ],
        [
          "4.97",
          "0.99803698095244299569446283199591916626522758519725445345052",
          "0.999093794166528087834275507051898043007758498340250052501936",
          "1.00246045067523727412208599626089700387237237511284254436719"
        ],
        [
          "5.04",
          "0.997965136692786718542826198464883938568153581625641933785796",
          "0.999184385067607284287345191952032683360116207642119459625777",
          "1.00243771074541499315337893060844271826047212631405049771559"
        ],
        [
          "5.11",
          "0.99789539813856142783006822811430066721596106163308035762449",
          "0.999275823069993725772502023092968078260739871473530380715933",
          "1.00241244558941363926358282298892585051836685977449047341421"
        ],
        [
          "5.18",
          "0.997827837108964916659099565005394149098421195997093621073628",
          "0.999368013708094408321506713654529794799607957782365351281933",
          "1.00238468147623125778021942372934752100853585548254167491831"
        ],
        [
          "5.25",
          "0.997762523170858608333810510372883990849632997394839005458747",
          "0.999460861723883986177194692964454084669559969346953354880694",
          "1.00235444727177819038016284646593227197488312105034161365325"
        ],
        [
          "5.32",
          "0.997699523568195723853720500370212236104283313842823975347",
          "0.999554271164911573473394540201496101645629302678190933322167",
          "1.00232177440844092209267218373245975325720385882730382665768"
        ],
        [
          "5.39",
          "0.997638903153843702171843608769707269784352857136401993161808",
          "0.999648145483084927133590988306661252257434278595256958509008",
          "1.00228669685194655179258984213219290093192618928648351641646"
        ],
        [
          "5.46",
          "0.997580724323865629640129354657222037638413229190597761393117",
          "0.999742387634131860504438516829773954018354243827199717778734",
          "1.00224925106556470132070834882336282926681331329899854014877"
        ],
        [
          "5.53",
          "0.997525046954322953294785529409517953665632610461829485394266",
          "0.999836900177637784220570561222389588382442485062892526226161",
          "1.0022094759716866042501287513711115749776470356435534096744"
        ],
        [
          "5.6",
          "0.997471928340659229985504076066445109738412299956414103676297",
          "0.999931585377557415004369165689967268072686330126091753678342",
          "1.00216741291082398890548289672993375975692461841926619016785"
        ],
        [
          "5.67",
          "0.997421423139722102083121263296483017272425630055599894384717",
          "1.00002634530309793650012943028713183411624453628860261311848",
          "1.0021231055980731878990259574107739282310253202950648155812"
        ],
        [
          "5.74",
          "0.997373583314478092809770853029816978636171278817043235100092",
          "1.00012108192987024071044995934668342879200822117428780396481",
          "1.00207660007709266464358100317436945589884182735265209462434"
        ],
        [
          "5.81",
          "0.997328458081472182269108357795022681572347876137018700636159",
          "1.00021569724120432594367608338624828119987506498819536544209",
          "1.00202794467164484262001685099487771655427568512257219162194"
        ],
        [
          "5.88",
          "0.997286093861081461101415123242630559669040905985173449653966",
          "1.00031009332952447910417937788198708255068669460066403580482",
          "1.00197718993475575231826749543025052090991522596108979056978"
        ],
        [
          "5.95",
          "0.997246534230609464384209497951160487738013071560132331582318",
          "1.00040417249767952827446406147639917125015093266637237651497",
          "1.00192438859554857056232816310174567526444547896778769250077"
        ],
        [
          "6.02",
          "0.997209819880265065924256266522619738772730933125396837245276",
          "1.00049783736012321735836380320384703584840665953331375955222",
          "1.00186959550380961432741515812546475899493470790168231871332"
        ],
        [
          "6.09",
          "0.99717598857206706436963500697627849962094267292714631487206",
          "1.00059099094383962947696348290782724438734910396698441759572",
          "1.00181286757234776325234315163150110397876696913522395276473"
        ],
        [
          "6.16",
          "0.997145075101712819487671900907753129834623841824183847070468",
          "1.00068353678890857111640472176194268010147429471349811698835",
          "1.00175426371721061907192850463064569591113723017570525137674"
        ],
        [
          "6.23",
          "0.997117111263446501333709403817332157690327157691654747666628",
          "1.00077537904860592588043813381335787036707813608553901704417",
          "1.00169384479582296351565319994476193591079561458341875541001"
        ],
        [
          "6.3",
          "0.997092125817959698657643485817700073169689392425224444673064",
          "1.00086642258893419613358304952033355551622871521626766695236",
          "1.00163167354311524635932792004499524586322578097446803195366"
        ],
        [
          "6.37",
          "0.997070144463354297496422820328022906152149040815950688299795",
          "1.00095657308747877373255608091004730445021391470144376076716",
          "1.00156781450571191994530654379450128709371180174605992050713"
        ],
        [
          "6.44",
          "0.997051189809194688176534882156825310827792562670888853262405",
          "1.00104573713148591819466278110284646822653270448596839247076",
          "1.00150233397425143342576369956342910513634165114453239169982"
        ],
        [
          "6.51",
          "0.997035281353673490558147199609570777309592726108645979936663",
          "1.00113382231505897265822710035669604285086408532189982232408",
          "1.00143529991391160720944515726115595654795875923407124607277"
        ],
        [
          "6.58",
          "0.997022435463912104914789091575219207895547871262055733968059",
          "1.00122073733537001531869179268350182735621537698503442495675",
          "1.00136678189321592373881255361826341302173636503469608196028"
        ],
        [
          "6.65",
          "0.997012665359414500951291852870788304179017325247933195144642",
          "1.0013063920877849269876202348450106662882027017376679759143",
          "1.00129685101119799308367966893971433775017871866993687444233"
        ],
        [
          "6.72",
          "0.997005981098689751683459148304905568709906451386857987644113",
          "1.00139069775980075417498023211291784751116286346721825966329",
          "1.00122557982300307936076721478180490081204357663440657056166"
        ],
        [
          "6.79",
          "0.997002389569055903778357709265582244439077067650035603002593",
          "1.00147356692369526162991083195507282026900596344422058307964",
          "1.00115304226400710528765195204002971082022123517994079850738"
        ],
        [
          "6.86",
          "0.997001894479634853008719799703810583968495082512836314047957",
          "1.00155491362778969841768270009748500224931483905234316683764",
          "1.00107931357253498602620463172528974856380666182696380772271"
        ],
        [
          "6.93",
          "0.997004496357544964219499966764134598020077666030142858242446",
          "1.00163465348622704701734422616589386567828896825714730913986",
          "1.00100447021126147879672634686138476867364334348440007668212"
        ],
        [
          "7.0",
          "0.997010192547295241140724187222304498812494145958319322643889",
          "1.00171270376716938507979185900893770148145856118046339688811",
          "1.00092858978737897064098346873798058132357221352160865166689"
        ],
        [
          "7.07",
          "0.997018977213381914005490953110310648550338587303903582795909",
          "1.0017889834793194636989600559435153845509509253362614705914",
          "1.00085175097161776243000955759004721821508829172974305870207"
        ],
        [
          "7.14",
          "0.997030841346085373742605645153299685704255517413342604110791",
          "1.00186341345667319345164878433801609449161727737044121493445",
          "1.0007740334162054421576877356419948428209468848853319933359"
        ],
        [
          "7.21",
          "0.997045772770462442012045291758364722186973759415733854883679",
          "1.00193591644141142900754083414103266257862010378888081126066",
          "1.00069551767185287429573349655396146029676594091178292209247"
        ],
        [
          "7.28",
          "0.997063756158526028050088004357375403119137484379372761501259",
          "1.00200641716484125357346324867618444374918811048892571764436",
          "1.00061628510385516422474991570350752422947597168279342430984"
        ],
        [
          "7.35",
          "0.997084773044601287715635579305899468939506788380837087817402",
          "1.00207484242629888440724901111504477424119897601571358890508",
          "1.00053641780739668736496236275135186051206877494205234141918"
        ],
        [
          "7.42",
          "0.997108801843844468825056187321657307736624002746871405076827",
          "1.00214112116992834852768706122407754398474565537960724436754",
          "1.00045599852214990162205735714912999774751356357905230735456"
        ],
        [
          "7.49",
          "0.997135817873907701398239143662049910486478082248598143656695",
          "1.00220518455925221178782458300021088340095104015083313783019",
          "1.00037511054625818929558904441825068084161984530291159946648"
        ],
        [
          "7.56",
          "0.997165793379730073409737310802641306705312266808908394795562",
          "1.00226696604945288271845639404506379524001983473828147028328",
          "1.00029383764979340096782027536134491699179259372653122072978"
        ],
        [
          "7.63",
          "0.997198697561432423674132268149943756311455485404721586417521",
          "1.00232640145728535285651680830546463485936174222823041108461",
          "1.00021226398777909953475081038301995775613111553745725104314"
        ],
        [
          "7.7",
          "0.997234496605290385258386367003287932927233898671807588595427",
          "1.00238342902854467534065875154220050183066133162394135498909",
          "1.00013047401287072802643715941180953726321437678853839236323"
        ],
        [
          "7.77",
          "0.997273153717757327010090023149893740961361780232079890958342",
          "1.00243798950301402089878356121839533755300979182024227930091",
          "1.00004855238778405088701470710154107063634443036725434475068"
        ],
        [
          "7.84",
          "0.997314629162505969166746970002695500263888023352363176091512",
          "1.00249002617682178231118551630697453215394452649310675526576",
          "0.999966583897563245766483953386122037540058652971466401575591"
        ],
        [
          "7.91",
          "0.997358880300454593361879516742002932613134280917134000709045",
          "1.00253948496213892217902604080480795064820030822871603555601",
          "0.999884653361779952555797678188833967618558469554763946464573"
        ],
        [
          "7.98",
          "0.997405861632740929512855566580967986829233777126726586461907",
          "1.00258631444415057136438886921406757452464219589972032206344",
          "0.999802845546754419427642415029898399276858541682295050629334"
        ],
        [
          "8.05",
          "0.997455524846603983959482465967088598617040258108832413166503",
          "1.00263046593523878363498473659718336817937774256367866118622",
          "0.999721245077889623190002508272701409388637090161013211494261"
        ],
        [
          "8.12",
          "0.997507818864131276772962234415112302318407748353411492960874",
          "1.00267189352631633252423661131171759027081441040073980801143",
          "0.999639936352208884584155044002556162383897396941958717537281"
        ],
        [
          "8.19",
          "0.997562689893826183379995587457430283525481515604235826499732",
          "1.00271055413525449573207171399846185153939722890169239666772",
          "0.999559003451187049627311361991489759900486843570728626479117"
        ],
        [
          "8.26",
          "0.997620081484947328613390212076804039428764703783040894402761",
          "1.00274640755235090692007582357399495156016682509688732465337",
          "0.999478530053964767169396076578854050621336783468456351505669"
        ],
        [
          "8.33",
          "0.997679934584569262134945307050529712728739812269411533086525",
          "1.00277941648278676072985784935214863653768173877142589013007",
          "0.999398599351034762047059216067893228592023080181502206388299"
        ],
        [
          "8.4",
          "0.997742187597310955065702377370136362537114514636485027644587",
          "1.00280954658602593037101034465895545395666422856497368489672",
          "0.999319293958488284200800947551407750251277235194343935228396"
        ],
        [
          "8.47",
          "0.997806776447676000850919253847215274808169132920316848896582",
          "1.00283676651211189414919015893979434587776738681041753145726",
          "0.999240695832909108573402706395199582875504030399302000124813"
        ],
        [
          "8.54",
          "0.997873634644945781191362304393566967249037929833449191717881",
          "1.00286104793482176367541266013884306373218412440133019819611",
          "0.999162886187001570299819513171546411215288315490939271899723"
        ],
        [
          "8.61",
          "0.997942693350564272658251306216551279506216598449889109917825",
          "1.00288236558164015793722024532819075318004980898546282845002",
          "0.999085945406038146464452178081896752691727742334381479088348"
        ],
        [
          "8.68",
          "0.998013881447950623805551361633210108655812824441510522278787",
          "1.0029006972605191695337630400830436029063171738575992807395",
          "0.999009952965211041433791407445163311749953413967850802795199"
        ],
        [
          "8.75",
          "0.998087125614673128687613253884894690212925798957762277535755",
          "1.00291602388339421769090425396640790133721901997680961112171",
          "0.998934987347971099416031130987194345900382178531863489904002"
        ],
        [
          "8.82",
          "0.998162350396915763226106714356678476585769109460268301598543",
          "1.00292832948642917259633202652012578578152140682125835216923",
          "0.998861125965436157446767780407766227866604975502211692292925"
        ],
        [
          "8.89",
          "0.998239478286166038445508797154305974912758299289588096974317",
          "1.00293760124696776246004655024090685222121455904441694331967",
          "0.998788445076949666485418618888790258820281378912074335336454"
        ],
        [
          "8.96",
          "0.998318429798050561860110269052640190614571329834676520090912",
          "1.00294382949717193376751756562919152007504306294914201921788",
          "0.99871701971186904980094792540134955352431097705394621963141"
        ],
        [
          "9.03",
          "0.998399123553242387944619655334089353607957228415782510557369",
          "1.00294700773433152163850164522459065628254450185617779443165",
          "0.998646923592661838429482108288686377767799284188290631560879"
        ],
        [
          "9.1",
          "0.998481476360361983396329055981464921146072584926155947884672",
          "1.00294713262783329616252400704370030147067024437069001686514",
          "0.998578229059386125328125647749625567981042832120015954537068"
        ],
        [
          "9.17",
          "0.998565403300791435580967912172921577001046441157883208963285",
          "1.00294420402278117713154474639616684718603135789201115911601",
          "0.998511006995630315077687451589858145042387644169379796561693"
        ],
        [
          "9.24",
          "0.998650817815319395963871997010877302164269288831450861350635",
          "1.00293822494026314877060839947645511906341589216143971300151",
          "0.9984453267559855167675556417990426092060267247712895057586"
        ],
        [
          "9.31",
          "0.998737631792532177310506248275922626480574581060458928640291",
          "1.00292920157426415288725845408239762167403038388512477779488",
          "0.99838125609512223620612937321322767548436009243865219470685"
        ],
        [
          "9.38",
          "0.998825755658864416868318450952838434323160035065369084724484",
          "1.00291714328522798830849474659382315277267563547237427337169",
          "0.998318861098541272025316334001388914919930158814664205227207"
        ],
        [
          "9.45",
          "0.998915098470220780507156917424629630969518544153242801567739",
          "1.00290206259027499152751229897445998212214326602329957167266",
          "0.998258206115066910776654793125823781736432502577774208552089"
        ],
        [
          "9.52",
          "0.999005568005078317802761694460528852831491469465657141421308",
          "1.00288397515008601311779521852354478776209139332611961776393",
          "0.998199353691148650938571446847463828729818205217712305445937"
        ],
        [
          "9.59",
          "0.999097070858977288208116155531406399241691221729706968122606",
          "1.0028628997524669316745571864736282154280199104904588701448",
          "0.998142364507035767054472612971366570421134443438676805187565"
        ],
        [
          "9.66",
          "0.999189512540306566680998962074607291542742208041153681233091",
          "1.00283885829261165681685769601516695640650005651988027888454",
          "0.998087297314887055178205707405344201628574700181825491792636"
        ],
        [
          "9.73",
          "0.999282797567288106325162518223463984937498389982404328120862",
          "1.00281187575008526016023943801589308424279216277831656381327",
          "0.998034208878876081585401432395838060219860421824366386972547"
        ],
        [
          "9.8",
          "0.999376829566063388643807935632623583365924471192813243015032",
          "1.00278198016255253321983616969323896938687978671164083901173",
          "0.99798315391735019047210470652762002251483496882481198213582"
        ],
        [
          "9.87",
          "0.999471511369783331760528775440301491796401454724762183175088",
          "1.00274920259628089904578617364719697741202519251892755983355",
          "0.99793418504709941524654758846449179907079690049313204509816"
        ],
        [
          "9.94",
          "0.999566745118601756266092398964626558320242725361387397560053",
          "1.00271357711345019520194659961934407131969888959426513815763",
          "0.99788735272978928414917254084057516757721682030288926644921"
        ],
        [
          "10.01",
          "0.99966243236047122999072994585720208671890171008676340492569",
          "1.00267514073630539471749394380616783723681050963914984588552",
          "0.997842705220609316414068108760787543040397826491704078935934"
        ],
        [
          "10.08",
          "0.999758474152638929723851751468559686555294938949273386790507",
          "1.0026339334081918341870218908345502172062500260618036872962",
          "0.997800288519186772094917535649004621537991868061610529494996"
        ],
        [
          "10.15",
          "0.999854771163739072391853770942556841531695838314782686763084",
          "1.00258999795151596967105194752548693109220082646642595817259",
          "0.997760146322812949081220381542299335178280486982790941198938"
        ],
        [
          "10.22",
          "0.999951223776377483079384297581569874340852818177276395740564",
          "1.00254338002267807695188907814599598318081114790816274565999",
          "0.997722319982027016763447349392624049364715653420236272267195"
        ],
        [
          "10.29",
          "1.00004773219010298508452563901853647968520104602525287706058",
          "1.00249412806402664862801213447650660050331316064645974738654",
          "0.997686848458600039282341009756734611203811932904751304139404"
        ],
        [
          "10.36",
          "1.00014419652465952039424171575035445333022144499732501119321",
          "1.00244229325288751219253224258171441031054909663343292570797",
          "0.997653768285959474306564379822879150184867770276026006143546"
        ],
        [
          "10.43",
          "1.00024051692341223992059113652923196621963419847636321075775",
          "1.00238792944772389646476352914803449534404078563874105500036",
          "0.997623113532092037788228046846455614890119015187833525430766"
        ],
        [
          "10.5",
          "1.00033659365684024381608715097607219805460178430237688128601",
          "1.00233109313148680448154391991431339723942190041106810547721",
          "0.997594915764960403086518868202663208031602453807896543335087"
        ],
        [
          "10.57",
          "1.00043232722598820534280382955803488140158613837205549222617",
          "1.00227184335221810529261402165880392464652723563725637515936",
          "0.997569204020466756140106976818523376675111665160487470163182"
        ],
        [
          "10.64",
          "1.00052761846576877913928069176693341310179115134944087650826",
          "1.0022102416609717312680656854764916131093979159918079068148",
          "0.997546004772993758899485489502461485626762728145798013584422"
        ],
        [
          "10.71",
          "1.00062236864800747821846362195677349239809064002033415569328",
          "1.00214635204712125788802125808603093520282416896406076959003",
          "0.997525341908550982867745863492826351283789618727544246148748"
        ],
        [
          "10.78",
          "1.00071647958412160540840419349523250927654727949119933961885",
          "1.00208024087112494607025854578093892405984039642203805758736",
          "0.99750723670055236518687803107908243969142125274833177421373"
        ],
        [
          "10.85",
          "1.00080985372732484583952844429970679440431243267397135867405",
          "1.00201197679482203958362934091653599385849958815856252221194",
          "0.997491707788247713069533576125034130069933979005651061824521"
        ],
        [
          "10.92",
          "1.00090239427424926895893710569276650425403247032059787099215",
          "1.00194163070933672884045362265421324638651536065980004860722",
          "0.997478771157828740316314084704813815907726340417130390226551"
        ],
        [
          "10.99",
          "1.00099400526587675272320775276988949774038734830553169656442",
          "1.00186927566066871437446155955659995686062945755860765029846",
          "0.997468440126227563960546003537448314458818957440550733673151"
        ],
        [
          "11.06",
          "1.00108459168767223022766605212047757770650809821155015677798",
          "1.001794986773051725779708628123250524684965937271981736361",
          "0.99746072532762302151382847623215112232822069144973268230797"
        ],
        [
          "11.13",
          "1.00117405956881167103738629781260624634977399959278350315124",
          "1.00171884117016367217401511280217100614925150427863514224454",
          "0.99745563470266759159899605128275949232354920690927096383743"
        ],
        [
          "11.2",
          "1.00126231608039834667597642612649875709214959527774649831075",
          "1.0016409178942743159014596492182609178572785595878365841227",
          "0.997453173490445114692011352767493219186754433155674590090077"
        ],
        [
          "11.27",
          "1.00134926963256169269623361073957281731401292990734679534402",
          "1.00156129782341846992851666211359708117937145129092292748879",
          "0.997453344223166917979101928236426841294933649402216335969261"
        ],
        [
          "11.34",
          "1.00143482997033396890085736150277837591223645031986725969484",
          "1.00148006358668471912883437485109951034499493807123350813329",
          "0.997456146723611350689637094046351047297230016846222171454867"
        ],
        [
          "11.41",
          "1.00151890826820093480005420610621585216650697949332863732258",
          "1.00139729947771155449059223860559926540225502425039183854291",
          "0.997461578105309135401509233619545678149327905735243760672142"
        ],
        [
          "11.48",
          "1.0016014172232238992792210035081005842533471447627743029188",
          "1.00131309136648458550435572539495589767799407134757338828607",
          "0.997469632775474338442345001328379170744848235676611987606833"
        ],
        [
          "11.55",
          "1.00168227114663177148736015461462769531426389245311129928648",
          "1.00122752660953015807406637497405486888228546248823094134741",
          "0.99748030244067816033271849120300285560892230287739205214016"
        ],
        [
          "11.62",
          "1.00176138605378313371522813297189884793021173748153886638242",
          "1.00114069395860225190456364347555986199107108415322936295867",
          "0.997493576115260146942754269628289680181860971224047782123316"
        ],
        [
          "11.69",
          "1.00183867975239987586426266728576135619635264341223404928449",
          "1.00105268346796096131062139248287619288992123160299578694876",
          "0.997509440132468825369565992362934370307005629122166861447388"
        ],
        [
          "11.76",
          "1.00191407192897557414620696255185823227771005441347969578363",
          "1.00096358640034217580858360472586292661071118000834521329554",
          "0.997527878158321177203014022743708627815233076316909062617403"
        ],
        [
          "11.83",
          "1.00198748423326356281038746158562610269987067603933309600168",
          "1.00087349513171927092381335855124976866629241760238060689507",
          "0.997548871208167777551320498738070752806807964412443685990759"
        ],
        [
          "11.9",
          "1.00205884036075153565885024752045278298223968889522026361071",
          "1.00078250305495869479311476678688841660964344243730651765315",
          "0.997572397665947852675263830647960243624385440720778895069318"
        ],
        [
          "11.97",
          "1.0021280661330315223429194645371167334191128378750291814388",
          "1.00069070448247229196310291252615316846636297437076334304909",
          "0.997598433306115944070267029575727647830404640535219084707887"
        ],
        [
          "12.04",
          "1.00219508957597621117775437154031620211305835488262925824079",
          "1.0005981945479700420670375184203847463018553628009836227371",
          "0.997626951318219314093144029190048927465421643404940956548382"
        ],
        [
          "12.11",
          "1.00225984099563483347978988387598413479191190386821303521473",
          "1.00050506910741760776666005121911970777090571398954812032876",
          "0.997657922334102689523076513691633926559202010411534592232286"
        ],
        [
          "12.18",
          "1.00232225305176418201839428155337347565742875787429337445494",
          "1.00041142463930368361041879423376952577385888410919978104528",
          "0.997691314457714416559868286099255032848866440883792024023656"
        ],
        [
          "12.25",
          "1.00238226082891280564949435303977902513302338417614518075678",
          "1.00031735814432261559532144406204152162488809932719826500242",
          "0.997727093297485595500384862552209082099317660569767092984129"
        ],
        [
          "12.32",
          "1.00243980190497900091855332287465422253462244647580535249849",
          "1.0002229670445781207044456781870301868935284791852222297049",
          "0.997765222001251277519907940830521949075037552353252904107512"
        ],
        [
          "12.39",
          "1.00249481641716590652092050202666669843195428915025602502578",
          "1.00012834908241417716704371376164022119414184770602483169561",
          "0.997805661293680341463612807384819211834907311612035512499432"
        ],
        [
          "12.46",
          "1.00254724712525979491527797205557392736067535383877107667635",
          "1.00003360221897928045279889580735405752008135267765128717685",
          "0.997848369516178227191399281511389470058225846647623529285027"
        ],
        [
          "12.53",
          "1.0025970394721605438194741555297450519593533000071701339341",
          "0.999938824532630268019000359685613130248349635315088608131225",
          "0.997893302669224285706820833719503788640080236349703097752341"
        ],
        [
          "12.6",
          "1.00264414164159625529401229898776973124948836648133443855578",
          "0.999844114117281808679876155764373045543573360820411018169614",
          "0.997940414457103116951518782385842095594151568865966040407815"
        ],
        [
          "12.67",
          "1.00268850461295706795686789651026480407022854627128337291644",
          "0.999749568980807431403822405750671731141741906960339080635147",
          "0.997989656334986905698165863310048694022067321552535121499414"
        ],
        [
          "12.74",
          "1.00273008221318637470391930462660318384506258094952222799042",
          "0.999655286943597634745631479037059967470654685051032202657983",
          "0.99804097755832343638955495590555584657405087433052738643747"
        ],
        [
          "12.81",
          "1.0027688311656709100785297688420488823853063770013229842049",
          "0.999561365537380173495776124263412488736681587105539202180009",
          "0.998094325234482171035479363828476660890240816491519335550411"
        ],
        [
          "12.88",
          "1.00280471113607450391229814698062613383913113730134179293723",
          "0.999467901904407065109529947691857031822813094443708344265004",
          "0.998149644376608512402710040427628557841091090648648968814114"
        ],
        [
          "12.95",
          "1.00283768477506370664945737152334536005776746748668649177271",
          "0.999374992697112196814251999155556953556944025725914034072849",
          "0.998206877959634149750291727575158452805925182328665557094598"
        ],
        [
          "13.02",
          "1.00286771775787697231334392072663091311777704639327117551368",
          "0.999282733978342646842729581478021248106499630472336275419548",
          "0.998265966978389198328651158065764454529903605600828721582811"
        ],
        [
          "13.09",
          "1.00289477882069263266810132642467016684126650351394232836208",
          "0.999191221122265961966544173862103552462785276064835261477293",
          "0.998326850507759698854096918995706630369908950126483458783689"
        ],
        [
          "13.16",
          "1.00291883979375450592499029531391411866328658956418908907271",
          "0.999100548716054660464836620804225071584085192950688840585439",
          "0.998389465764831941287617536674633388572499046772421168798575"
        ],
        [
          "13.23",
          "1.00293987563121765036238732505063896787285770134513514054707",
          "0.999010810462448157008785276366960734624352753176758458001315",
          "0.998453748172963020604166157196183256302240546851034461588085"
        ],
        [
          "13.3",
          "1.00295786443768049237355751872475117506677998879465299975899",
          "0.998922099083291135901076234492759853446362018710299943617845",
          "0.998519631427715022967908090429806482369005503771163421289262"
        ],
        [
          "13.37",
          "1.00297278749137332451893525495573499987810358830220264178529",
          "0.998834506224146133988416759272780075383756929592613041061273",
          "0.998587047564588280976361801429971321132903830824495965573473"
        ],
        [
          "13.44",
          "1.00298462926397697683397882163467985903645353639770360588106",
          "0.998748122360076736737761227917168007681732587629657463830777",
          "0.998655927028487228559753175758285177411554429025149896640562"
        ],
        [
          "13.51",
          "1.00299337743704930853685847304473043781110417094375595843307",
          "0.998663036702696342868718247132752033458334466198570612724771",
          "0.998726198744850531887833349819289202519313477006121121928993"
        ],
        [
          "13.58",
          "1.00299902291504104192432108595271047730840988450374720783433",
          "0.998579337108575917055329576219205461343953535478449517247403",
          "0.99879779019237537441729145855286677039879882951373485199914"
        ],
        [
          "13.65",
          "1.00300155983488636010788126297949545567641864511441554111928",
          "0.998497109989102529087418647654542716750009973105427589233502",
          "0.998870627477264034183645085038041143372654691020591753603262"
        ],
        [
          "13.672319826683249771711769546131563",
          "1.00300171461734870702707219652892505707070324889237746744683",
          "0.998471214931541881244015267204432232926404572608454653438185",
          "0.99889410175144534039635407254113073850034627195344429534342"
        ]
      ],
      "flow_calls": 31,
      "seconds": 40.58170986175537
    },
    {
      "index": 2,
      "rho": "0.0030033392815077412458302456893709803798690269961877943819003242113693446382454786450137243414598082430823764916224498391647352445941008",
      "stable_coordinate": "0.000000176070369449232270108044401933968309687977472020141761128110508828461265454836757452855813483839871922957380331335385328463343298113102",
      "period": "13.6723753753839279577211658683203247307973787544938795113664238919247769958148305724484388266595177641533347462955277097930527387636853",
      "initial_x": [
        "1.0060068546333849317239305994231438947280477419698476089055617765332475177377564121267849015387331003260366759406252310137147989525315",
        "0.996940790777239114303731487489181653538316240847827188115151015873679870976846993083575987308651959672737986089539173944693513030018362",
        "0.997787080678971286322172859054166357903357901355996251750357286613091477996903371774169785488116973637553164723152448184710113550802144"
      ],
      "original_ode_closure": [
        "0.0",
        "9.322925914000258429113706644328667296720589418250508618e-156",
        "-4.661462957000129214556853322164333648360294709125254309e-156"
      ],
      "variational": {
        "monodromy": [
          [
            "0.686518375817572112868496287536553025178214655247627607112819179014163133700283622178810127343976258307737141303130759407964255704095339",
            "-0.343219583237675893439245772173824005461856466608062236084191802974179253322449045596738014474534281740004143775002127011952300713198091",
            "-0.376532142123646701866066998826994205273450073393177644952144101948594258953761192951234446901156883671054933361537848496279726730119679"
          ],
          [
            "-0.213950591138485021470188185009570412604514321198990608708719063696568056356062315787685267387857828513861842759986140284019090926210768",
            "0.765690986279103973467193371004795114650957769689306515834015755065703106952311786813114684426793521551916898081616656789840105082490356",
            "-0.257050802178258988377635899446738227553547369821711079476882478103145999285321215467705578077266670849512664589280475626351512810319533"
          ],
          [
            "-0.376538566621073705134089660719509869521735508796112451412204828373617609396062222292538120456224175047351335161826956999353884531409457",
            "-0.41220147304235398139402600206474030146674280013614728291252792843524334126472501534035591234411911136699877407519658041738407897983836",
            "0.547790637903323913667727044806618448976658196853556446830533126906155558688157347207663506217980898330115560898336920771167725384766366"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000033611812151859586086893290252393901602707569550652350971430739315056723660451351535732453719589822070726742061973771683760582937",
            "-0.00286628166580291169838195989285613776536917861842794741665179749091678380139161185681299263049445539917442223874815482230252061125762468"
          ],
          [
            "0.000117266296088117701824773741960689824543371548187507217291372891075387374547353636686052185018562046051145356785932363819389233458889458",
            "-0.000000336118121518592444165584935935133185405285204936746141653321371351226483848313927039335786517708451106984336282768744751434477306089176"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000000000000000000329902501492938910877850062400207900078636289588497789672173926616980884006321259429495133237148",
          "0.00000000000000000000341670334796658880253159677556118066858956036201972033996639330370334009202893892359979144302112437467713483898057629037863600197989168"
        ],
        "slow_multiplier_minus_one": "0.0000000000000000000000000000000000000032990250149293891087785006240020790007863628958849778967217392661698088400632125942949513323714835545855402596330157776519323222471624",
        "monodromy_eigenvalues": [
          "(0.00000000000000000000341670334796658880253159677556118066858956036201972033996639330370334009202893892359979144302112437467713483898057629037863600197989182 + 2.11030080459886263989010408367791442239217255277248637635831666319673064997055392420881311901175333406519543256235629794243701117084516e-163j)",
          "(1.00000000000000000000000000000000000000329902501492938910877850062400207900078636289588497789672173926616980884006321260010961130191317 + 3.50064624516791680796768036845362793316938948174052496963003571288429414590260162176191996344885924804408801498336750104474664454066423e-120j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999994185340030458316 - 3.50064624516791680796768036845362649164349386519309804312588542803732377680140786640525462212523869406013484828384975826142813961222059e-120j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-47.1256108000260610883398648306000073754402037097537574589250721469045944535857881942074249040427158580661279532409345478902555103600748",
        "det_monodromy": "0.00000000000000000000341670334796658880253159677556118066860083215183325510934172453526068778165391306138106282747393678308015895777834472579366754868055852",
        "liouville_residual": "1.66659100328456111030860411416041894775018202892102103480059971755338342209401225016051797307186821967749554499248296678273756731114246e-154",
        "periodic_trace_product": "0.00000000000000000000341670334796658880253159677556118066860083215183325510934172453526068778165391306138106282747393678308015895777834472579366754868055835",
        "periodic_product_residual": "9.31034312148618358309245816520043100885253216482318550192246877849079465857905025056426632658694591859867474615979624348064121135370458e-156",
        "shooting_jacobian": [
          [
            "0.000117968654368622501461005221080366738034325827496740347202564233602177451987779218802577361385142673112935828221097262879731210959404083",
            "-1.00573326939489839211722282511228141290632737887175207821129463089281722951471674136300221638868602989296465113005790615558903633181217",
            "-0.000000610520475990730459223979703468309574549158507848731175363496918076582325301107277873380507575071508983342259337975440015187428458292426"
          ],
          [
            "0.000194370795323021790391725245508604560306127800947620390889018443604129246158356422629645530360213641900806575045942564001332112665109724",
            "-0.686536659361876021380455370166676995076378414992435240302367860175392659948829380024316814443172762558001242514148376533899488698253037",
            "-0.0023111346243042378003671189346532966224532350098177053718261911049038275637361780314118734119147347863658345529351668498622256562752121"
          ],
          [
            "0.0000378339731751714817165200889893235731691446158357517997036820146422640124216786712595932276755204718201618542597781644445854055915330179",
            "-1.20792222904450878259858045819834792802196685514113859150161901978970328455158574991681152316806855918667344439874212968234301369513291",
            "0.00210717216606100114614145004567932662797344741884652736165745023941517917632063978264977007803360768840503714037077684645582599279805297"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "104037146237797684326214717020468628546.623261996926160485411855260812848300332333192290562497170877991837204700836974196526311050442915",
            "-52038939573612638286375122482888272444.0572661307300076249089561075332284847544397167699934018015548102220519200893458170423714002037202",
            "-57045874176154287923855992583067412912.7135965075425714359352420108766329015598008515379282949941590222464675065670690661959902597205006"
          ],
          [
            "12200046694227606566298393731851028.081999716297420995076351462889142453945325070533092589283107365323547918299433579960512601927587082",
            "-6102411645019786334021854042006488.99803065296569365057954194775273012873349827096483380333690215685505537955259679041660718844247631247",
            "-6689556123265378255179462436220573.32790582449385018089434783003482445887527720008637017567340390619127408071815667100978376323170817724"
          ],
          [
            "5125622467549052709631038567015665014.25974934720225716278769726201164542665761984480580304372771034143946039996110304671857667869157505",
            "-2563814632672327220931862170609664439.21363307191844143779209008037179568181880879965639171852258181628697355292596829964314353527504078",
            "-2810492453243038101344063327063732121.44197788757984020537921179061512916503192166018951787424332355847403549322305109537964165759232963"
          ]
        ],
        "integral_u": [
          [
            "-2.19662242086080298962562668941787357261536059954114093094094688699676433789015119376716074316314348747149504920572093527605822305697912e-155"
          ],
          [
            "5.35904907911598299131012885194643424542932474980447465834227510637047040066666644865887125578285670654267951407950255982684605793493814e-156"
          ],
          [
            "1.36243519011312302164383787262597700664944732326353417999532677749839424147474432291785907490081125781746924067313279187723086953771517e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00228",
            "0.00372"
          ],
          "bracket_return": [
            "-1.25172160200790817755975774021e-42",
            "2.11151875668218897521834196987e-42"
          ]
        },
        {
          "stage": 1,
          "rho": "0.003",
          "v": "0.00000017567900219196737474972655752",
          "radial_residual": "-1.1002930730033295527e-44",
          "radial_derivative": "3.2909530298351988796e-39",
          "correction": "3.3433873501939e-6"
        },
        {
          "stage": 1,
          "rho": "0.003003343387350193900977189603879811511265",
          "v": "0.000000176070850926336432066162318487",
          "radial_residual": "1.3545292611659017165e-47",
          "radial_derivative": "3.2990337484978458042e-39",
          "correction": "-4.10583632793287e-9"
        },
        {
          "stage": 1,
          "rho": "0.003003339281513865968103986138324695096367",
          "v": "0.000000176070369449950493362247220513",
          "radial_residual": "2.0205605199139845122e-53",
          "radial_derivative": "3.2990239060823531473e-39",
          "correction": "-6.12472227372682e-15"
        },
        {
          "stage": 1,
          "rho": "0.003003339281507741245830259318302546086585",
          "v": "0.000000176070369449232270108046000148",
          "radial_residual": "4.4962171049426749605e-65",
          "radial_derivative": "3.2990239060676709564e-39",
          "correction": "-1.36289315657067e-26"
        },
        {
          "stage": 2,
          "rho": "0.003003339281507741245830245689370980379869",
          "v": "0.000000176070369449232270108044401934",
          "radial_residual": "2.2263738609382483416e-88",
          "radial_derivative": "3.2990239060676709564e-39",
          "correction": "-6.74858359420624e-50"
        },
        {
          "stage": 2,
          "rho": "0.003003339281507741245830245689370980379869",
          "v": "0.000000176070369449232270108044401934",
          "radial_residual": "5.4588320967155307173e-135",
          "radial_derivative": "3.2990239060676709564e-39",
          "correction": "-1.65468097599277e-96"
        },
        {
          "stage": 2,
          "rho": "0.003003339281507741245830245689370980379869",
          "v": "0.000000176070369449232270108044401934",
          "radial_residual": "6.4078681306195699779e-157",
          "radial_derivative": "3.2990239060676709564e-39",
          "correction": "-1.94235274222597e-118"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.00600685463338493172393059942314389472804774196984760890556",
          "0.996940790777239114303731487489181653538316240847827188115151",
          "0.997787080678971286322172859054166357903357901355996251750357"
        ],
        [
          "0.07",
          "1.00600369350283810179593377929361561226290167657929413184356",
          "0.996780626204446012894312515654974061812677558911642133157579",
          "0.997935706476084950559009272768580249133432529003315764508045"
        ],
        [
          "0.14",
          "1.00599429893485194103783566650293284769068071283567421070222",
          "0.996623800670869893782347749155004343324115872683458970602485",
          "0.998086477289796564312966802438640918994775121589916577680849"
        ],
        [
          "0.21",
          "1.00597868085795563963685987033039469393797669201311512071113",
          "0.996470475542101314633462038894494705030173566367952853938294",
          "0.998239237739414220965712846071361423037719897834131409977475"
        ],
        [
          "0.28",
          "1.00595685572727834634028623238862273673150256826623891736099",
          "0.996320808532988293858004378030289368486480038540758502356869",
          "0.998393830345624563715894283199063982131885949320624414245192"
        ],
        [
          "0.35",
          "1.00592884650629368482725024200503269772121232462323592789329",
          "0.996174953548324595797062277834596359729953441813503248345879",
          "0.998550095691012309837261709292094144940260437626263304762017"
        ],
        [
          "0.42",
          "1.00589468264147463956316113159733940128451669687716576696752",
          "0.996033060527584092737472675884221940635126082985067323584992",
          "0.998707872582759992597161732628795988386748231850839165194526"
        ],
        [
          "0.49",
          "1.00585440002989169153450074073369653887355784897245607848658",
          "0.995895275293845300558098335416413417682091460929112255179309",
          "0.998866998217368889568179615387075227782089459809504068505048"
        ],
        [
          "0.56",
          "1.00580804097979583391571861704154969567840371697246878223052",
          "0.995761739407045481953015210854244647029318803700346005144933",
          "0.999027308347239255172557991650338672741063774026754632933047"
        ],
        [
          "0.63",
          "1.00575565416423676977869183588070957491375261506490704228616",
          "0.995632590021698934869337415152280601307954934597052067780067",
          "0.999188637448945256576298942436910966182242029152248346119744"
        ],
        [
          "0.7",
          "1.00569729456777517355730882549547713756905910634837254020298",
          "0.995507959749209240259312598402524937728844144944765356527155",
          "0.999350818893037431577856769330798283841292279856760354576471"
        ],
        [
          "0.77",
          "1.00563302342635637053618250013659591464749573584960047710266",
          "0.995387976524900338463118723138701064283827328521983976110686",
          "0.999513685115203050984471791128960920423694361212393057283308"
        ],
        [
          "0.84",
          "1.00556290816042113986577734157055931691435949259711313913276",
          "0.995272763479886343248903366630197957996769436821860357460352",
          "0.999677067788612482175897215868232304487232331330079512706451"
        ],
        [
          "0.91",
          "1.0054870223013375625880238516875527418753699739108512547388",
          "0.995162438817894992222819934149140132285711256356338394621702",
          "0.999840797997277521107329723018218173247957069154841654490084"
        ],
        [
          "0.98",
          "1.00540544541124590334402434212506525203272480581878078789648",
          "0.995057115697154577203947746167530522639724512861078276489783",
          "1.00000470641024569281496372597304514008431178930435159901805"
        ],
        [
          "1.05",
          "1.00531826299641641970636534086488773572968682173898494463194",
          "0.994956902117449103188181561554280312409347459526689726860123",
          "1.00016862345645272137905659543701727265997765487507661943178"
        ],
        [
          "1.12",
          "1.00522556641422772376411093297805200431198477438145501035108",
          "0.994861900812441294379882457748524778416279882937229763723487",
          "1.00033237950005374497564280230057163014245668818140514354503"
        ],
        [
          "1.19",
          "1.00512745277388086450513088757944270855631756672501308521802",
          "0.994772209147357904853656155382191497178866688493086481949415",
          "1.00049580501605240567698953868441402748767663684826091448668"
        ],
        [
          "1.26",
          "1.0050240248309716450191243158333774203634551403386845453006",
          "0.994687919022126603848618598607163545198987102912250375769136",
          "1.00065873076604568245179579980991699069132039875206708835065"
        ],
        [
          "1.33",
          "1.00491539087605082445905546052005446524830467620082575552617",
          "0.994609116780048495346572268129308960776350595917759342917488",
          "1.00082098797390126459796270179110379129143794575052192598463"
        ],
        [
          "1.4",
          "1.00480166461730877049030305559674400658850271602917433619491",
          "0.994535883122085102023915302539371617101843981933199041972028",
          "1.00098240850118338664069000036989781914491139200793421514285"
        ],
        [
          "1.47",
          "1.00468296505752781365880314970685962797269047710840605368791",
          "0.994468293026833398206811383420641448554801189548286948509123",
          "1.00114282502214236935082386564201686252825172638921452920782"
        ],
        [
          "1.54",
          "1.00455941636545200136792403367544433949458220045434101464906",
          "0.994406415676257218149470914909756124781417318625353478324898",
          "1.00130207119808263954293248091959548492664679378273169986655"
        ],
        [
          "1.61",
          "1.00443114774173014724684637257896850152799558351286779816266",
          "0.994350314387238097590099281280624373654087739503005420282264",
          "1.00145998185092373799508948085886989480616864405338549508345"
        ],
        [
          "1.68",
          "1.0042982932795940135477196262952421440457183184401657428388",
          "0.994300046549003330664933507958892417032356237849200969332254",
          "1.001616393135768774203718471765507092639733723390234370523"
        ],
        [
          "1.75",
          "1.0041609918204391424149454101984551976836105323595241531545",
          "0.994255663566483743187533323306495915351416882263293707047735",
          "1.00177114271229495245384050172444843890123309996510533941354"
        ],
        [
          "1.82",
          "1.00401938680448125969300710767852389867121124262903870265184",
          "0.994217210809648399112013163654436817241525556129957125499934",
          "1.00192406991478117923137237201922695973065149287783389191437"
        ],
        [
          "1.89",
          "1.00387362611666630632967717340158456984252643939310594619736",
          "0.994184727568858171565742905253523721896025339431672598272661",
          "1.00207501592058837037226344245616370918216254832948931750176"
        ],
        [
          "1.96",
          "1.00372386192801700203173277294986278168113984450015418128192",
          "0.994158247016274824830024353408318561506188356370918916109816",
          "1.00222382391690891021722890337939827775466677110431377526862"
        ],
        [
          "2.03",
          "1.00357025053260340898005335513232511708544026001550461123133",
          "0.994137796173356970552151624147536665256160003428590713550126",
          "1.00237033926560277672966626537557788393172368004653406799949"
        ],
        [
          "2.1",
          "1.00341295218032923614914161162509465200584278075048293994897",
          "0.994123395884468981605511174250931384882505179641081809213872",
          "1.00251440966593913795659638687950769346078628835365793451948"
        ],
        [
          "2.17",
          "1.00325213090572960384112254344387412559689702901825270048139",
          "0.994115060796623671539597431598944634687463091877668888183689",
          "1.00265588531506374788179368148692165561522466559812411499466"
        ],
        [
          "2.24",
          "1.00308795435297967087163724581840888057302448188949992155257",
          "0.9941127993453742775071893454796479436547388985445048890185",
          "1.00279461906601422473201138185339637134398599529998121342053"
        ],
        [
          "2.31",
          "1.00292059359731691156265079306437845222580770983068666452233",
          "0.994116613746866020832215248689855916095980478034763581601025",
          "1.00293046658310728281620991542279495920176789184377019805694"
        ],
        [
          "2.38",
          "1.00275022296308291511833110296388474247901492180739973182488",
          "0.994126499996052262800998123638743567494129733680712970123837",
          "1.0030632864945242102272998701532371310665225640181437904381"
        ],
        [
          "2.45",
          "1.00257701983859336557429420552053333899091500783586774984176",
          "0.994142447871075024553892852697375711276871637405411034825556",
          "1.00319294054192333898822670516811396829395556792847282132543"
        ],
        [
          "2.52",
          "1.00240116448804734647187933038664421999881975286050192530812",
          "0.994164440943804399795839359491187411467192438939630938149147",
          "1.00331929372691094079172720953661462554388232047471415418779"
        ],
        [
          "2.59",
          "1.00222283986068930152318197566836914210217266074123305077621",
          "0.994192456596526158064586143864606855859541842458400798098475",
          "1.00344221445420489921157446627981454914633236087528532676148"
        ],
        [
          "2.66",
          "1.00204223139743887224048112926090910989592013560674073242918",
          "0.994226466044761615105168872353235501818836228233380420777341",
          "1.00356157467132865652607986429189791152721472927041061044514"
        ],
        [
          "2.73",
          "1.00185952683520542786476096188362982103803411496602914870367",
          "0.994266434366198636108799864500520567809700494392717107278587",
          "1.00367725000467630798900507756995325358587354405965162228122"
        ],
        [
          "2.8",
          "1.0016749160091054046003513586701853385472438522314318551789",
          "0.994312320535707437812867273774502771100070535205696822701395",
          "1.00378911989179331592657887741703982434296838714509785873472"
        ],
        [
          "2.87",
          "1.00148859065280158338204888903165198073951936701115118731373",
          "0.994364077466409667394221291986427513720372935670173308455798",
          "1.0038970677097211373692595089048016289942017417105027473131"
        ],
        [
          "2.94",
          "1.00130074419718416195802865067551932207087117025250675358372",
          "0.994421652056764060446384930924474391478493434707541332806159",
          "1.00400098089925809850027623786334935265962262330622901262798"
        ],
        [
          "3.01",
          "1.00111157156761392228750230998897569144024601094094721765761",
          "0.994484985243626817915844921430602420209387395580589677990727",
          "1.00410075108499310299846295895559206285763304039412395910647"
        ],
        [
          "3.08",
          "1.00092126897994796295218859564486665959259806723768261389756",
          "0.994554012061239693581700949642667940050181854936127508021156",
          "1.00419627419097322487402897602685763426980683804059175806382"
        ],
        [
          "3.15",
          "1.00073003373556836376857102219016090097313528665520690743726",
          "0.994628661706093650508528580355779005103861426300020787270327",
          "1.00428745055187090467605420138892685031404321650307206531715"
        ],
        [
          "3.22",
          "1.00053806401563378181619107114134464362807788394342397275545",
          "0.994708857607610828026619334968918467449079654496690770213726",
          "1.00437418501952133555918677873947688213156539393151502501603"
        ],
        [
          "3.29",
          "1.00034555867477335083826441098905074881621582404667149554062",
          "0.994794517504582461485824369812677232105052595520620565008065",
          "1.00445638706470568674788981181690270415627984901327123794991"
        ],
        [
          "3.36",
          "1.00015271703444137598659713478364332904058023559668647449389",
          "0.994885553527295316740243133910758270837067242395172767402882",
          "1.0045339708740610600967606347974902273819481989242748420868"
        ],
        [
          "3.43",
          "0.999959738676150190093317550133212780783780228826622364074003",
          "0.994981872285274141678780034766238028394986997635914292636199",
          "1.00460685544200350394645166287299852613388969898082317590438"
        ],
        [
          "3.5",
          "0.999766823234797173303987299282151042999033460243887009983423",
          "0.995083374960562599938954092797829757790478066063544627315337",
          "1.00467496465755601012480931432760607884591120288034977384561"
        ],
        [
          "3.57",
          "0.999574170192300342540930163859583217968134018665118823911653",
          "0.99518995740646013924834252452447920467274573350992839663268",
          "1.00473822738597918714076227508695880433750599739402278522778"
        ],
        [
          "3.64",
          "0.999381978671755098684067937946599629184351065591650865241423",
          "0.995301510251627260862993459387003544209162363539820771066087",
          "1.0047965775451082273686105759056197623161585486902882505387"
        ],
        [
          "3.71",
          "0.999190447232322685589258385190042593049464590474926021574534",
          "0.995417919009466699771405087231854184986692566712797199715172",
          "1.0048499541763058599491792164588182658273933065884942696663"
        ],
        [
          "3.78",
          "0.998999773665058674336042716709194330899761776998328998985378",
          "0.995539064192683100394033181617295413745334081297980443745893",
          "1.00489830150994719550816200311426000293391715167156777177325"
        ],
        [
          "3.85",
          "0.998810154789887346794386265828156785681009885289044289300421",
          "0.995664821432918882358029084071408548917839028695784777607097",
          "1.00494156902535871453611592949334512645741913299825841495204"
        ],
        [
          "3.92",
          "0.998621786253925223238445570051201551343752211567991208456616",
          "0.995795061605359138735377391212865776556736430510294783081892",
          "1.00497971150514011899322969967723171023675114715249398003017"
        ],
        [
          "3.99",
          "0.998434862331354167925174335847372450834371258345049273433572",
          "0.995929650958193598318355889467584100399374111039973494876675",
          "1.00501268908380434669974690345410824657715168141504043164025"
        ],
        [
          "4.06",
          "0.998249575725041522970262316786790086289159073947733511574474",
          "0.996068451246818917738672412027416696143951580803994611448866",
          "1.00504046729067773037696608876493403537898733562897609811473"
        ],
        [
          "4.13",
          "0.998066117370101573198042389345119546205865788808621850332866",
          "0.996211319872659852437068835264679684533221759358352188010675",
          "1.00506301708700905758716908024474066398691071448018753520581"
        ],
        [
          "4.2",
          "0.997884676239589341619734227641911429212744630405939195859198",
          "0.996358110026483191831431372781779715634981404985436649088572",
          "1.00508031489724314382683626121871611188024671190008573182318"
        ],
        [
          "4.27",
          "0.997705439152514265478753852447248416408874201089393949951238",
          "0.996508670836073737935802749926414542977061886954147043374238",
          "1.00509234263442145799436120662418869723882577900316422800898"
        ],
        [
          "4.34",
          "0.997528590584357715004928374063526603559654757746519385552611",
          "0.99666284751813706281837524473120086565433801208546200602068",
          "1.00509908771967932654023941923752833792085308870655194765326"
        ],
        [
          "4.41",
          "0.997354312480274599663665209969517548583640329099624437955281",
          "0.996820481534289303562587529692343282863822385235379249831265",
          "1.00510054309581627882059299840351005500004858299053781948221"
        ],
        [
          "4.48",
          "0.997182784071155468176225157143479057697247143477420726241502",
          "0.996981410750989848955048428499601749874386287680253314824143",
          "1.00509670723492317039418673795000864290262787514472579539215"
        ],
        [
          "4.55",
          "0.997014181692721557183844139556085827246381867600565239144329",
          "0.997145469603268445336351591792648485318391288806068271971876",
          "1.00508758414005682201051290653383462338547340843311966942799"
        ],
        [
          "4.62",
          "0.996848678607821187222593760049343614328913991271780119723652",
          "0.997312489262094005501431610313841151338928768247949544493901",
          "1.00507318334096002854297473422928334737514544248676190838402"
        ],
        [
          "4.69",
          "0.996686444832091751565050563556526928682380645002281178802066",
          "0.997482297805228250015639475348283888447974725196454326313796",
          "1.00505351988383191279478148317555040371277371404379576631755"
        ],
        [
          "4.76",
          "0.996527646963147301150381430352270879433649463908353497217295",
          "0.997654720391403250804517392505363459701036679680781567693278",
          "1.0050286143151607125993673209579706228121076148363724430098"
        ],
        [
          "4.83",
          "0.996372448013447404710421146005770384630661675689091827946374",
          "0.997829579437657988541375363577089584986857157379996936166364",
          "1.0049984926596381846191060713692091244820039592179249072795"
        ],
        [
          "4.9",
          "0.996221007246998564493024156746453982445117210376101393246008",
          "0.998006694799665184522723205989958129105477555532604288686571",
          "1.00496318639218187342486741063378086459675764596213857435662"
        ],
        [
          "4.97",
          "0.996073480020035001598070436060402850257415628026883967016179",
          "0.998185883954875930859851358041232476344972954094880275193768",
          "1.00492273240409851859364397828980617966809018670454573935573"
        ],
        [
          "5.04",
          "0.995930017625821097497801300751412068398014680053435007156386",
          "0.99836696218830602652708244049499581740036688432119079200256",
          "1.00487717296342884456913335745559481069114408381840170134255"
        ],
        [
          "5.11",
          "0.995790767143713196128150318797834081512082137179509875594186",
          "0.998549742780784437805536510327580299948899535483722066894929",
          "1.00482655566952088689341521768386870091560066060045124052507"
        ],
        [
          "5.18",
          "0.995655871292613840009914989436870730183265456361044291332911",
          "0.998734037199480946748281878327734167154782316021801198889507",
          "1.00477093340188584329212378690702490548585792407266199854935"
        ],
        [
          "5.25",
          "0.995525468288946839857608082454359737738976259593826123977405",
          "0.998919655290526837340745009227178716330456125268528986756847",
          "1.00471036426339718831564736408327675870886767207495638655045"
        ],
        [
          "5.32",
          "0.995399691709276865391333141197878516594452064110740629774356",
          "0.999106405473539402959390140602970326658639746033244400213354",
          "1.00464491151790044534532399549035394607894392582021294817423"
        ],
        [
          "5.39",
          "0.995278670357692500569631106497034478434295728248828636736234",
          "0.999294094937858147487462008318498073722731661698650654074926",
          "1.00457464352230755953775810551201889885632732670787030246641"
        ],
        [
          "5.46",
          "0.995162528138066933845082094828766672515091849885803476722135",
          "0.999482529840297802976612887024361181979824335989457278332058",
          "1.0044996336532562497292835407591503794452778127091945774132"
        ],
        [
          "5.53",
          "0.995051383931305657591743438437223924798468616079554453124458",
          "0.999671515504220705973326230246272404958226097389397670381753",
          "1.00441996022842102676265978177501521943633202151829164423118"
        ],
        [
          "5.6",
          "0.994945351477685734490970738520791662427954617945716683326564",
          "0.999860856619728669438855361842424870912559897010029774013018",
          "1.00433570642256874073794499566074661453557703752956511942237"
        ],
        [
          "5.67",
          "0.994844539264386355961240187919069441747586574611889023051417",
          "1.00005035744477226438960277870081679535335134464576808774216",
          "1.00424696017845755126180410317314389101172262368330168302261"
        ],
        [
          "5.74",
          "0.994749050418305571896510539518913104660752007256663057110284",
          "1.00023982200697339168408118920694191141886730530868310680468",
          "1.00415381411268409415168078836244071970715731837409193468646"
        ],
        [
          "5.81",
          "0.994658982604253214905362162684997499931970781978866370583574",
          "1.00042905430595518637402870441275610457624161014056645308532",
          "1.0040563654165893368849659689521458481917591054959557684804"
        ],
        [
          "5.88",
          "0.994574427928605178444901230931876343580733174874367830159567",
          "1.00061785851597166116527718395826849435371638337898618193507",
          "1.00395471575233916539279258898981485877749729332027103179494"
        ],
        [
          "5.95",
          "0.994495472848499338908221632508480501791696957357027490635996",
          "1.00080603918862806807071788274080569857609806625123668199746",
          "1.00384897114430111900723321399766739424736223294468270247624"
        ],
        [
          "6.02",
          "0.994422198086648538713882046445451165575529943350129688252309",
          "1.00099340145548174435771386420841014015904866504672359186686",
          "1.00373924186584388131858071560676075305646347244746409052426"
        ],
        [
          "6.09",
          "0.994354678551841172305698924887639587950845734778322395507337",
          "1.00117975123031221624741588234560106626177416780307573001817",
          "1.00362564232169113565466792986948490093638376505953787739252"
        ],
        [
          "6.16",
          "0.994292983265195040942290289466999768707901075586001820691348",
          "1.00136489541084856711798129158441044831055871489971568281733",
          "1.00350829092596619856775620436930943394279611717260997825135"
        ],
        [
          "6.23",
          "0.994237175292225266188928972188077200408673411469966975661791",
          "1.00154864207974154153010318464343286636900404568186158194474",
          "1.00338730997606844727095058397706663818584845378721398981665"
        ],
        [
          "6.3",
          "0.994187311680782176794892722442767678916091458243250116910994",
          "1.00173080070456755726816895404767728017332468442241555622828",
          "1.00326282552252695203335934625207744747524999622885274613526"
        ],
        [
          "6.37",
          "0.994143443404910209564557459384131515135426521257682356059234",
          "1.00191118233665173949135783422850507181956497361408589119822",
          "1.00313496723498090722095300489000567031280389321076733720143"
        ],
        [
          "6.44",
          "0.994105615314673992086176387297314687197422526104458077586029",
          "1.00208959980849727839199232079480789131198002313321695734997",
          "1.00300386826444042053627741433848525483117794745042466305547"
        ],
        [
          "6.51",
          "0.994073866091992903723178447272818477852807779734886692981042",
          "1.00226586792960884847600231121095160154928072741640227509866",
          "1.00286966510198496512624665714291048125403550657505945978131"
        ],
        [
          "6.58",
          "0.994048228212520540851979634774727312566447470827452725947266",
          "1.00243980368049851734066350505819210803765172971460472446944",
          "1.00273249743406032014150782703263475618914673070912325023258"
        ],
        [
          "6.65",
          "0.994028727913600642520498947987809350078009898386096006968989",
          "1.00261122640466351785182947440205267458409520367552958553379",
          "1.00259250799453811908046136773986702637288453920825454830444"
        ],
        [
          "6.72",
          "0.994015385168326162917352489518873767836573360599989272111161",
          "1.00277995799832646271759395748338364568703739632275240706122",
          "1.00244984241370518936217016949384203140157814976848056689814"
        ],
        [
          "6.79",
          "0.994008213665723306562272462796954183408133284426060930527554",
          "1.00294582309773004697776812134000410111858162885695287755473",
          "1.00230464906435269905914767270340985010237781857925811582019"
        ],
        [
          "6.86",
          "0.994007220797077470121116044742011010351493961427143206589109",
          "1.00310864926378001378143754665530498052705063437708720872297",
          "1.00215707890513772608239241920646910671456779121340984156825"
        ],
        [
          "6.93",
          "0.994012407648413160293761884485224854577388790906160115391088",
          "1.00326826716383215343823573494913971823936824105343406298371",
          "1.00200728532139223032661218930911790033241394559134175947905"
        ],
        [
          "7.0",
          "0.994023768999135079337170196093402822357082813279099526120271",
          "1.00342451075042136604631733190612675919123276904407224698992",
          "1.00185542396355653980758715031181146216485397367902486699857"
        ],
        [
          "7.07",
          "0.994041293326832687447904713159975288864731962705486481795523",
          "1.00357721743673334446569204312973914347866648120958459718528",
          "1.00170165258341635757755286720311770887161328115178455130266"
        ],
        [
          "7.14",
          "0.99406496281824566340479852715493738886936381130036428903275",
          "1.00372622826862222695371643846183405256407972857849236115641",
          "1.00154613086832395756826837039724547095453871324025170867004"
        ],
        [
          "7.21",
          "0.99409475338638279054220546786822660516850341168879959583312",
          "1.00387138809298062682441763246540256862545049910881351131266",
          "1.00138902027358566531321253744567509875471334051418506327239"
        ],
        [
          "7.28",
          "0.994130634693781893304512885539682999875821324824041768575352",
          "1.00401254572227176892129395461569300919178894756291899616531",
          "1.00123048385319891500491894073708344547664051738810992813265"
        ],
        [
          "7.35",
          "0.994172570181893539403760546600642637445004592882623961920749",
          "1.00414955409503704785621261990596093243930242791160108230744",
          "1.00107068608912313923942506143811174619436294563646247916148"
        ],
        [
          "7.42",
          "0.994220517106566303133183414804021143707377408217845402578625",
          "1.00428227043219616867755008917379833745843818724230860395997",
          "1.00090979271926948418554395239859471703073100733912839509989"
        ],
        [
          "7.49",
          "0.994274426579606455962252659087305996527242409293819244642455",
          "1.00441055638896113415868622714638978812578388527798610438595",
          "1.00074797056439485328508241249365896835797331010925871771452"
        ],
        [
          "7.56",
          "0.994334243616380010572652897080301953661755595696159377853388",
          "1.00453427820218970096894514848617232573034400707849171753569",
          "1.00058538735408606981241034936790689015257334821467879080193"
        ],
        [
          "7.63",
          "0.994399907189420093569924385300990129822735123190207593468199",
          "1.0046533068330085357843382434749147678529835965306106415985",
          "1.00042221155202001593008671767883569386293671163414911702808"
        ],
        [
          "7.7",
          "0.994471350287997659986487372020887157863580185400939020880884",
          "1.00476751810454115755362257051701729829240469297387477760718",
          "1.00025861218068545684648663018880286061203650113325231286192"
        ],
        [
          "7.77",
          "0.994548499983608589348817624527361189633531254748909472734448",
          "1.00487679283458084875553016191169954114512451184151285265624",
          "1.00009475864575189721018186656648369349215098135474090260195"
        ],
        [
          "7.84",
          "0.994631277501325218712340238928673384139651931059944466056239",
          "1.00498101696305405113050065579207521178272413266164826883933",
          "0.999930820560270247166739356699773784109627733990315964012463"
        ],
        [
          "7.91",
          "0.994719598296955373117347961172553719424982121326798506039079",
          "1.0050800816741253240821060812977877785409091825888102832655",
          "0.99976696756888930204259182076446039602343577355216304845253"
        ],
        [
          "7.98",
          "0.994813372139946949099698290398638285117842171390308477697365",
          "1.00517388351280073023740263682636285411372974112632799699239",
          "0.999603369172271067156065971577727597011977055985073060512065"
        ],
        [
          "8.05",
          "0.994912503201971093197370119216533593576665014497343559594786",
          "1.00526232449589251553993923113635327904831112804098603802996",
          "0.999440194551886792776756713048983113012821521111366904120579"
        ],
        [
          "8.12",
          "0.995016890151111996125236145739978046103880384368179108281306",
          "1.00534531221721416323427796640424032682174729678962526957619",
          "0.999277612395374228969392909845497254151064043036327788098189"
        ],
        [
          "8.19",
          "0.995126426251586296058682413971962284320029018043301670668258",
          "1.00542275994688131421177225249656239923447070228086348980929",
          "0.999115790722635071372079448343286655403107509649745280086463"
        ],
        [
          "8.26",
          "0.995240999468910053214584292080247841790948301698844429339208",
          "1.00549458672460065197864429079517155869187786782682086691875",
          "0.998954896712849852450590896906565778759216304180704185865072"
        ],
        [
          "8.33",
          "0.995360492580426224929769841951664586182855767056899452082149",
          "1.00556071744683564007928543862583483222269389102410028517011",
          "0.998795096532585644171338961825737534482886053830687055170113"
        ],
        [
          "8.4",
          "0.995484783291100538348468346299891424542259848999839770749817",
          "1.00562108294774496382336000873506716830894358120249918779382",
          "0.99863655516516988320616620006644893496452647165740001471362"
        ],
        [
          "8.47",
          "0.99561374435448862963780802612886027416792405671697303821219",
          "1.00567562007379665686977954203865226268740777354510495106327",
          "0.998479436241501414689555354616283720438214281331033394281738"
        ],
        [
          "8.54",
          "0.995747243698772297717899258013187676271416198825635168419899",
          "1.00572427175196817646103578825124175657904930137915172607634",
          "0.998323901872467481245160832538456982708959366084405646462212"
        ],
        [
          "8.61",
          "0.995885144557757710556328457547720023845889607495317565588977",
          "1.0057669870514501183483519800384173297997803287389272968424",
          "0.998170112483132866598415961430139379132585048049845781743598"
        ],
        [
          "8.68",
          "0.996027305606723407247164114553238832070341835753801868634889",
          "1.00580372123877882281842810257687299953056137191064695329465",
          "0.998018226648864743751059285807045311493769250598612137116079"
        ],
        [
          "8.75",
          "0.996173581103000963859392156178317948675494038508290575586591",
          "1.0058344358263308055130029600032072611952625046114345578431",
          "0.997868400933553982587365382939617595946597911828145009539173"
        ],
        [
          "8.82",
          "0.996323821031166240262138655973854544029976056983411787875148",
          "1.00585909861411973940469749626532503872101194857537998196265",
          "0.997720789730090747085534959152061818203515472528821595516226"
        ],
        [
          "8.89",
          "0.996477871252714204049884338859983595740435211644474563482841",
          "1.00587768372484460555906645048412079166462448221004978978342",
          "0.997575545103249164175214276147395749195384862266794386837564"
        ],
        [
          "8.96",
          "0.996635573660085441903755315188366313409263341543178636793099",
          "1.00589017163214560812346666904140993098227483001835830955703",
          "0.997432816635132680827509569019758775114217736929756296877461"
        ],
        [
          "9.03",
          "0.996796766334907624199501081885128961834019923253529823108756",
          "1.00589654918203250106347064439338311460567131874995141106811",
          "0.99729275127332844924252325705247548358093553366854547636165"
        ],
        [
          "9.1",
          "0.996961283710310391725665850982215749547827466551376070047538",
          "1.0058968096074580880459681452824343788753300411250593368922",
          "0.997155493181915697990371335393171517628254086301677252191604"
        ],
        [
          "9.17",
          "0.997128956737167390664672979072121546306789178171947787596693",
          "1.0058909525360178199063839464385181842230721854932575502013",
          "0.997021183595469565550641477734214967906507843338704139411071"
        ],
        [
          "9.24",
          "0.997299613054114500501388292521235891926589060672896231790362",
          "1.00587898399076461355956889206596899337691267885091557458686",
          "0.996889960676198297659035181754682204333304904706392436079866"
        ],
        [
          "9.31",
          "0.997473077161188686558061287186304530342533686503139484547624",
          "1.00586091638413623913643698249466928471060622745185451853271",
          "0.996761959374348046861286835576066403348603606393647564103825"
        ],
        [
          "9.38",
          "0.997649170596927372008017396055994493435223474663459516081943",
          "1.00583676850500085559101254210004757598300088106058955569028",
          "0.996637311292005767208428863112307304534697618845308134683819"
        ],
        [
          "9.45",
          "0.997827712118763771367926076998604717280121567722469455297045",
          "1.00580656549883450601894748241592278232671472120377723305242",
          "0.996516144550426874468740382560812332337958955693833089814211"
        ],
        [
          "9.52",
          "0.998008517886549266742480843022659769530303595279119536864432",
          "1.00577033884105259943764641615217230903146531479108426159722",
          "0.996398583661010447783024547759267695440481413852425939144038"
        ],
        [
          "9.59",
          "0.998191401649029647864034509450957096375097670227858990946639",
          "1.00572812630352559279515435860516952022178923584511830814608",
          "0.996284749400040787381701631412495123706771540202940348473113"
        ],
        [
          "9.66",
          "0.998376174933097885812948279696593716116741360873269085203536",
          "1.00567997191431723254281280999574824715660385220107766652329",
          "0.996174758687310119663703934843704167126129228312573606488369"
        ],
        [
          "9.73",
          "0.99856264723564207698814456874007958178581510489168179186966",
          "1.00562592591069180634709248162412514353983038445232535358575",
          "0.996068724468733160268186304794999179472618827670003880864573"
        ],
        [
          "9.8",
          "0.998750626217803287346807046766366528473419805434158759447653",
          "1.00556604468544487966051997736924055214992653844944223727741",
          "0.995966755603060112214619367275270379325505793059069009249365"
        ],
        [
          "9.87",
          "0.998939917901454256203336434061490000871894396144685498345704",
          "1.00550039072661993629237208565416900638010943519036627225452",
          "0.995868956752790494007679039094397085392046559471533462243155"
        ],
        [
          "9.94",
          "0.999130326867706293127587936037680558018840903716797476217925",
          "1.00542903255068119435992373733284160414265907835788735655246",
          "0.995775428279385965857942567475230669362109961342915572175694"
        ],
        [
          "10.01",
          "0.99932165645724822993824318728521237885610344400921792287657",
          "1.00535204462922061680450114619997434004960935322458813953124",
          "0.995686266142876054707088156215421891813886643296271742453227"
        ],
        [
          "10.08",
          "0.999513708972317981714158535468589276328479130527335727355684",
          "1.00526950730928476699765706302491353816608130935318190092497",
          "0.995601561805946374206756239690033704719978535877839804527906"
        ],
        [
          "10.15",
          "0.999706285880104135415046461377150076227022445867487247421015",
          "1.00518150672741466307465520983010118892843406385816183503301",
          "0.995521402142594597613212298957404511851402157456418840259073"
        ],
        [
          "10.22",
          "0.999899188017372031354548336417774285067391055400838940485859",
          "1.00508813471749914803524915258392274074181103383315279687791",
          "0.995445869351435072946221317621753871179275105945835133501529"
        ],
        [
          "10.29",
          "1.00009221579610604058208973114006006985700472999755196510003",
          "1.00498948871254950517963054903589600518122542517707326972456",
          "0.995375040873728573734066938732491030448714712963230367791647"
        ],
        [
          "10.36",
          "1.00028516940995717928503609388553827560029301774976805532957",
          "1.00488567164051009927479903780728036766870547036514965015499",
          "0.995308989316209258037951203321260062830058160020986101276998"
        ],
        [
          "10.43",
          "1.00047784904128284856598586336043873990028276359985178696356",
          "1.00477679181422670251327635590560168765085958961754804705385",
          "0.995247782378776465829706166895554449969708175022521555673738"
        ],
        [
          "10.5",
          "1.00067005506856335315844242004859657884405271231676443945283",
          "1.00466296281570086076134084836497850597698157453512798121653",
          "0.995191482787114522605177324570482320082694580218832124329273"
        ],
        [
          "10.57",
          "1.00086158827397794438912491906329186969120342083455520798414",
          "1.0045443033747651601394642097074258916393576469746854412886",
          "0.995140148230299237583588119775594113768577433130808325358084"
        ],
        [
          "10.64",
          "1.00105225005092145930716035658365904803509668309436910609049",
          "1.00442093724232055740907113111521233739098783448268054668361",
          "0.995093831303445290023647877826026651129818322818447043806148"
        ],
        [
          "10.71",
          "1.0012418426112411974328929624991727010605614155267465382246",
          "1.00429299305828303118710726077921944209800658623479635505321",
          "0.995052579455444188963027749970812641625683724159131136044532"
        ],
        [
          "10.78",
          "1.00143016919197249677352683431510800813145445051762473245986",
          "1.00416060421439268637639121817626264099269080135177905185349",
          "0.995016434941837971781578317113214931962902428756360898120604"
        ],
        [
          "10.85",
          "1.00161703426135054900391962983207624173644191814354204761087",
          "1.00402390871204409357917450251537963451490714401368029548876",
          "0.994985434782869276972861526048362971439992613993919671834618"
        ],
        [
          "10.92",
          "1.00180224372387533703226190451842346777820494541992702988483",
          "1.00388304901530206135409855533565699140146797269148850101915",
          "0.994959610726743887817181375706465983663988522059685970399255"
        ],
        [
          "10.99",
          "1.00198560512420619316156800543275598559145842387217562840191",
          "1.0037381718992722152040165098470944145051464836050169973817",
          "0.994938989218137297589733546672790964536492621577962166765676"
        ],
        [
          "11.06",
          "1.00216692784966236887177331258124827930762640254203955225117",
          "1.00358942829400068689864167940351436345545793378373732756734",
          "0.994923591371972294703328638451265149099746376597342869015553"
        ],
        [
          "11.13",
          "1.00234602333110618355891680608226974964376578880470531857802",
          "1.00343697312408189544089730852426535597686344967429990726119",
          "0.994913432952490008869423983394676201746758367668005598936268"
        ],
        [
          "11.2",
          "1.00252270524198578454481168103790992535607640797934253111798",
          "1.0032809651441578215321427480437629071269697277531464373033",
          "0.994908524357632297970274313500929282942646911742030277569904"
        ],
        [
          "11.27",
          "1.00269678969531530894393372017336456925903120764332641499734",
          "1.00312156677049633619339605942315142404442225739491680618238",
          "0.994908870608748790802807194337019707560510129204330656475497"
        ],
        [
          "11.34",
          "1.0028680954383712936118806166574482134303972065115560066601",
          "1.00295894390884003723854212768604530482309833534981247045819",
          "0.994914471345637334057487751953734285196081802504731969265614"
        ],
        [
          "11.41",
          "1.00303644404488553588095580036528055036353727323574145950108",
          "1.00279326577872067112355204528796909297057393836812944188793",
          "0.994925320826922023666248069332763172737323689658010420730741"
        ],
        [
          "11.48",
          "1.00320166010451626798032405399161555689953349994798025137608",
          "1.00262470473443756943827823463710318310248098021781493217994",
          "0.994941407935768431798093181624015761081038812775270069295072"
        ],
        [
          "11.55",
          "1.00336357140938147417408326514829403526569349565830525429837",
          "1.00245343608290160666316601391657609092427974041181502959506",
          "0.994962716190931072092380797892984122300878324145616731810595"
        ],
        [
          "11.62",
          "1.00352200913744045331037558709202704398538924051059177872112",
          "1.0022796378985489870528662222382990702401756922300390782916",
          "0.994989223763123577993990241217325724280265025025276021558348"
        ],
        [
          "11.69",
          "1.00367680803251231156726335110025162039189237850994719003306",
          "1.00210349083553169247145515992021684555955480966080170818301",
          "0.995020903496697503105771730955025220570756245419586791756458"
        ],
        [
          "11.76",
          "1.0038278065807229609292300498570411372118822048278558612009",
          "1.00192517793739366909244991542840674211997489115472172317177",
          "0.995057722936611089149227057544018806185036356647435441809924"
        ],
        [
          "11.83",
          "1.00397484718317539785531358839909964516475294229495883183474",
          "1.0017448844444437990503263782464877238403615229604996648509",
          "0.995099644360664787320015632134025243295079887727493731537609"
        ],
        [
          "11.9",
          "1.00411777632464154251965553921241980420513184780547543787795",
          "1.00156279759903839389605814606341802438166900978695249934366",
          "0.995146624816975763499271465204540685418617751759509580338709"
        ],
        [
          "11.97",
          "1.00425644473807773001321496491251685195442419664182458354788",
          "1.00137910644898736111220765092488222294532520967953390941444",
          "0.995198616166659067970833480889678086666050765818761247025467"
        ],
        [
          "12.04",
          "1.00439070756477005836333603872340372822653361840210356527838",
          "1.00119400164929933455390337193226788978138377400334097581371",
          "0.99525556513167860712553825811607892109411719723778196317428"
        ],
        [
          "12.11",
          "1.00452042450992021080060847566831964753993854599359104310062",
          "1.00100767526248192658330576724223151091157342078367764809038",
          "0.995317413347826519338548892816472265357246196106724197054365"
        ],
        [
          "12.18",
          "1.00464545999348707729727505825919533979482905825447871748991",
          "1.0008203205576138564365293123287062784136894522944651308348",
          "0.995384097422785031133630288287926199261356167838415494482266"
        ],
        [
          "12.25",
          "1.00476568329610449820995948698955632595878252101227747978529",
          "1.00063213180840603906341013677074490755769800525627012575342",
          "0.995455548999220354378349840516557193070897728819230821406611"
        ],
        [
          "12.32",
          "1.00488096869990073535228002241057129338566899094324383706407",
          "1.00044330409046878483424615192346746214307894247824804065464",
          "0.995531694822853682206580015464952770379181017541282317617127"
        ],
        [
          "12.39",
          "1.00499119562405083675661971283325307906571207818761523232609",
          "1.00025403307800206707887241726931621277252239891516585613311",
          "0.995612456815449852411497545818677065189516364970346998917221"
        ],
        [
          "12.46",
          "1.00509624875489889381136726233214068640823564341037583756164",
          "1.00006451484012536579965260320215821677330526999324906216501",
          "0.995697752152659774127385143847991854359892930038938547997912"
        ],
        [
          "12.53",
          "1.00519601817049328574080030439835145721216806863512014374169",
          "0.999874945637062896869163071748340984548954819128270576891202",
          "0.995787493346648258826594329903736790045682611358200976181206"
        ],
        [
          "12.6",
          "1.00529039945938435821276612224042294357980344485018689156193",
          "0.999685521716399091751166214309017894736991554465203919497752",
          "0.995881588333434462282500818607541447656223000027183031794437"
        ],
        [
          "12.67",
          "1.00537929383354058123782213031427559056782516398161358209942",
          "0.9994964391096180087893806423371475794871114694407075863581",
          "0.995979940564867732659548036666773914444198734055294320361306"
        ],
        [
          "12.74",
          "1.00546260823524606684568067370686207128750162996890492106916",
          "0.999307893429138939241142022220379429377665392978381732073322",
          "0.996082449105157273948820260415948479709828782313873288505844"
        ],
        [
          "12.81",
          "1.00554025543784938905557331045742083770794905512121036794636",
          "0.999120079666058825644548081847464175715577866160833668782802",
          "0.996189008731869676430175251977620722034622160030060889817887"
        ],
        [
          "12.88",
          "1.0056121541402409265674610574176506344887276459108927623812",
          "0.998933191988810243227870139483670199690386701847913772555835",
          "0.996299510041304039768667317975378455596772938878712762034904"
        ],
        [
          "12.95",
          "1.00567822905494343099431563548985761840541281259289210134425",
          "0.998747423542941613579547957063753847847945375672359959562694",
          "0.996413839558150123006081874528863726167977334120431360486564"
        ],
        [
          "13.02",
          "1.00573841098970819839645993262008364955210415295460968435426",
          "0.998562966252224030600421801196555437574212529347623088323754",
          "0.996531879849330702555092895631322003671232326726320105606585"
        ],
        [
          "13.09",
          "1.00579263692251707692320374500609747306944386976189249556909",
          "0.998380010621286588957865048614769597001832393878434750689791",
          "0.996653509641925108016329318480258447432378053256111825836786"
        ],
        [
          "13.16",
          "1.00584085006989856559467820510604236683322610033380498364993",
          "0.998198745539979422123868428687732186881947774048148830880757",
          "0.996778603945066740094386232171781934441479244532218681939214"
        ],
        [
          "13.23",
          "1.00588299994847443530581870786187972626212468968028311414818",
          "0.998019358089660788016788811298069112313574748271495048037023",
          "0.996907034175703259166755282715598458014952916705550599799969"
        ],
        [
          "13.3",
          "1.0059190424296616192365734675081338062504184007675155571913",
          "0.997842033351601492803899874568419864824792186392830680424429",
          "0.997038668288104071438007927184981702804379599901665595441431"
        ],
        [
          "13.37",
          "1.00594893978746256187025588181505952757245873335554876412905",
          "0.997666954217696725169721322745946462550003031257572225640981",
          "0.997173370906995736563067156447861529029728866562984625493948"
        ],
        [
          "13.44",
          "1.00597266073928576928759425645964778904036049970774213086478",
          "0.997494301203671991983030174901917500890756300177346892281037",
          "0.997311003464201980809515912808358222539690223657323057286487"
        ],
        [
          "13.51",
          "1.00599018047974695355868747213366404638389423893875958205954",
          "0.997324252264966309505423070212528413974346831076456720856736",
          "0.997451424338661128092875237350319292986371484729683238641269"
        ],
        [
          "13.58",
          "1.00600148070740989588984397486210223565845677235697031552441",
          "0.997156982615472119784305591486520143907519026531603159850463",
          "0.997594488999689962577554063212579999197507954801388458366307"
        ],
        [
          "13.65",
          "1.00600654964443495147972129794959055270542771662343569032912",
          "0.99699266454930757735168832748806606127684334442766705000418",
          "0.997740050153359316170973400684596259695119917152817677413985"
        ],
        [
          "13.672375375383927957721165868320325",
          "1.00600685463338493172393059942314389472804774196984760890556",
          "0.996940790777239114303731487489181653538316240847827188115151",
          "0.997787080678971286322172859054166357903357901355996251750357"
        ]
      ],
      "flow_calls": 32,
      "seconds": 38.45187425613403
    },
    {
      "index": 3,
      "rho": "0.00450753242806813508189737365982566608104222504470824826473456856756639263344291351563976285776096541010579611626252025393431849188655419",
      "stable_coordinate": "0.000000396658274704427418293472723577886193530286586031258585827259546217198595095963851112756763013764336217448318984476082665686758657009586",
      "period": "13.6724679593979753530216472607427343255687635148652198913687250953744219453564735456841102063629845111166679290361678289726056445599837",
      "initial_x": [
        "1.00901546151441097459121304079237491004827798037600252778805496439467900246548092299513063847228494458454780968084402498395130267053177",
        "0.995408706818130082824299769264249080825145510858738540178573964737277619872863623978439336735296500860772166958236644845442141682839605",
        "0.996678922033197053763385250423604764883907642472176750436759291920160919321851844122069260570311539001754922147830892802577610487857862"
      ],
      "original_ode_closure": [
        "0.0",
        "5.593755548400155057468223986597200378032353650950305171e-155",
        "-3.729170365600103371645482657731466918688235767300203447e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.685642091366779907767312091188386408520221844250289582147706784796303903578398046651335744804087476398091773195288335364793866930276204",
            "-0.344217517581458055664451043904567307124514620914295675417653145294667479665886600577285150813666859627865458144175881050331947862519905",
            "-0.377611967431309924635074649129311297194397727430866010163071522979897191278899232911402774194481019438152966722376960949339844843739524"
          ],
          [
            "-0.213651867120256458724663166907620234083434851725224559881642342927043599196441684936711953798050936439910719511149295564291637036392746",
            "0.765914231637017142889490396296791822444985902499037042287363678237440379909162792552308685161014828559498840736380415901591280516550893",
            "-0.256795670783040642887955091904499173536827061377514056775599359533127736619943379276530261574079996726002921673396462932242702253786265"
          ],
          [
            "-0.376032397643806746707362197512112097849716345502385066501958896931226752945978272629093060261102210355605074233647451150103234982716008",
            "-0.411622491925932201147881950769679755561684236961463950854658340681264783882937083993170845736061348538202814559663341013211328426587639",
            "0.548443676996202949346613125710917102144989359405614218606764356433068316650525597624377009807274165419758669322732291324936240784126239"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000075718013016223187256936520084269130799714811905200981961773940761136640985780896328248267814646642042673843844148169542499999679",
            "-0.00430129926503552888729785034179660895393844806224580884666929186195425596237731540195878759895641637861712178635839078070131183979835877"
          ],
          [
            "0.00017603534579399395617268839179169759958054198999530905589623892975709317694029077326484723814402018565321089548115560883182937469579383",
            "-0.00000075718013016222845695616910550958111089099317820896798479827259501122832342098094184271030167608907114348403739889037403676904345571717"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999999999999999993402505228638757049888188772594951448415030607871821943277607641164527179643778789212749952526708",
          "0.00000000000000000000341561319609533311679460092630208599194663069421764868967140622014961782909886273618475607475726380210863827842662796704478546021370706"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000000000000000000000659749477136124295011181122740504855158496939212817805672239235883547282035622121078725004747329204302288209683797906094468213053106014",
        "monodromy_eigenvalues": [
          "(0.00000000000000000000341561319609533311679460092630208599194663069421764868967140622014961782909886273618475607475726380210863827842662796704478546021370751 + 3.92535844932101870418592116115379431270223159689742264886489743120325471276748756688995338324972685474801891743629546686116181879712753e-163j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999867184323988418424 + 3.11246808895680566127400755395576793624093315752236137306513214414117482537975082942072885354563064808923234594535769874983029024286073e-120j)",
          "(0.999999999999999999999999999999999999993402505228638757049888188772594951448415030607871821943277607641164527179643778922028425964108284 - 3.11246808895680566127400755395576838235724214698030970236398470644879642331899479703868427489014369386158043403253623379356212551610376e-120j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-47.1259299163531447556755176442153978595821978921563833388061804635006693016130849022914833099283419333249716069694010385401110954191566",
        "det_monodromy": "0.0000000000000000000034156131960953331167946009263020859919240962040154172656284523977371681842352969325852725503501013217365904520885181921922550000019557",
        "liouville_residual": "8.31006647390399279080879490610215713764941429799328581025675617744364616504324339668954928162853746658550202545743358276746519829750673e-155",
        "periodic_trace_product": "0.00000000000000000000341561319609533311679460092630208599192409620401541726562845239773716818423529693258527255035010132173659045208851819219225500000195561",
        "periodic_product_residual": "1.07095387387977164884724564361268610346258644537652945653499902242299749330160608010798449804377120540533579928894558009353458647670233e-155",
        "shooting_jacobian": [
          [
            "0.000177651690192431916464919330118587589902449073930453817443208846719003042391566473219089188162000340958360649808047466372364602325831528",
            "-1.00860419232898088048081839784824845417550033573083476755865437620664922721671268239151430660025461179459020433721571648926751975674435",
            "-0.00000137951795837830766904828412261577412631803658206165330758714063314327639245841731887069208584655183306851258796581561892626156930121393"
          ],
          [
            "0.000376407586654333477183256631762990004089916055514640997652206450025607064641492524416599073903250120973831278221466635256396148274815672",
            "-0.685775286685384625898026409092609114589335486182857319205627006833439796765250076553331984706452039199911242031761480902486717134452435",
            "-0.00346362583395038314013924795987464946653382094216742202462168554664297467637294471618927553242911198859741497009786084589995464045869698"
          ],
          [
            "-0.0000208214948083917982309678047201686760367342428093765024804234169677274532441028390932928500079221444755689817900832330923593717274840325",
            "-1.2062266554965939080467367183369265139335369655853991369195190843836674668086761139224471444552733291025686175107239154045368879303403",
            "0.00315846543976570692800044625601061977381288369113797750699236803907020529653368999369578870299561748135239813568592065864783934419761096"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-51953644857786879627267624066617502152.3237644479854284303631123622088159569973725350591171760230406717352937723203806357247724492663595",
            "26102513773764815486479349782121958815.1872258696694875550086932259348405053312252552835135253104831754174248904844572362647773382461229",
            "28601759865535900863271612226944626799.0974584034602243504367072573074566061907463161490846829064638416902655806908227243746482541505892"
          ],
          [
            "-9145670912878577075576836622756528.06916960159338831323068308430320810873825567391103993446242825036916454066715750588907941405977435928",
            "4594961559043588053247149840625149.6591718053454841059209613678611550417001069407793804013913669181435910329315586493048234092689918288",
            "5034916875907374931943071378696034.60280361239775102562345648416639888925499039303758253425593574094593225714002790891502057420498512447"
          ],
          [
            "-3835250002006043849858317134614245804.67084247861205693485328818253555617393786827687775156542017173118495952162443041299674364278166283",
            "1926903613350425582810982448253128381.51601824744205091986390200672387762818282561804116840764163898651016242619315474561256627878545952",
            "2111399496261362585358329562490941725.06750581561891995685137556574844616805405700783213660700125736534583321059450935996491243844912058"
          ]
        ],
        "integral_u": [
          [
            "-1.27051073773282968810491537305575679760383048538181246926103757370786806626042270312013417842182381941769556725301704973277978995489467e-154"
          ],
          [
            "5.15389891015468846571752412909439337401008784740058991797587217990841905493072158512975854645387158406338164401585060848449684183311424e-155"
          ],
          [
            "5.66181828291734894656695545928577907184792670177416592875208684301927207561057822659897819074568584960365436214728549033669438076188088e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00378",
            "0.00522"
          ],
          "bracket_return": [
            "2.17358381755295142986896804079e-42",
            "-4.87326829969091191482488025906e-42"
          ]
        },
        {
          "stage": 1,
          "rho": "0.0045",
          "v": "0.000000395333410732101389950185053283",
          "radial_residual": "4.9483332067512173758e-44",
          "radial_derivative": "-6.5410720634455468768e-39",
          "correction": "7.56501863724255e-6"
        },
        {
          "stage": 1,
          "rho": "0.00450756501863724255430681827108033981982",
          "v": "0.00000039666401181293932032173601528",
          "radial_residual": "-2.1501988485720657538e-46",
          "radial_derivative": "-6.5977314607479704883e-39",
          "correction": "-3.25899721952051e-8"
        },
        {
          "stage": 1,
          "rho": "0.004507532428665047349163084501717118757959",
          "v": "0.000000396658274809504996114576919987",
          "radial_residual": "-3.9381225816999404987e-51",
          "radial_derivative": "-6.5974897802998448738e-39",
          "correction": "-5.96912267065453e-13"
        },
        {
          "stage": 1,
          "rho": "0.00450753242806813508209763109903098155046",
          "v": "0.000000396658274704427418328725084444",
          "radial_residual": "-1.3211964076995928413e-60",
          "radial_derivative": "-6.597489775873075712e-39",
          "correction": "-2.00257439205315e-22"
        },
        {
          "stage": 1,
          "rho": "0.004507532428068135081897373659825666081065",
          "v": "0.000000396658274704427418293472723578",
          "radial_residual": "-1.487043568766661735e-79",
          "radial_derivative": "-6.5974897758730757105e-39",
          "correction": "-2.25395357823025e-41"
        },
        {
          "stage": 2,
          "rho": "0.004507532428068135081897373659825666081042",
          "v": "0.000000396658274704427418293472723578",
          "radial_residual": "-1.163314665725861631e-94",
          "radial_derivative": "-6.5974897758730757105e-39",
          "correction": "-1.76326861464808e-56"
        },
        {
          "stage": 2,
          "rho": "0.004507532428068135081897373659825666081042",
          "v": "0.000000396658274704427418293472723578",
          "radial_residual": "-1.1528779430024310551e-147",
          "radial_derivative": "-6.5974897758730757105e-39",
          "correction": "-1.74744938176106e-109"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.00901546151441097459121304079237491004827798037600252778805",
          "0.995408706818130082824299769264249080825145510858738540178574",
          "0.996678922033197053763385250423604764883907642472176750436759"
        ],
        [
          "0.07",
          "1.00901067675442011340202868231163366691233416804400432573495",
          "0.995168679666273117516917842858685753966051252417517387700264",
          "0.996901704331022418944373294506007598051360188987378443843112"
        ],
        [
          "0.14",
          "1.00899652073883090531925632284413749335487931787729545238091",
          "0.994933669235484743058849521640563029213763808232043440797177",
          "0.997127712787507564073809251209435989946842934832793226971323"
        ],
        [
          "0.21",
          "1.00897300858465518000937875049425595453011241035166223649999",
          "0.994703916652893698340686044049046531870027289041255382222714",
          "0.997356714957826643111065259945898347745256004661345376091932"
        ],
        [
          "0.28",
          "1.00894016528561561215827912844533144906126552057962842994757",
          "0.994479657540365110953180322436780189284799829830394090653704",
          "0.997588475209822302269195483618282602677192215036238169969811"
        ],
        [
          "0.35",
          "1.00889802568349778760552737068334585440049717400069901118043",
          "0.994261121779445060799664546363883803242197868749640619402452",
          "0.99782275496235567563272438715880387277596523855443765635995"
        ],
        [
          "0.42",
          "1.00884663442851168139015178014621046182424782520081960619328",
          "0.994048533282479583048022997140292638017600220710876411087218",
          "0.998059312927100577027828700943911331574521700553930148266883"
        ],
        [
          "0.49",
          "1.00878604592871874554185450718330938681505227677820921495617",
          "0.993842109770107526842225329633966179054552093988137528349931",
          "0.998297905353552641724711396206540674943907721553963305665953"
        ],
        [
          "0.56",
          "1.00871632428859538650268883524986383091010427814474539573719",
          "0.993642062555319252317887517736693068311508615631869755385929",
          "0.998538286277019140639600836110663364029856769502457102197468"
        ],
        [
          "0.63",
          "1.0086375432368180411753015258787894849696525435020290114437",
          "0.993448596334265676728402971419310204639526750575710258009804",
          "0.998780207769350321861049602451861729686174574702842987316745"
        ],
        [
          "0.7",
          "1.00854978604336930851398103161034854334107283559439233528991",
          "0.993261908983994681591176823451791862770962798519246704153417",
          "0.999023420192168441898610578529664360725963313922740307335016"
        ],
        [
          "0.77",
          "1.00845314542607863265782901605441247851639358955549905097421",
          "0.993082191367284376735669866864618924402495975826966032716494",
          "0.999267672452346144503449614014976000485204920718012797190769"
        ],
        [
          "0.84",
          "1.00834772344672483689285669927267768793018178072938643426249",
          "0.992909627144735193308708552813438714024095053766392200095395",
          "0.9995127122594815407735256311208264884774567313623632205498"
        ],
        [
          "0.91",
          "1.00823363139684134903050193333043720222015313389131096112829",
          "0.992744392594275254787448811987816814887819175297456708847192",
          "0.999758286385113253090789542591458823761659400277056796543616"
        ],
        [
          "0.98",
          "1.00811098967337821275659073721399131420172207710141632833895",
          "0.99258665643822596076037397545019778635007009391081484622683",
          "1.00000414092341481978527980319756733867753750789912021933614"
        ],
        [
          "1.05",
          "1.00797992764438792170650872827679582142674567353280649812173",
          "0.992436579678067219820986949062230171708524929615310392805027",
          "1.00025002155310422975580489619012910402024100300445722368097"
        ],
        [
          "1.12",
          "1.00784058350491472001456517362774438230801001415368311803923",
          "0.992294315437034291797088086422006551489575727960631624414853",
          "1.00049567380030097896039016109316159568502740121570971871554"
        ],
        [
          "1.19",
          "1.00769310412327926247443307844813539865936398488815802535243",
          "0.992160008810670751389917055280974163562979915662202451646484",
          "1.00074084330205992592175883075886199158105337193952001772288"
        ],
        [
          "1.26",
          "1.00753764487796239795106598265988201852379206726944330722593",
          "0.992033796725454670063808274555514182008318417375797364139343",
          "1.00098527607030838316426099391273876144389214898093159468605"
        ],
        [
          "1.33",
          "1.00737436948530331118857133284905318269489559713032006846693",
          "0.991915807805607734919837787142243039661219891151422855247697",
          "1.00122871875591032754162704959012371178597699876634857194062"
        ],
        [
          "1.4",
          "1.00720344981823831176872778365242518595468843821129506660245",
          "0.991806162248189685798227178009172433617860245508867393750732",
          "1.00147091891257935615672776642612140183476006654157037299866"
        ],
        [
          "1.47",
          "1.00702506571631717706312288382132342905717304191883538950203",
          "0.991704971706573157771217231619556586348379190434003167537877",
          "1.00171162526036006708870956095771036771474884220367906043003"
        ],
        [
          "1.54",
          "1.00683940478724412226837902550615374011847587458187218578986",
          "0.991612339182386767611472768689656141732510222869952869176296",
          "1.00195058794839591610227202818096365792531291080865738410218"
        ],
        [
          "1.61",
          "1.00664666220020017004359146468602785972430051520163697822074",
          "0.991528358926007081187016297671120935553622549935863919331049",
          "1.0021875588167003021440813002857968261520176269559396697288"
        ],
        [
          "1.68",
          "1.00644704047121291128319568501721732928769781832137389049094",
          "0.991453116345672944839159892549436889686542174231759020655754",
          "1.00242229165664667546516885703951316419555938230831817337928"
        ],
        [
          "1.75",
          "1.00624074924084837496078501339010735681139484252821084429199",
          "0.991386687925288557831205112738365115081865188383507359584213",
          "1.00265454246989285184113530225647711241281788775324934179714"
        ],
        [
          "1.82",
          "1.00602800504450794799704026558942099412221814732995183876562",
          "0.991329141150974604520124791079191511053756084554605961053057",
          "1.00288406972545446320901238992075720835059751106227453174369"
        ],
        [
          "1.89",
          "1.00580903107562099640388283267418994324943702117724358040333",
          "0.991280534446419753063953070314562597505160010790124283091463",
          "1.00311063461464258709340063720563474585011215464959996019735"
        ],
        [
          "1.96",
          "1.00558405694203102865215379436893130692541107778896407577468",
          "0.991240917117077860790028493278955283813809738208822119914331",
          "1.00333400130358108178527367126559259055806716182457838773822"
        ],
        [
          "2.03",
          "1.00535331841587990487020558211907166550273941583355634063782",
          "0.991210329303249302902117028831454542542164911650556180363879",
          "1.00355393718302001799423170509991899467966217931115103962518"
        ],
        [
          "2.1",
          "1.00511705717730072612757208142487715121415925236377693261323",
          "0.991188801942077958661159767567632856743355442766254085561882",
          "1.0037702131151628465116307824212413437959697458438486740606"
        ],
        [
          "2.17",
          "1.00487552055223563316047764918590898118848509039573806050908",
          "0.991176356738488544817280073587815704305707038684367200032182",
          "1.00398260367722658041941827835065883519909565764212583391471"
        ],
        [
          "2.24",
          "1.00462896124469980135976823923224445238614053374445925935403",
          "0.991173006145082176847015477808148900018747745272811114825784",
          "1.00419088740145630387618418772780603222602100392032499545069"
        ],
        [
          "2.31",
          "1.00437763706381743799248904097238046310686291748297388762012",
          "0.991178753351001261119249608021436019495134401648844741736647",
          "1.004394847011317750993992152466414117198951317832026451861"
        ],
        [
          "2.38",
          "1.00412181064595956919047082385055066333026739427830303728166",
          "0.991193592279768071897076879363829601930691038163902077602887",
          "1.00459426965359453041381588101372221559474282791492758665871"
        ],
        [
          "2.45",
          "1.00386174917231685031076007604321813883610678966379560715194",
          "0.991217507596094642313153763500625910778294483271650086527091",
          "1.00478894712611980563728231679115087066247673461039175037832"
        ],
        [
          "2.52",
          "1.00359772408224354729392483526632482162056185507767302179458",
          "0.991250474721654894227259318523168337162634352512023452825436",
          "1.00497867610087587881654748144163186697679268888173981548693"
        ],
        [
          "2.59",
          "1.00333001078271122336500669837809739419590121970317249233364",
          "0.991292459859803244194311716432262067868913770339325353360806",
          "1.00516325834219916645793471349244265197444421876442538972973"
        ],
        [
          "2.66",
          "1.00305888835421253085397273007066101138342394400781049569456",
          "0.991343420029217247611223454495360887304445336803699238774081",
          "1.00534250091983249833524808589888440363654181241709649122809"
        ],
        [
          "2.73",
          "1.00278463925345685929817336269141197646423818811362953227867",
          "0.991403303106435176460262644770802664924163041184169769763471",
          "1.00551621641657151386126829173785903656023725992774583647681"
        ],
        [
          "2.8",
          "1.00250754901320043674571517928433982751707260282558486500354",
          "0.991472047877252763981109592705503926444979002384885471878397",
          "1.00568422313025717029652899135255098094240773179628391205415"
        ],
        [
          "2.87",
          "1.00222790593955383084881359659694737284131476746892233288661",
          "0.991549584096936688257946265867669332469371075384240131584537",
          "1.00584634526987201058263201972393067355772009959812120215233"
        ],
        [
          "2.94",
          "1.00194600080710966053436210361404643857577968732538152374179",
          "0.991635832559205702444351121963206123305063835204174023161826",
          "1.00600241314550386040384956629778761204510639749393890353032"
        ],
        [
          "3.01",
          "1.00166212655223271939292814327066162949064343213231221033207",
          "0.991730705173923648727358579729075932772372433510957173403633",
          "1.0061522633519470284681177270900307577211645259749623170418"
        ],
        [
          "3.08",
          "1.00137657796485364101782727780388964135357977808359027733215",
          "0.991834105053441912977505101756621181695703992534937527146503",
          "1.00629573894571786415496978050251871296369129102427878542543"
        ],
        [
          "3.15",
          "1.00108965137910571782310312828904989773172764958739262848306",
          "0.991945926607522184479734403422138132780719457736389699011151",
          "1.00643268961526867484462253792742750062416171495480417639953"
        ],
        [
          "3.22",
          "1.00080164436314253266738048733186714283329627061269267547394",
          "0.99206605564676367768174609113257968162014647823326050798064",
          "1.00656297184419151271390655988873948408948760890311844635523"
        ],
        [
          "3.29",
          "1.00051285540847169196015026596734803001643474881033290112808",
          "0.992194369494452248420573008442404367989123516584094681042649",
          "1.00668644906721119792291543618395889031513684813313952829432"
        ],
        [
          "3.36",
          "1.00022358361913717556534777943249615491207192089688763012653",
          "0.992330737106742093921644423485429549582496918277544936114381",
          "1.00680299181877514136745235871970685713330363028460700435149"
        ],
        [
          "3.43",
          "0.999934128401079659097165263226254704424521872290236143536213",
          "0.992475019201073962809872827255290223631890887003253096914496",
          "1.00691247787405605408764231850990846673721486712628700118769"
        ],
        [
          "3.5",
          "0.999644789152000635021610783489544421893665502129821515715065",
          "0.992627068392727017742900523993379227093672611131843444788722",
          "1.007014792382192469681790349195402449264988574876881053939"
        ],
        [
          "3.57",
          "0.999355864952052277701712792806195536283259659553631308635461",
          "0.992786729339394688929487703576736662551223089652784079756891",
          "1.00710982799160114751091338206753861859113357451412407165932"
        ],
        [
          "3.64",
          "0.99906765425567078191877453088381746760409080740760036173514",
          "0.99295383889366803216098498232726668211699474173430175395997",
          "1.00719748496720485411208030817881897782495814125443508905277"
        ],
        [
          "3.71",
          "0.998780454584866372554063945788136371650994368459350269022122",
          "0.99312822626330326109015710229059447260781569518642830040132",
          "1.00727767129942872330356205702679798650469772659134663982806"
        ],
        [
          "3.78",
          "0.9984945622242783533612809192226512071595629369849596593609",
          "0.993309713179143261991157811551620225202727101888478761755287",
          "1.00735030280482835645008702642710848866946971744963200308645"
        ],
        [
          "3.85",
          "0.998210271918298453612090909223346285382285832807321614182731",
          "0.993498114070556022421533594693673973635675070564286009208843",
          "1.00741530321822302704105154286082661408590889577518048604845"
        ],
        [
          "3.92",
          "0.997927876570560361469450415702149142613299304079547103141081",
          "0.993693236248246016035025124727289091998349396744529495438008",
          "1.00747260427621778122844255284862960843065831750050682155443"
        ],
        [
          "3.99",
          "0.997647666946087720881181874581334488016498032903883797417522",
          "0.993894880094287687887763642666538973808175663096826673769838",
          "1.0075221457920088607589814799410208456893783773235521566335"
        ],
        [
          "4.06",
          "0.997369931376387033193368448806122444120026288657731820052399",
          "0.994102839259223282246524530606936772877390639098786267059758",
          "1.00756387572137769872093064684032057635178675547169212756503"
        ],
        [
          "4.13",
          "0.997094955467765864053371962575506670274653518916752699364579",
          "0.994316900866060353139147572816191875854047201293963615049512",
          "1.00759775021978973308189692305446527171690466181439211871799"
        ],
        [
          "4.2",
          "0.996823021813150528821067453086400458461645722579610007149347",
          "0.994536845720997402366035580274569729666750189735328506760223",
          "1.00762373369052542900863076869585627317447989657170604456944"
        ],
        [
          "4.27",
          "0.996554409707671033705331755680457187089738333488211331306436",
          "0.994762448530699206786874296266252462111903716618610927117042",
          "1.00764179882378217889049338146107898079264177537284244926015"
        ],
        [
          "4.34",
          "0.996289394868274502953792622387280989472546417923600044165269",
          "0.994993478125936533459116964440752043307636297333857632904552",
          "1.00765192662669713891366107763290664454785676395589792122361"
        ],
        [
          "4.41",
          "0.996028249157621642040486410670387026556800925296885405289697",
          "0.995229697691398105357623886999884671886120180719168052643656",
          "1.00765410644425254270792466840054222343487689818090063785905"
        ],
        [
          "4.48",
          "0.995771240312513989882911105235714144718718496800253009436239",
          "0.995470865001475880331165261374663714493789082133948317602505",
          "1.0076483359710365854984997077050933160520089493923267490727"
        ],
        [
          "4.55",
          "0.995518631677092816156806034883332169366220471028238556327387",
          "0.995716732661817950677655457584490979422475479924008016343805",
          "1.00763462125384457561648288828288725719544722292695136890655"
        ],
        [
          "4.62",
          "0.995270681941043538705835395995538739689899622957858658438797",
          "0.995967048356436669895760483060789562105438467599884463844779",
          "1.00761297668511668327454158713189542405665409107827750115197"
        ],
        [
          "4.69",
          "0.995027644883032486218457853387866021854828383368268416394395",
          "0.996221555100152977045673192700668358273522519714040217848953",
          "1.00758342498722025822467272953653124968403354881857920460961"
        ],
        [
          "4.76",
          "0.994789769119595727485564037928297819096490160142489951438965",
          "0.996479991496151328549371912147227961587326802207631286669161",
          "1.00754599718759631727122756805169435175339863535361950153427"
        ],
        [
          "4.83",
          "0.994557297859692544702469681423393858371329508792072779196042",
          "0.996742091998413173546761129526922685671775953483822583831458",
          "1.00750073258480139862591465708937501458259578925068114960033"
        ],
        [
          "4.9",
          "0.994330468665128957763174654793092811160494771739772300084138",
          "0.997007587178790533974996752572892035795432870687641999843511",
          "1.00744767870548752185443213352090748078114505192267209035324"
        ],
        [
          "4.97",
          "0.994109513217049521886407360718481041854549393529143407740576",
          "0.997276203998474986704231256862121824187280774433279546391055",
          "1.00738689125237445890902453896324499396057959866016758436496"
        ],
        [
          "5.04",
          "0.993894657088688434000305631858198333170312414247588302653489",
          "0.997547666083611205129196015429253878576805137926201262199353",
          "1.00731843404327989289827663607008477652017922762277547568914"
        ],
        [
          "5.11",
          "0.993686119524563805071580150314309576863760857802440212665163",
          "0.997821694004798214761112099110155430862576833850914809070668",
          "1.00724237894128429650163793389211893174225191323267277212991"
        ],
        [
          "5.18",
          "0.993484113226291796135154933615959235350518004361809558329597",
          "0.998098005560215665116391550813102290917264491977813965593165",
          "1.00715880577611848129132142904320162809906527615006502597411"
        ],
        [
          "5.25",
          "0.993288844145190184444730505193986314479458982530360997727856",
          "0.998376316062106732388483511992142699304363353267424090166752",
          "1.00706780225687273304698882647343730149649607445673800483644"
        ],
        [
          "5.32",
          "0.993100511281833831334490013296402143735673407736595665011059",
          "0.998656338626343758102657684634471153403324221779286874788757",
          "1.00696946387613723723108562747767382232380867509074170619542"
        ],
        [
          "5.39",
          "0.992919306492717472584505170577341774114486343602941838359268",
          "0.998937784464797412480433526681367186837903907452381422931333",
          "1.0068638938056940944033976432616360262705708410720185118304"
        ],
        [
          "5.46",
          "0.992745414304174251953240536666890339552409006977649183989424",
          "0.999220363180225062023053665950092062696169329615324784279739",
          "1.00675120278389160928888304059970159397981297097885086866201"
        ],
        [
          "5.53",
          "0.992579011733691474821173925174458082589773068653276782857158",
          "0.999503783063389133403152534315740131126693099769035882342135",
          "1.00663150899484169184712299982986476396045340550991340261606"
        ],
        [
          "5.6",
          "0.992420268118758176427292079529845530659679509035722746896396",
          "0.999787751392111614716294715826472598459605114160190033758582",
          "1.00650493793959111702390334032889582789585047956076815658636"
        ],
        [
          "5.67",
          "0.992269344953372281933325973316747120133240543967222221021755",
          "1.00007197473196643506394378948287206993096124603303430476825",
          "1.00637162229942703556490877595553526539271379398638899363239"
        ],
        [
          "5.74",
          "0.992126395732328386597056920801869945529646392024964020673212",
          "1.00035615923830732882388122660922898317843738782843978281697",
          "1.00623170179148649572095752720251024600023302081032389724067"
        ],
        [
          "5.81",
          "0.99199156580340050588643536492241077943608140374236798932764",
          "1.00064001095932493619619906769290709524084745164091763760725",
          "1.00608532301684881000991808205476053893658144289739779169042"
        ],
        [
          "5.88",
          "0.991864992227527538780495712483681460909594323381575109387433",
          "1.00092323613982333089467180953926812633335033973148975813507",
          "1.00593263930129836834999074830971210294713973071494686220821"
        ],
        [
          "5.95",
          "0.991746803647102653310835248337764713909820566768615066536648",
          "1.0012055415254029131483502322115381775814844090650426841827",
          "1.00577381052895394559603875503805267757798607329962497065312"
        ],
        [
          "6.02",
          "0.991637120162461341322506939388847346942907619076881952434102",
          "1.00148663466673367515545244094004383849991783424102812932202",
          "1.00560900296896866540666134082976260313586772549113627504495"
        ],
        [
          "6.09",
          "0.991536053216656498421144702797284151424713965758953867890629",
          "1.00176622422360025010863731271824125890919652501949308748184",
          "1.00543838909551255194291140900492456918321529585561045891626"
        ],
        [
          "6.16",
          "0.99144370548860256332266360865454069187767248081649824755964",
          "1.00204402026839790779823603883337851075753510844819418503416",
          "1.00526214740125701556036893561397713126386909429942963848614"
        ],
        [
          "6.23",
          "0.991360170794664495819251520417815746575959267495117219177537",
          "1.00231973458875677204711735161158323426076359095672010264786",
          "1.00508046220458766874954175899551963409012918889828119437886"
        ],
        [
          "6.3",
          "0.991285533998761181132216197455382578615049800167325357807354",
          "1.00259308098897001977157868225509040627119991601245016264952",
          "1.00489352345077854540347990165020294734551694412421205129783"
        ],
        [
          "6.37",
          "0.991219870931046716716214795463366320614819983581138717650959",
          "1.00286377558990068966369246191661895692521816002042416372118",
          "1.00470152650736709231306931150357726154420632143281379944073"
        ],
        [
          "6.44",
          "0.991163248315226961197635807286614843410331641316470605736569",
          "1.00313153712704099110068491988454958905517033061645799735533",
          "1.00450467195397520985751396824228768645166158572185028924269"
        ],
        [
          "6.51",
          "0.991115723704562699115248601583681960318666251376308182321907",
          "1.003396087246397670988227649016880634566139816102361285014",
          "1.00430316536682713340706692698198378546680834234078582560397"
        ],
        [
          "6.58",
          "0.991077345426604794030731870034072043050716305991566648090809",
          "1.00365715079787707720540772170799437134860395575043447249715",
          "1.00409721709822006321834447704540979390750239244928602808285"
        ],
        [
          "6.65",
          "0.991048152536700760492419723737321025782333702577761537578534",
          "1.00391445612584406074970212219089371489902273191627997780485",
          "1.00388704205120816480631032941834324943146263953025401126662"
        ],
        [
          "6.72",
          "0.991028174780306275977501703549022670484471334663907167784557",
          "1.00416773535652979238987280252282893540926386743672785821916",
          "1.00367285944976487114138831205165957417956722677439483129564"
        ],
        [
          "6.79",
          "0.991017432564129270678410870123869933762302909161813012867643",
          "1.00441672468196494059202181149840861172041795098130234680843",
          "1.00345489260469232075300044223395113303013937604888715247223"
        ],
        [
          "6.86",
          "0.991015936936128368929367865467330345691975286364860264820376",
          "1.00466116464011647177986293778875266773583393502485329869327",
          "1.00323336867555026110854010816342260347812450255754811816948"
        ],
        [
          "6.93",
          "0.991023689574381604056422621061486446869833023771369400332726",
          "1.00490080039090859680288065781882099860451749556162777092526",
          "1.00300851842887983463177521062512425727663027924729637790555"
        ],
        [
          "7.0",
          "0.991040682784835481181199352751804142744716781133597344139935",
          "1.00513538198781110304968373377479896091083788331960363527828",
          "1.00278057599300034652939915521943609703216572791032350965535"
        ],
        [
          "7.07",
          "0.991066899507938612611749954534930195777227769105477347551062",
          "1.00536466464468148322005482724923026302177308109527411439179",
          "1.00254977860965939124224960492056629830696694460781438457801"
        ],
        [
          "7.14",
          "0.991102313334158290464972456016018852012923673141547057829404",
          "1.00558840899755090162129516347669105350898547029351522159998",
          "1.00231636638281859077044613231018054230590957706901020879412"
        ],
        [
          "7.21",
          "0.991146888528372483650696532312440676798514551956131434710427",
          "1.0058063813610481282253225060175076748818746418623245879066",
          "1.0020805820248586771642878695585221127647801254531722639681"
        ],
        [
          "7.28",
          "0.99120058006312384395042398723649999560908672492979066822947",
          "1.00601835397916011981594835285799108749760571921413468962891",
          "1.00184267060048873780483935840387626102738397260099715976064"
        ],
        [
          "7.35",
          "0.991263333660716371422943190221504954154144947748350056726219",
          "1.00622410527003293551898935031552902961404866427691433790483",
          "1.00160287926864514122288912877685377490727863075201910163234"
        ],
        [
          "7.42",
          "0.991335085844129415740344993869643604925805807295032062157293",
          "1.00642342006452213892202556188452111845767324141533324312617",
          "1.00136145702266597941526427780717128940980859464126497789851"
        ],
        [
          "7.49",
          "0.991415763996717670533246324046986534202181735588517346284735",
          "1.00661608983820775786002281747096111482983499009557935296851",
          "1.00111865442902680695956866563468391712817206763583288211833"
        ],
        [
          "7.56",
          "0.991505286430659745949969029204781263931034358341252280048551",
          "1.00680191293659524169024996746358408522810545387602093586627",
          "1.0008747233649230354632349017590367557003092889582535546227"
        ],
        [
          "7.63",
          "0.991603562464111774330011424774089140244456613641942898101898",
          "1.00698069479323066934381180656501117524360271173664116243703",
          "1.0006299167549835624451918649128458259386742174415462730519"
        ],
        [
          "7.7",
          "0.991710492507016309504761817243017733255572233305280839926909",
          "1.00715224814046571337839021971817943915255859737416015281323",
          "1.00038448830739908570442467519447243484801816100415664675503"
        ],
        [
          "7.77",
          "0.991825968155510516598245772025655313233388518453858779342059",
          "1.00731639321261554834697820162823406164684114687782230434441",
          "1.00013869224974708723179902818427622608444829535526583759978"
        ],
        [
          "7.84",
          "0.991949872294871311673370236548701473473027205752306107855657",
          "1.00747295794126099765131124872299205416937566550791652351045",
          "0.999892783064793674962766729947968753790980608342330724408423"
        ],
        [
          "7.91",
          "0.992082079210928695106036751664503094417813544853025604361651",
          "1.00762177814245473222027035213176769340756741622773450726029",
          "0.999647015226550356835003147615500680119282981516881405914037"
        ],
        [
          "7.98",
          "0.992222454709872025755914843742948775449991268112492177763219",
          "1.00776269769560025635500070179439687543850353959219327091419",
          "0.999401642936861400837088749871310533520984300861111348298137"
        ],
        [
          "8.05",
          "0.992370856246367402103185198379593505677472408532847006191541",
          "1.00789556871378172940296769622897092367030068500816174038389",
          "0.999156919862794718537337715932351090704266271599230528739837"
        ],
        [
          "8.12",
          "0.992527133059897649521724133833313580570072038477932079296538",
          "1.00802025170533236405040442654074556410976602676113778842435",
          "0.998913098875106209835717678410594087098609316343264394521688"
        ],
        [
          "8.19",
          "0.99269112631922965850910748123961751781406300472640750737637",
          "1.00813661572643919946794555491756359097863855223904713152152",
          "0.998670431788044235550306340136720058139814311952679853713753"
        ],
        [
          "8.26",
          "0.992862669274906976538489351077381836643826643493366799017338",
          "1.0082445385245924558707184195315514655865567188025751023767",
          "0.998429169100757354339599249091069782016719974154591524702364"
        ],
        [
          "8.33",
          "0.993041587419658626613747457512952863935697772268503845019605",
          "1.00834390667269842090755669837323328594890187548182902374696",
          "0.998189559740564683971785641594140932176284621926257908011574"
        ],
        [
          "8.4",
          "0.993227698656608109834355536461141648923830501126067127676359",
          "1.00843461569368588143685518338369421389848759852236704439211",
          "0.997951850808344236821417934305059080290298034877860808995392"
        ],
        [
          "8.47",
          "0.993420813475159449433044353038636074614076764654833835116197",
          "1.00851657017544747959500668008243848510931753821915099450359",
          "0.997716287326290348532832627253638335384733388415224037831893"
        ],
        [
          "8.54",
          "0.993620735134429952867568382759661366432136994733938804282466",
          "1.00858968387596902172655023585922343645677473539106534641775",
          "0.997483111988286879909051341695973399018208288792170986831151"
        ],
        [
          "8.61",
          "0.993827259854092110582762117432834276957729427880348122808148",
          "1.00865387981851168406749510489941799057211489750468772587388",
          "0.997252564913138238127187519681214367383790973337153480619185"
        ],
        [
          "8.68",
          "0.99404017701247971990363364787011715706010279913243940997275",
          "1.00870909037672422067889018021201973811910875198023253810856",
          "0.997024883400895447152766232770535986390103336029523172145965"
        ],
        [
          "8.75",
          "0.994259269351805926014682543839648461758428503764287971104693",
          "1.00875525734957466696733263566180585778351668652524775802221",
          "0.996800301692509511428888324362015413657069223848981860927309"
        ],
        [
          "8.82",
          "0.994484313190333415916752212178265923008274495004298462862552",
          "1.00879233202600362552919915436159791892181035238250368219336",
          "0.996579050733039174106431200396508363299490810012086069516689"
        ],
        [
          "8.89",
          "0.994715078641329493373998063477435259345561230205681282335964",
          "1.00882027523921399876920264950747415205434651033641536844642",
          "0.996361357938634883620851546463098624207579463393514405808788"
        ],
        [
          "8.96",
          "0.994951329838631211860546644648556606289327959655517581047182",
          "1.00883905741052497300452498620289914692558280779067848929608",
          "0.996147446967515362437807548201186916259462038820824452781361"
        ],
        [
          "9.03",
          "0.995192825168638158017659941028238052169682541413783081566195",
          "1.00884865858273113934094443865236583897213827966372205511717",
          "0.995937537495147631137662123371629615155786187939532728241796"
        ],
        [
          "9.1",
          "0.995439317508542870690368348417633377348173520974007146762548",
          "1.00884906844292083485569825361809324676036128706278877002225",
          "0.995731844993835691229665902800183709068923337140506713126257"
        ],
        [
          "9.17",
          "0.99569055447060126168594868508191398530035011214145962891142",
          "1.00884028633472108055063686877795772623578337978620784893578",
          "0.995530580516917322374021005616082579772580751740385321863333"
        ],
        [
          "9.24",
          "0.995946278652237786326252561633323953407110685983327287163043",
          "1.00882232125994985686360936019946821910270614101382813105351",
          "0.995333950487762614856585109738134933187004879791833458402925"
        ],
        [
          "9.31",
          "0.996206227891772507847597450316080493305411899154377204697509",
          "1.00879519186966986972887896355548227932691463050043206387495",
          "0.995142156493761946607038167322652472214801812152934323457848"
        ],
        [
          "9.38",
          "0.996470135529549623754254145485865690748468034512237389600614",
          "1.00875892644465139657046298897995792445295410672572669206353",
          "0.994955395085485135736841378503821671028244126597337609083141"
        ],
        [
          "9.45",
          "0.996737730674239489159005645793902751269063901278526547720553",
          "1.00871356286526523839797553652750984891922765307483158133144",
          "0.994773857581187463992228118149234024751939358524645041929467"
        ],
        [
          "9.52",
          "0.997008738474078697496211401048469120359103987094158879428641",
          "1.00865914857084021750805676203092304599232599636446832611129",
          "0.994597729876832182674957138648575076389914988072503289721323"
        ],
        [
          "9.59",
          "0.997282880392805379018244711079375278314357476870176729688003",
          "1.00859574050853302634656003699903317541231380938232256724217",
          "0.994427192261792988976071022186679697939739593594858470102465"
        ],
        [
          "9.66",
          "0.997559874490039569084149057580970129298274278748584760792721",
          "1.0085234050717715281064476167248682510685333321927252452674",
          "0.99426241924039380526608642580848114800200417545313464209376"
        ],
        [
          "9.73",
          "0.997839435705851298915658301152902722597149663703539165630195",
          "1.00844221802834581001407546523881162115660677639353204874752",
          "0.994103579359437014119638735715849791994912944704350365452564"
        ],
        [
          "9.8",
          "0.998121276149251989265650550633147177111684061127751628210172",
          "1.00835226443823437258622690047520120216267319608280976629142",
          "0.993950835041865104603302301139055238361315821454245633110189"
        ],
        [
          "9.87",
          "0.998405105390337800831731766700890170432511966061046271360797",
          "1.00825363856126577928180312992843082028228376548580518745858",
          "0.993804342426694476942588381241355739956224608937729633446227"
        ],
        [
          "9.94",
          "0.998690630755806833181706153764603359576259204765655678128214",
          "1.00814644375472886811291987585082883066869757641312599407001",
          "0.993664251215353938864085651816494239623519787112372397986136"
        ],
        [
          "10.01",
          "0.998977557627565485714344886079406708831706458133947194771505",
          "1.00803079236105721749600096793507735905445220295681043249724",
          "0.993530704524554212870877552711905385378555805877186775656132"
        ],
        [
          "10.08",
          "0.999265589744132919311601599234282997600455596267509645846667",
          "1.00790680558572594093807961665456929789177696496168896484531",
          "0.993403838745808564077456340556929471324737806313763766527795"
        ],
        [
          "10.15",
          "0.99955442950454640560537604892058079985288366065066876512467",
          "1.00777461336551103759735544346873648293386435365266178349021",
          "0.993283783411718457065923889775201200961803872709843460023687"
        ],
        [
          "10.22",
          "0.999843778274464442070888391109113405014659567269214030189874",
          "1.00763435422727342742441381826379495059676962011231989175706",
          "0.993170661069131961034292503460526659845219603105047681218233"
        ],
        [
          "10.29",
          "1.00013333669415886541016203603464939363450624006635242175959",
          "1.00748617513744143019517945003605729387563990206177448862829",
          "0.993064587159276448249889735105500088283064212138017225717732"
        ],
        [
          "10.36",
          "1.00042280498808183281749964011386794573753926256141845198899",
          "1.00733023134237678767575723843313828679217325216354612430971",
          "0.992965669904960973921768046494287954927198359271511723824447"
        ],
        [
          "10.43",
          "1.00071188327568848053264684070396460874559145973764228081876",
          "1.00716668619982035852511503384353211070543913684847193827984",
          "0.99287401020493758797171148616111121577190458916069614350449"
        ],
        [
          "10.5",
          "1.00100027188319133120801485856044009102298439282102565550308",
          "1.00699571100162431823130529454703431595307024110825725991345",
          "0.992789701535504712217834359645450346109150240128648690908124"
        ],
        [
          "10.57",
          "1.00128767165591812539660428310236417068804380322278067810618",
          "1.00681748478798805410012335138111961482117896418361108966829",
          "0.99271282985942962110935250431822748760611269258377588731"
        ],
        [
          "10.64",
          "1.00157378427094071690916248401768378406405417537919642589344",
          "1.00663219415342494164844250552030112476358768959079060614436",
          "0.992643473542260990826960967187805017621048708535707642103005"
        ],
        [
          "10.71",
          "1.0018583125496390154620071139714839272645684748235377727162",
          "1.00644003304469680818398200561954350210586215211296750010003",
          "0.992581703276096430315337937835861789484155704207384824798893"
        ],
        [
          "10.78",
          "1.00214096076986070099611332945084027358815380296578037134511",
          "1.00624120255096211731366432661259005276627829368366988718504",
          "0.992527582010863878257803195927576492361906548123783674498292"
        ],
        [
          "10.85",
          "1.00242143497733458975390649284829323665173105511372335673582",
          "1.00603591068639273103371764611794112705263049756305679448214",
          "0.992481164893169741371783061254735812807905695063919411841425"
        ],
        [
          "10.92",
          "1.0026994432959931194387588163591673536486442576791360863978",
          "1.00582437216552251135416239739932664401199236651674946027119",
          "0.992442499212760660579736860377926978119872712999019025782255"
        ],
        [
          "10.99",
          "1.00297469623685745558710787385951484867398412325396302654031",
          "1.00560680817159899958421159705809532449725626814764077229117",
          "0.992411624356639821156118808787786891637912771120511908316206"
        ],
        [
          "11.06",
          "1.00324690700513721885956204891908631627299791765853033348332",
          "1.0053834461182169480138217272103951037157084388473065447023",
          "0.992388571770872769142768672281733865899151866259241995206829"
        ],
        [
          "11.13",
          "1.00351579180519580760817203224380794677885157971625795531969",
          "1.0051545194045195664279469072475228399869729631618872741457",
          "0.992373364930111757186761811303869960595779569632629635794545"
        ],
        [
          "11.2",
          "1.00378107014303175513151632137444194801655260890229484337168",
          "1.00492026716425997645840041380053130149447223024723973451754",
          "0.992366019314861716293677172668104384227305069006466848507466"
        ],
        [
          "11.27",
          "1.00404246512592652877484211642786506692211509941809567968231",
          "1.00468093400902153312018046486815726603473140881863214525921",
          "0.992366542396505033433077811872341235482489482931329323277145"
        ],
        [
          "11.34",
          "1.00429970375890965964989821804357048088058816083413262940069",
          "1.00443676976590136904505932747684837474583905644953327476305",
          "0.992374933630096405966881633473575094563610247691196537466677"
        ],
        [
          "11.41",
          "1.00455251723769309725081627321786035936281062005039071764775",
          "1.00418802920996673811716795667799525148902662361908787578058",
          "0.992391184454933139875877775276934806638793403857401449735991"
        ],
        [
          "11.48",
          "1.00480064123772822141536641988846438672577827468042318566108",
          "1.00393497179179847779070038675283282282900667907084687983176",
          "0.9924152783029003570494880397843799083770116352602993093833"
        ],
        [
          "11.55",
          "1.00504381619904102243322705860386908766765905222892123609667",
          "1.0036778613604401708415238916315340203415021464975951885707",
          "0.992447190614584674766141060619030046408373207558886448852993"
        ],
        [
          "11.62",
          "1.00528178760650358481507548233264967499122466615474326309575",
          "1.00341696588207536633644928264380606436727273613250735141733",
          "0.992486888863144015224791142314396875915027637142474682744418"
        ],
        [
          "11.69",
          "1.00551430626520318611723155433429643527229848920241389702724",
          "1.00315255715475851600333971238066246351315800656276183895498",
          "0.992534332585915291940569278257605724340499070038546967679955"
        ],
        [
          "11.76",
          "1.00574112857057405266451751532496468626331144734385207106867",
          "1.00288491051952809689028242949996464041469209790296739386309",
          "0.992589473423735800425932143003662660272175175436497671451106"
        ],
        [
          "11.83",
          "1.00596201677296110098264373121690713492342573797344940965653",
          "1.0026143045682327262658556280035646475965187546909764556078",
          "0.992652255167948210405679035713762398509185128064871961489049"
        ],
        [
          "11.9",
          "1.00617673923628983772145027638238921458731438741523106157518",
          "1.0023410208484029332832609308911017827018172423452808416986",
          "0.992722613815053113585794217741391039783336001934979713078242"
        ],
        [
          "11.97",
          "1.00638507069052199080634027866572208244753915370196470389497",
          "1.00206534356550263822818430915191892187579872383965549841032",
          "0.992800477628967122637810249078210816423751622187123622161646"
        ],
        [
          "12.04",
          "1.00658679247758239796846974635834852378208218242377839414741",
          "1.00178755928289530945684960178013759910840594888054022694634",
          "0.992885767210838541732813512329159648132368280292857367346946"
        ],
        [
          "12.11",
          "1.0067816927904491816210122687951837292879549007414985581522",
          "1.00150795661986022668256085380861706081642345491956997971193",
          "0.992978395576366635092029538245778902649151312981651122018404"
        ],
        [
          "12.18",
          "1.00696956690510628568475996094210778000695296809330605704634",
          "1.0012268259479942843396912029941075755325523938138189778957",
          "0.993078268240564506345878054625013382972136377045465159283496"
        ],
        [
          "12.25",
          "1.00715021740506503330669074441996573224721883083039978273494",
          "1.00094445908633432853696778936566459021586624115103015019759",
          "0.993185283309899567075660029526923816146733864847016068264216"
        ],
        [
          "12.32",
          "1.00732345439816947582088646620440682922903061615512570183821",
          "1.00066114899553414469891967253527593896491905515820065548361",
          "0.993299331581739517180025823911793228254507642847086794623914"
        ],
        [
          "12.39",
          "1.00748909572540893262110455639261493648045547167773017195251",
          "1.00037718947142891033152022160438781860848932386113221006568",
          "0.99342029665102568248168228421725101710445860059093000120895"
        ],
        [
          "12.46",
          "1.00764696716147025720299551473856729740632438795819970051",
          "1.00009287483831820918826836755620621974610868411549937066887",
          "0.993548055024089456505346529614150392522253892175017615144101"
        ],
        [
          "12.53",
          "1.00779690260677199337573042157438113616253716014964619374543",
          "0.999808499642296580966074840454904564911032292438012902478692",
          "0.993682476239521474294044728203375073357009461330649152405109"
        ],
        [
          "12.6",
          "1.00793874427073269298132593003623626951072702736319567207976",
          "0.999524358344958066740786039512897560882573445688107564035587",
          "0.993823422995997007629082807043854140712223570084317332543417"
        ],
        [
          "12.67",
          "1.00807234284603623643358312537609865615724028687478104216652",
          "0.999240745017798317524382962139898533960958991063966656661057",
          "0.993970751286954914703935809570736850641092771505482301711132"
        ],
        [
          "12.74",
          "1.00819755767366801267119544713209918282396879026073024898614",
          "0.998957953037634575047572339472770140441056883184752334964817",
          "0.994124310542021305298717410079019087300390842733323360163287"
        ],
        [
          "12.81",
          "1.00831425689850725706692517997022943409722820737128466704578",
          "0.998676274783360224135360846334694545704291393619944504067602",
          "0.994283943775062897449697143196495588927989050035000427974214"
        ],
        [
          "12.88",
          "1.0084223176152726945357178644718595672206217345725283871979",
          "0.998396001334346669317123808190866121886938549710990696073047",
          "0.994449487738748846674824091931054029284414214205943910587755"
        ],
        [
          "12.95",
          "1.00852162600463086941777917492227030499145169042480160418938",
          "0.998117422170801019478564585713410096195847712071077872856313",
          "0.99462077308549362770578103826582225069430997936585147249894"
        ],
        [
          "13.02",
          "1.00861207745928914140734485108681369932285573285603786741593",
          "0.997840824876383488654775628578964093922367330535373433589427",
          "0.994797624534647345638244468935270117894446481509185348557871"
        ],
        [
          "13.09",
          "1.00869357669990826449996552851660852504481909256403039679054",
          "0.997566494843383554004687755312882300809745757953406631551956",
          "0.994979861045793653241706668219475041133907224173042052785692"
        ],
        [
          "13.16",
          "1.00876603788068271927279523595975607369314559515725807873718",
          "0.997294714980748769347158047258540062098352864451686179619401",
          "0.995167295998009259215349695440031267960849928045027102751799"
        ],
        [
          "13.23",
          "1.00882938468445051248598070241829026569039850614639958728986",
          "0.997025765425254730290556313949878312044036198157052917573099",
          "0.995359737374932834332711460259543580239771666734726773099428"
        ],
        [
          "13.3",
          "1.00888355040720796582878185776751264957075872573602808217079",
          "0.996759923256099040963873697120345572627766841372106338956609",
          "0.995556987955484965125612514275134180241508420681691191913384"
        ],
        [
          "13.37",
          "1.00892847803191906067985390677525442280103438958327927240585",
          "0.996497462213196258708648293332534534382260342263659704229295",
          "0.995758845510074674995222766081252700700479284544413226948572"
        ],
        [
          "13.44",
          "1.00896412029152316035758952812933451561666281951759228657205",
          "0.996238652419444707843832710204950563183044095584156525617313",
          "0.995965103002121937911629431750618460980473749898707906721418"
        ],
        [
          "13.51",
          "1.00899043972105936724232796933251029899812375814734922337455",
          "0.995983760107229772711755244158951011552702122671310814550853",
          "0.996175548794719558194951587625288559257854234108189067856542"
        ],
        [
          "13.58",
          "1.00900740869884036057328849549179981478499932548323108083546",
          "0.995733047349421819449977198389382375529367486301583997193538",
          "0.996389966862251789783603527283294853224942847836532263769595"
        ],
        [
          "13.65",
          "1.00901500947662327244235190548375306781447738500226632120145",
          "0.995486771795120270906523763424166072434480676607260972375988",
          "0.996608137006781128894033633562605652452743059644052541348362"
        ],
        [
          "13.672467959397975353021647260742734",
          "1.00901546151441097459121304079237491004827798037600252778805",
          "0.995408706818130082824299769264249080825145510858738540178574",
          "0.996678922033197053763385250423604764883907642472176750436759"
        ]
      ],
      "flow_calls": 32,
      "seconds": 35.775896310806274
    },
    {
      "index": 4,
      "rho": "0.00601190549715573770813551646283618801266709859135021544931111014524192021228532568074453396753589677274195181573314867216031101515066098",
      "stable_coordinate": "0.00000070570705078875363254197584568467543357490309011552079942517157298290817239148893662069527474597715497429285741358802357698941048761101",
      "period": "13.6725974340019233789179852093259747568066379560026862208081571300032319534636660786869668693608458977687643423822646313928851314708993",
      "initial_x": [
        "1.01202451670136226416990357490151806070076777208579054641942164546205682333274304285042568863034653952263887792432371093234419901971181",
        "0.993876500448215670314545939592538485125453906582373275606850048103617420094398950106783197105447183245432329420017082182439832561372658",
        "0.995570737957805306482398569007399805726292175687549097175329250568699455304604770563316364162271572419320839106854933805435835465931951"
      ],
      "original_ode_closure": [
        "0.0",
        "-5.593755548400155057468223986597200378032353650950305171e-155",
        "4.661462957000129214556853322164333648360294709125254309e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.684765947993812833061924960729830006049796189601333355879662506599626677904045274099407824992683908159385136041330045526692759955989595",
            "-0.345215574332397384915584516783196144060159694947571760883413991412099513908883184847770354476051863104445715086380360022573561738855318",
            "-0.378691835249186584828934463850975747119470786673257930252318790195624795308118464258467699551372778653364346801617165457548158169774733"
          ],
          [
            "-0.213333876722215271515533277042436408765819473358116776459277921826778287198046407307940271536567634343262376361579408122530966247025147",
            "0.766127985976197085865247103680821408427457115878104182609965773452339841182624500244123566167719682294234435603670366000424452800576007",
            "-0.256550929351564659317403549418297973864600873738856411187860566280136054506152297197898385057282310988692051314536798518348691636132326"
          ],
          [
            "-0.375544010397293566871684073517075092154153399388293147203890942504656985872289545244811040234555524886460041028453976110133141760464992",
            "-0.41103491570173581727557142430209816597559997992278325467684776355659846824327103793173514123675057744409618147780945177156893741056887",
            "0.549106066029990081076242024840104613879521782251577385537024430274026278391420683506308100874008959244004947420999423574340762109160376"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000134705169374709050544400327979048177595908362688578650396084821791351524242958204099877052238014955543743775685664920878435069546",
            "-0.00573613426651108969245931455868128918750031486694008860723045463522615476176133256341813833522871966694135260951513293570559904486039008"
          ],
          [
            "0.000234836467507354827734457436999364557945957744565411804723988088552004851999518743516009234943799068458501227312563470336298688112247879",
            "-0.00000134705169374708709135475252376212500087135261196175985125052222511603715197173220150673610983045193091837175702154775080948496948374114"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000000000000000001817506935914465738452491128919632055644333905066836673866328317637783383944429719327487679210221",
          "0.00000000000000000000341408925075602833860001837187026664212779903679647692164711879917112529574926652124668522655553790818309807362376818090809303018223017"
        ],
        "slow_multiplier_minus_one": "0.0000000000000000000000000000000000000181750693591446573845249112891963205564433390506683667386632831763778338394442971932748767921022089322484230777367138235184954932250803",
        "monodromy_eigenvalues": [
          "(0.000000000000000000003414089250756028338600018371870266642127799036796476921647118799171125295749266521246685226555537908183098073623768180908093030182231 + 3.75851245317577209199620411084046251061152012632853268220077058830098757615340089691868028484741727612032850847880070075752605517403352e-162j)",
          "(1.00000000000000000000000000000000000001817506935914465738452491128919632055644333905066836673866328317637783383944429724898829195558603 - 1.00034435753519506240190485519362767001136362462633527432797240495102492199920004839332835649801375525222113450972725364106615227693248e-120j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999944286584836516181 + 1.00034435753519506240190485519362737967318781777370639028174566274625169156350760113247771996012807196835588873357377222917349573334348e-120j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-47.1263761862679634782832741488448706557637568111823842785200757445543892267012153456360942329910382836592263274181669975159983096828927",
        "det_monodromy": "0.00000000000000000000341408925075602833860001837187026664218985034572727795311009265111027903836098070213242232733136777830678853425198240126782823715589612",
        "liouville_residual": "7.93114460286535126684615968866567151363209937884360899807324543980885390292506591067644987663556812946694857691617037802313051065850416e-154",
        "periodic_trace_product": "0.00000000000000000000341408925075602833860001837187026664218985034572727795311009265111027903836098070213242232733136777830678853425198240126782823715589533",
        "periodic_product_residual": "-1.30286768651564768792223660894861340070727735846353828632230127239145458038432524369695289829186244905156468660447854262269822787827241e-155",
        "shooting_jacobian": [
          [
            "0.000237772896231772739017572415964669754030500716656098537614662408064112124732535498825557225145698609581688606464626065656875919302168011",
            "-1.01147510990126263367192098237863430063076525231357649430147486699595769752031339508106484336331280680144891373937544302779619022838713",
            "-0.00000246166249454836729164243725735006087473374295599900880457630151800105956709550458576691865559379717667484697378467685183410488372369697"
          ],
          [
            "0.000614301363882320884912652601456448141995481918657673325066689771230044093217601586101976928189574006873959158332771043546705802130505705",
            "-0.685013763454030798163660629095734485175642041018553112053403021135764553602719865385164363874556569918932122910493037146044052309870017",
            "-0.00461290433771161759655514085638662635522677149996001503219464679615698614339640711129651355815471503721687146979929329563841940743193535"
          ],
          [
            "-0.000130685654104980373721772106759193033098384987714848931008289100149060969862807891305495950083412342431237121320138145156016796056049056",
            "-1.20453162408202704268998144996305214827550810072567271175219947580520360528869417841535936033580252585148638855570340323795981631694267",
            "0.00420717393887824407046469109356362827405034370850049868594965010688968020596032111548953939856475356315058743465344085525922064708004739"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "18833858251838202565596219980769906622.5222606009583891719698156311900308262814268149851199945423997027232005405724891386465117818253912",
            "-9504501856078088257943225729919498697.4683585770716666702703414552305261549135129554312927210303722201819391472157656729004390252051765",
            "-10410074761226084845845387122889136921.3219320484235827640612898960062816541675045937604721452751417821667689533026512702787498896249108"
          ],
          [
            "4422870783560348435597916033862088.68423263564061995424402021837040555280757841761479449561134767951194882698926395737261877928603868874",
            "-2232000634678240236605018213529689.90324594450262494353934554000111210359817403296464212924412635181821134958488893445404421583640609476",
            "-2444661890327864035520338640800414.5254259765307177294618021263441039797034965307173567731492015734938583184663314739055783687954871047"
          ],
          [
            "1851314665413043250463998463841110768.17550825364751929075823454166308354292483428740677419910555208564928021872256231045631793679299672",
            "-934265482851103294793317629544107206.026268594199898503314523371637251481005195815980189845177789481307132235180432327098321631549442871",
            "-1023280722186758420768566213446680841.88752664920407048791430402492106413150388675391456271949525948269543163686955903799899196701229081"
          ]
        ],
        "integral_u": [
          [
            "1.36495297343054088522817128093013227450782399127290403674420310382237334062056653882159274048125085111904821855212174339100826691497529e-154"
          ],
          [
            "-6.81439628487613991016421171265559941119333194766179468979815928784514097482523927015383487159893657977948881874329735521665809148108025e-155"
          ],
          [
            "-5.34775491258142496211810391494673958516652371717414182792856476018307998984733343357726269215870463396942574296025883323585495861967583e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00528",
            "0.00672"
          ],
          "bracket_return": [
            "-5.08616788019856714845262930741e-42",
            "1.59304357701199230611962755924e-41"
          ]
        },
        {
          "stage": 1,
          "rho": "0.006",
          "v": "0.000000702913980333682152107402410877",
          "radial_residual": "-2.1432996228486350541e-43",
          "radial_derivative": "1.7829351528258828097e-38",
          "correction": "1.20211866340264e-5"
        },
        {
          "stage": 1,
          "rho": "0.006012021186634026417550565345590111122544",
          "v": "0.000000705734219122190594883075915679",
          "radial_residual": "2.1028543769803987513e-45",
          "radial_derivative": "1.817837988617138078e-38",
          "correction": "-1.15678866331761e-7"
        },
        {
          "stage": 1,
          "rho": "0.006011905507767694656173655680183880069797",
          "v": "0.000000705707053280824760812064951237",
          "radial_residual": "1.9287279538051318248e-49",
          "radial_derivative": "1.8175045182355035607e-38",
          "correction": "-1.06119568587241e-11"
        },
        {
          "stage": 1,
          "rho": "0.00601190549715573779744954183876393747722",
          "v": "0.000000705707050788753653516137810549",
          "radial_residual": "1.6232864193011723875e-57",
          "radial_derivative": "1.8175044876419675249e-38",
          "correction": "-8.93140253759277e-20"
        },
        {
          "stage": 1,
          "rho": "0.006011905497155737708135516462836194339233",
          "v": "0.000000705707050788753632541975845685",
          "radial_residual": "1.1498562083730662665e-73",
          "radial_derivative": "1.8175044876419672674e-38",
          "correction": "-6.32656599304958e-36"
        },
        {
          "stage": 2,
          "rho": "0.006011905497155737708135516462836188012667",
          "v": "0.000000705707050788753632541975845685",
          "radial_residual": "-5.9347312478869197967e-84",
          "radial_derivative": "1.8175044876419672674e-38",
          "correction": "3.26531862135133e-46"
        },
        {
          "stage": 2,
          "rho": "0.006011905497155737708135516462836188012667",
          "v": "0.000000705707050788753632541975845685",
          "radial_residual": "1.5369344226531839496e-126",
          "radial_derivative": "1.8175044876419672674e-38",
          "correction": "-8.45628956133806e-89"
        },
        {
          "stage": 2,
          "rho": "0.006011905497155737708135516462836188012667",
          "v": "0.000000705707050788753632541975845685",
          "radial_residual": "1.1270518084160050269e-156",
          "radial_derivative": "1.8175044876419672674e-38",
          "correction": "-6.20109505137037e-119"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.01202451670136226416990357490151806070076777208579054641942",
          "0.99387650044821567031454593959253848512545390658237327560685",
          "0.995570737957805306482398569007399805726292175687549097175329"
        ],
        [
          "0.07",
          "1.01201808092332566507781765761341270322673233042105216447066",
          "0.993556837703708281325514551229295743945982547232408027643545",
          "0.995867497972756366706867142896086784688780467061580766530306"
        ],
        [
          "0.14",
          "1.01199912520497935431415261337766012788912699312254812113941",
          "0.993243873101427844521895350153947386744267054588245700218592",
          "0.996168569931951584247024478626655594905358348997426528318889"
        ],
        [
          "0.21",
          "1.01196766999815514087914268982784961911633822212530723196558",
          "0.992937926833186422550239555800186783817098152485514596220149",
          "0.996473644822088501800062817138170795134828754383649741205289"
        ],
        [
          "0.28",
          "1.01192374903597194314597207824252918555738714721576641871582",
          "0.992639311713370194817187338755868349856894808254437692983925",
          "0.996782409328767932731357897165281626856198794775612699501423"
        ],
        [
          "0.35",
          "1.01186740929294240802007923736189347826774649439536506419664",
          "0.992348332870838643697164459072162536361402395940956326130141",
          "0.997094546150979271617853005560996388962544478662683408014195"
        ],
        [
          "0.42",
          "1.01179871092995373495858414172862942347777718513899757316987",
          "0.992065287449195863340834937395870160152518905790262116987532",
          "0.997409734320407934558611934544556086913198613856448116420396"
        ],
        [
          "0.49",
          "1.01171772722420698493970292127329391893059163612289544749058",
          "0.991790464315677380165922922973735276887753046953939019101274",
          "0.997727649525271710173398541044758823289550361295361469507155"
        ],
        [
          "0.56",
          "1.01162454448422054262585757743329426084413135102468805185085",
          "0.991524143778885447850686489840562527962897975468315817882805",
          "0.998047964438385095629246470717747266251841485103357385165068"
        ],
        [
          "0.63",
          "1.01151926195002453353688251039280408463343017293645563459952",
          "0.991266597315595400795397288397833369901621479219869117711259",
          "0.998370349049143156078845484057420055266322649779875840662565"
        ],
        [
          "0.7",
          "1.0114019916786938313890139075332263031493854455353840475316",
          "0.991018087306845334739651269782909997859706511147808640857271",
          "0.998694470999109101279655805826600985260251420539419760773592"
        ],
        [
          "0.77",
          "1.01127285841538777929595424465042815514892289933279201372618",
          "0.990778866783511146350848630636215314154919104742317801498048",
          "0.999019995920882640934689228995863884128796489458192854060834"
        ],
        [
          "0.84",
          "1.01113199945008484893467251206111620439814235233154282631775",
          "0.99054917918155881858137979100707338419504922211417468259435",
          "0.999346587779919281753733977842839420952619636687730512136126"
        ],
        [
          "0.91",
          "1.01097956446022013208199214485976707925546388413131372996171",
          "0.990329258107155797473346834181691517282624259125281076613055",
          "0.999673909218964085851114668270902443060872869877299146830648"
        ],
        [
          "0.98",
          "1.01081571533945275865750085665827220247402223456226969927972",
          "0.990119327111813379489456730874026969003218666021802348673463",
          "1.00000162190475704344103941997170619409474566468259521508704"
        ],
        [
          "1.05",
          "1.01064062601280902571513664260293832160047668146655700165707",
          "0.989919599477722225549256554147400958310969709752289743806087",
          "1.00032938687666114444495436543473049048279464283242352432023"
        ],
        [
          "1.12",
          "1.01045448223846516560069126505401720448378422561804282505144",
          "0.989730278013433446491466951136577623432426819388601458925037",
          "1.00065686489685848509724044115960695804077802690330747912837"
        ],
        [
          "1.19",
          "1.01025748139645124347545224408574147468808380040706040582243",
          "0.989551554860028170967075433652899075309772463525095799197141",
          "1.00098371680175433828138621730819077322938694827947111383527"
        ],
        [
          "1.26",
          "1.01004983226457462128854213372929040069706773907953414143251",
          "0.989383611307909115666555241202652654353502748944145377903508",
          "1.00130960385422407126418318350029468040440759080787519267747"
        ],
        [
          "1.33",
          "1.0098317547818777257984419778155933244843834933863141092855",
          "0.989226617624338432759378149588859842663537214150300143879652",
          "1.00163418809633313251154559373282549904744004940022474376235"
        ],
        [
          "1.4",
          "1.00960347979996048326410894796842945480829724230843161098859",
          "0.989080732891837012549813241179247237238078087929367709573649",
          "1.0019571327021560707475534146131708800736114460895138632461"
        ],
        [
          "1.47",
          "1.00936524882251270602101070954403312540333160572158902941991",
          "0.988946104857551471350217656537422793618717816844188045737063",
          "1.00227810233031671424519779325623103603697103713664177882691"
        ],
        [
          "1.54",
          "1.00911731373341591167428881658601304526663706718078565132635",
          "0.988822869793686254846081003192837077017107407836102359067176",
          "1.00259676347586824582179731000589139128414684531725677918897"
        ],
        [
          "1.61",
          "1.00885993651378750175931579369992845889107409789515193983036",
          "0.988711152369089633909721298545402438431571579426395218890102",
          "1.00291278482112897780189047989170720252096467203852122698999"
        ],
        [
          "1.68",
          "1.00859338894835290349936898615492114999133987490663444611419",
          "0.988611065532073859826277947994035940543258739601139209397077",
          "1.00322583758508717921103642925137587798759775672393237737217"
        ],
        [
          "1.75",
          "1.00831795232154316821172323230093464128128425121595486740288",
          "0.988522710404541374979331658888318556523946585890980792337802",
          "1.00353559587098635175898274455454494155611224012256031014168"
        ],
        [
          "1.82",
          "1.00803391710372660790825182500211792442482673649334822795933",
          "0.988446176187480737858395000166832864505778665141882130711396",
          "1.0038417370117009079444586560810685699189611840955463682738"
        ],
        [
          "1.89",
          "1.00774158262799332510645154494868086601739294619214159911659",
          "0.988381540077887811420910511390729302085242007681579340318422",
          "1.00414394191251128907659056984832851665295068221017589179547"
        ],
        [
          "1.96",
          "1.0074412567579209396950989515451560147761314991810057699038",
          "0.98832886719715977403490409401374692409795721186207962018016",
          "1.00444189539088718732337919743733602213150482310409849711858"
        ],
        [
          "2.03",
          "1.00713325554675843325191707612974401394506379274839873206378",
          "0.988288210531001634234070579855296284830259902704821523246369",
          "1.00473528651288771711405482163913703203413250678187557271687"
        ],
        [
          "2.1",
          "1.00681790288847281033011780514722138349764487087871198445559",
          "0.988259610880877155327279618904667942020720886526464085018376",
          "1.00502380892578812920637940060202571905332414452666542788078"
        ],
        [
          "2.17",
          "1.00649553016111021521573391912958586151325529570533171412317",
          "0.988243096827028413801003412419102027536204116229462932919051",
          "1.00530716118654398610563167321167053301948737166576380305258"
        ],
        [
          "2.24",
          "1.00616647586292924123906212235973010035791596172126930865707",
          "0.988238684703080616095996975926694804138236718768718286378658",
          "1.00558504708570562961105000503834656385962670195473680073812"
        ],
        [
          "2.31",
          "1.00583108524176943002852205301268942388267788193871626559331",
          "0.988246378582241270858833940545619110211045940895936895626618",
          "1.00585717596639827803428102136808162975293272592486382567325"
        ],
        [
          "2.38",
          "1.00548970991812238460368736243245848091939288278026311414067",
          "0.988266170275095346858989099248528712808614881256206850084704",
          "1.00612326303798619864407072101168225100391788903491494473756"
        ],
        [
          "2.45",
          "1.00514270750237651969662919767375251204138825739984571811376",
          "0.988298039338990628777644443176452302918821958824824119029609",
          "1.00638302968404311525308463393192444620179958620882386098623"
        ],
        [
          "2.52",
          "1.00479044120670925418792115094827112708187531000499803394744",
          "0.988341953099000102127378524671504804293617256280306170375514",
          "1.00663620376425533519715757198477186341121991832100783734182"
        ],
        [
          "2.59",
          "1.00443327945210242523913659015973123036921768448266822694312",
          "0.988397866680440842620166282725773901124934499822401653359746",
          "1.00688251990988901635993242358597252358980097384218570231109"
        ],
        [
          "2.66",
          "1.00407159547095788488820035701007324466121064387348796047338",
          "0.988465723052921542286676331416546944384820843342201305759923",
          "1.00712171981245854390702625563664155329354877172815758306309"
        ],
        [
          "2.73",
          "1.00370576690579064285343288023021871037064697216766677307462",
          "0.988545453085883462537348832201862776855465681064405229406071",
          "1.00735355250523914697408776233721895750571099101604092184777"
        ],
        [
          "2.8",
          "1.00333617540447656129878270660942085201465855898325377676978",
          "0.988636975615592251270254380566777779017751569859800168304069",
          "1.00757777463727365506408688796342364889189399189663359533825"
        ],
        [
          "2.87",
          "1.00296320621253050741024101725958877103530226337092674891997",
          "0.98874019752353068544451641441077694256375464165931360919218",
          "1.00779415073953066810028269446635979551302787345617399942075"
        ],
        [
          "2.94",
          "1.00258724776288904861623384645006151518904333909955269313073",
          "0.988855013826134990965684197670946331263681072497702992252174",
          "1.00800245348287938708175083549195534102112676466623445046137"
        ],
        [
          "3.01",
          "1.00220869126366925557232603708316613931020141161220748500073",
          "0.988981307775809937420871884146350537353949736782280838837876",
          "1.00820246392755491660500923792838958369780819869947114718332"
        ],
        [
          "3.08",
          "1.00182793028437198355665739465904901333447644122647395587199",
          "0.989118950973150395832827951968784302462666977214709398299637",
          "1.00839397176379699703636263803980333573921615144923342907187"
        ],
        [
          "3.15",
          "1.00144536034099415902052123989014917050581245833992285720323",
          "0.989267803490289473463293680781098881325422063311425199826288",
          "1.00857677554335484212399933304677066455262874078271567059747"
        ],
        [
          "3.22",
          "1.00106137848051013132270482797066927886948599323663449245218",
          "0.98942771400528569177519607759847093240476027729815723315915",
          "1.00875068290156103501138395744902227568886841313109029285756"
        ],
        [
          "3.29",
          "1.00067638286517708792010429887591223910210995943817391447049",
          "0.989598519947453943727412826225668323073463499553884799857559",
          "1.00891551076968825806562352343441198797231422864967530597404"
        ],
        [
          "3.36",
          "1.00029077235711390329879417537053181798433491472836642297432",
          "0.98978004765353714724743305791031622137298707702236990106057",
          "1.00907108557731398423111016358027364260853981702007348303636"
        ],
        [
          "3.43",
          "0.99990494610359662742518256705004997239332649133836422137092",
          "0.989972112534607596555988473392340789912786601721267339003595",
          "1.00921724344443012281028185873228677205405034254842742782635"
        ],
        [
          "3.5",
          "0.9995193031235071489716843046343739215347469694384974115668",
          "0.990174519253578996547955063020595579690190417677972242239711",
          "1.00935383036304697223348990147257334283209960988554233841995"
        ],
        [
          "3.57",
          "0.999134241895364423171126028290595409537684723719464523691728",
          "0.990387061913202043266365270506833581612641795934422867283101",
          "1.00948070236805366664883756732963549673074824175196868149347"
        ],
        [
          "3.64",
          "0.998750159947360065544459909836774458610747620177875796133185",
          "0.9906095242544081823551131507559554093568057633195531898796",
          "1.00959772569711059079541613600808651303046471634088843990998"
        ],
        [
          "3.71",
          "0.998367453449812112982697862031940491288147697439080695636445",
          "0.990841679864857835118605304535202997839216699219721089955872",
          "1.00970477693936295604294905983367867145864775574240799410893"
        ],
        [
          "3.78",
          "0.99798651681044237506172359416171137452920565300089793098022",
          "0.991083292397540927539572439805359406786567968418543444996091",
          "1.00980174317277885583766651214918898583045760287115106716946"
        ],
        [
          "3.85",
          "0.997607742272874073474473202673743239121801259759064414070917",
          "0.991334115799268991643124269356261921065005743632414002688181",
          "1.00988852208992962602858199535567515684766121597724354443288"
        ],
        [
          "3.92",
          "0.997231519518737428529442036712269559443865755453027984757782",
          "0.99159389454888943255899716750967028397474702646874999817633",
          "1.00996502211204519845843038282136847247816060932432915408939"
        ],
        [
          "3.99",
          "0.99685823527376153111653886755815723172576400460557564469048",
          "0.9918623639050437714430756388817160838015681993028822040155",
          "1.01003116249119232751753428813316573272402941814049338890664"
        ],
        [
          "4.06",
          "0.99648827291822126846528523068707425381175164048087974688613",
          "0.992139250163282788316138204548503742685863246807086342471683",
          "1.01008687340043906081111189463908616349959651552192303189917"
        ],
        [
          "4.13",
          "0.996122012102098284135703502973496197865343590631164711876734",
          "0.992424270922342505441346659301829613791182260536657598049955",
          "1.01013209601188458750143687744159365570028841429363425849574"
        ],
        [
          "4.2",
          "0.995759828365304978226611397301475446468948584004861835172796",
          "0.992717135359375878013180172803572937018542929424103007156284",
          "1.01016678256244960124579407830417505701576219702523491744144"
        ],
        [
          "4.27",
          "0.99540209276331042340207593211280496638947699703434285371309",
          "0.993017544513925902930805339823705297062742900057131257606891",
          "1.01019089640733852820560603741864027062904135587884895039407"
        ],
        [
          "4.34",
          "0.995049171498496815962954212752996034936211402241597574986869",
          "0.993325191580416627872122893023623177701758863059951583954603",
          "1.0102044120611013629436061776212120059165192396697648230882"
        ],
        [
          "4.41",
          "0.994701425557564727956437009974494778661064352839799460624122",
          "0.993639762208929252682130722121205070586709147650810345086715",
          "1.01020731522623939418481619188861142112161368505139909657674"
        ],
        [
          "4.48",
          "0.994359210355295004443378619816318726508105915441880524547506",
          "0.993960934814021175447554498557377107346534089086897008411296",
          "1.01019960280931575595630748974525538985648862898051225973775"
        ],
        [
          "4.55",
          "0.994022875384964686748759416127857723687634158455859996768996",
          "0.994288380891336460022855942826604791871607147750278369644199",
          "1.01018128292454847473233665088329227215412342779607448285083"
        ],
        [
          "4.62",
          "0.993692763875703863930299226368454176896820722035132512851403",
          "0.994621765341746804906925448000954643872456502075755240737331",
          "1.01015237488488046681460187049775775431177570085552831289912"
        ],
        [
          "4.69",
          "0.993369212457069885763641655370304318880838635850589981300481",
          "0.994960746802752691142181579043117271521911519858672791045209",
          "1.01011290918053773901759351541017511069011919357154491744016"
        ],
        [
          "4.76",
          "0.99305255083110493495612904119411337123838409147530079580425",
          "0.995304977986864996359177720178768585237193896701849053754921",
          "1.01006292744510382647830651208148585211110001345027028512947"
        ],
        [
          "4.83",
          "0.992743101452132576437195895199325764557020640941870768522053",
          "0.995654106026678001351086705282998690030244308419548393457399",
          "1.01000248240915523076703016649121148798123089717993761551557"
        ],
        [
          "4.9",
          "0.992441179214538598415146140441878459542289349570910169591125",
          "0.996007772826335403795643170881437586408647073637939823211884",
          "1.00993163784151926626843151513595556987822945389060418778435"
        ],
        [
          "4.97",
          "0.992147091148771252973991599443801394429425699774345709782416",
          "0.996365615419081711075928821523415324835341535978465496971186",
          "1.00985046847823225008488945593717456496073271403418551432541"
        ],
        [
          "5.04",
          "0.991861136125785911348504873253735894746059179450501087715368",
          "0.996727266330582231611423919818817728249010651303358893997847",
          "1.00975905993929234787033754793077414219986731225173833960725"
        ],
        [
          "5.11",
          "0.991583604570149187156761830961462494698935818954256951576551",
          "0.997092353947685843545184656998138544702206454373759698444178",
          "1.00965750863331758284301630446116363402309537415464534904843"
        ],
        [
          "5.18",
          "0.991314778182007764703777558822500377050258257915973471354265",
          "0.997460502892295813633613783675533871794643867004128729272543",
          "1.0095459216502354960842166450208903819949531378466538865864"
        ],
        [
          "5.25",
          "0.991054929668117512304303396407328655324026168322450974050114",
          "0.997831334400005191004416719084102715693029033554940485750476",
          "1.00942441664214668206211557590120523455751871782323476183017"
        ],
        [
          "5.32",
          "0.99080432248211897408179599361356942499094684778100320023962",
          "0.998204466703144733912125177037505817532278503630087928416353",
          "1.00929312169251988379363680031410453528507104989051209697349"
        ],
        [
          "5.39",
          "0.990563210574236027909978560943099131810365384893554774416559",
          "0.99857951541788296703886283383248304534311096093192299243807",
          "1.00915217517389148764614150190332298682317165737810874512345"
        ],
        [
          "5.46",
          "0.990331838150565380442320312183178391364589690496099027912775",
          "0.998956093935009836961303205222216130683385538639421830199795",
          "1.00900172559425707985089379603009984736085304208640181432478"
        ],
        [
          "5.53",
          "0.990110439442115649233787692174739462441620159646198528588046",
          "0.999333813814027559128588897591383206113609978589313479368417",
          "1.00884193143235718769593145122372344948265043217746286080579"
        ],
        [
          "5.6",
          "0.989899238483746061856235895983702710050784521415092650627288",
          "0.999712285180164656263332378217280118856482923453527441565847",
          "1.00867296096207340149107814495711263834675459396546552258164"
        ],
        [
          "5.67",
          "0.989698448903146286061582395060795115772188590034195210254781",
          "1.00009111712392190079981378561546466421070117188396690956803",
          "1.00849499206616473329352105839873355945846313176601920689063"
        ],
        [
          "5.74",
          "0.989508273719990595252696660510255665126420042865659899534254",
          "1.00046991810275191809884883585406853914836390410820596331113",
          "1.00830821203958729080064659366334342694776499995785238088825"
        ],
        [
          "5.81",
          "0.989328905155391469983884797819134930880837606185141079049988",
          "1.00084829634446760791255236805100082130782344871745533200538",
          "1.00811281738265310678961912270685038729172590131273761064504"
        ],
        [
          "5.88",
          "0.989160524451769837572983887858449854355142589525893716615473",
          "1.00122586025196832389409816957891619359135532481988868682525",
          "1.00790901358429624438677240955037061399506206517359042794272"
        ],
        [
          "5.95",
          "0.98900330170325145528587738460496149279692184641922300524276",
          "1.00160221880886693953048577923531372772847838859888157632401",
          "1.00769701489572607606426556700199297803885681493565163469783"
        ],
        [
          "6.02",
          "0.988857395696691443596423079571694362103389155815047059118474",
          "1.00197698198559554798540229118387743624445510186632657562827",
          "1.00747704409475889082456586545837013651331245668804342278368"
        ],
        [
          "6.09",
          "0.988722953763421668951247887158178424174566700922474619200649",
          "1.0023497611455626167318735841133989584885047647422459441451",
          "1.00724933224112970228977059921752089058012934554693171023588"
        ],
        [
          "6.16",
          "0.988600111641808553134478304701373812999601656714864247534379",
          "1.00272016945092996868153018444248097867601054692156246703088",
          "1.00701411842309629465698305338254781222135659748849833677363"
        ],
        [
          "6.23",
          "0.98848899335070194028450662028831568749870338345570177504497",
          "1.00308782226757401222680482345733374996325216995412187981232",
          "1.00677164949565713959444457748156364095271574027005697383531"
        ],
        [
          "6.3",
          "0.988389711073848873181797810283262213772592995160626438122952",
          "1.00345233756879221485431832237574691246127854662061263171307",
          "1.00652217981071383263590363879957079492976589853095428365204"
        ],
        [
          "6.37",
          "0.988302365055339506762062669364429177568977980982915353064584",
          "1.00381333633731292952242606040704726926807511697818290854676",
          "1.0062659709395171216265355448281173929543896606560052447015"
        ],
        [
          "6.44",
          "0.988227043506145906990183890387546921135321110688899721560385",
          "1.00417044296516435960490002179334632508100184260270802398923",
          "1.00600329138774342308922687170355918335479982614503303785077"
        ],
        [
          "6.51",
          "0.988163822521808134336387961714294753397765407228258986094932",
          "1.00452328565095670560294421354187308657531259293316670255032",
          "1.0057344163035559374975158797127321501086587498331075167214"
        ],
        [
          "6.58",
          "0.988112766011315779295966984781199515629746919043972636045612",
          "1.00487149679413039258940565734179316433235334329921441718472",
          "1.00545962717901107552548516848635981341257772944169701683859"
        ],
        [
          "6.65",
          "0.988073925637226988036609277533162280726243800454256197830854",
          "1.00521471338572274781746315348721672035767266883595767034036",
          "1.00517921154517689024245691399689734834288244201529852043156"
        ],
        [
          "6.72",
          "0.988047340767060973967636626983081737694252349612550118697123",
          "1.00555257739520559814768679990500879165346582041041008354542",
          "1.00489346266133557245485852185737911835763279666026662621851"
        ],
        [
          "6.79",
          "0.988033038435994039800880806626954890275403970312111109883346",
          "1.00588473615294700060023899600695396232370979644472247203589",
          "1.0046026791986468071565680147653434984014758392315366646648"
        ],
        [
          "6.86",
          "0.988031033320883217985090596006158540504071996036723468376074",
          "1.00621084272785171866810298876386363767612246227428157478693",
          "1.00430716491865290916537118525892959728752884775897325601987"
        ],
        [
          "6.93",
          "0.988041327725635758293033477092368815069066581035146901177079",
          "1.00653055629973712278464964150397853778077060694020218129436",
          "1.00400722834701015795066142327013741722489243029228314607735"
        ],
        [
          "7.0",
          "0.988063911577936832553155564933259260980907743872409914027901",
          "1.00684354252600393472911515577766663358687215202938311239428",
          "1.00370318244283363944017390691849765393247397761893428921726"
        ],
        [
          "7.07",
          "0.988098762437341970564701351323905509189752700134395649955424",
          "1.00714947390216466038432193910930807922581192004182424794648",
          "1.00339534426404518182905874438357440421646534809699970566662"
        ],
        [
          "7.14",
          "0.98814584551473487053197919889194012831698067301829906072622",
          "1.0074480301157966690991663950661235867057605388308612438202",
          "1.00308403462911565021220671470295859543114247691431361636835"
        ],
        [
          "7.21",
          "0.988205113703145324320596439848857854261655303601544319854489",
          "1.00773889839349168524196415424189005613534050580704396869409",
          "1.00276957777559394979363019630405719467356826546390251347068"
        ],
        [
          "7.28",
          "0.988276507619916045010884636576853989330370624098425667175417",
          "1.00802177384037896093606044586655506361598846160949052363936",
          "1.00245230101581558947914223667930797256278843755090798232377"
        ],
        [
          "7.35",
          "0.988359955660201164359668438126805894203457291165706121448191",
          "1.00829635977180559928417891578580006660428234972721445948532",
          "1.00213253439018358816808788467347760572636779491217850203739"
        ],
        [
          "7.42",
          "0.988455374061773063971277359265443155219396447514392525297974",
          "1.00856236803676439369142738451214160260355343878972325303394",
          "1.00181061031841387765467520556622354658540424265387100806574"
        ],
        [
          "7.49",
          "0.988562666981107999752290193683643625665865505115544412581977",
          "1.00881951933266713849282993318320854078076137829500314920954",
          "1.00148686324913618258145383019898913419894413768182003247219"
        ],
        [
          "7.56",
          "0.98868172658071465865817890427928051277025284269924740135355",
          "1.0090675435110696445000554918889038419544732650209654746752",
          "1.00116162930823965436124783137376063064976201195770111892021"
        ],
        [
          "7.63",
          "0.988812433127663334560965342879504935478261810659073703835771",
          "1.00930617987396365403679989062877764935885333771714787507995",
          "1.00083524594635031848168022201239067122671936593681352413857"
        ],
        [
          "7.7",
          "0.988954655103266811755919184186876914036488546081038221352604",
          "1.0095351774602604854813736621774970138296109174413897943485",
          "1.00050805158582468021010921570654674469372163771586694295718"
        ],
        [
          "7.77",
          "0.9891082493238572865164222038826961203434251726176938326722",
          "1.00975429532210153745012723461577133249498913353502742015692",
          "1.00018038526764064042621991280280576766212403878445900999356"
        ],
        [
          "7.84",
          "0.989273061072596726484126569541520485500612576536760034303564",
          "1.00996330279064173594530918150543107516288816116435603232892",
          "0.999852586298563219958624579888489892885515684528566905339554"
        ],
        [
          "7.91",
          "0.989448924242250952875256578155698201695846334785937255022178",
          "1.01016197973096360072142308036993979681946629337877746501734",
          "0.999524993898958496972268352208478423468481753576586859307543"
        ],
        [
          "7.98",
          "0.989635661488850420955995199742148939256086271688479777491859",
          "1.0103501167857918247424862524570995339883428580141628593015",
          "0.999197946851624647886304222094103160270012198492539636077103"
        ],
        [
          "8.05",
          "0.989833084396153160672360442636300048331896738732633676216237",
          "1.01052751560769108616833491651350953850764849895132143306251",
          "0.998871783152004068808155010577990581640078745988890528253676"
        ],
        [
          "8.12",
          "0.990040993650817613695046299022324571127881327380020512026275",
          "1.01069398907944322742869431776086057990601624939622479364373",
          "0.998546839660135262838294031076374146978528989484225364926458"
        ],
        [
          "8.19",
          "0.990259179228185158815711500025164389429417190874099513259496",
          "1.01084936152231392061533081777025017080615981192825329601528",
          "0.998223451754697530508682258269951338562546295466751442405359"
        ],
        [
          "8.26",
          "0.990487420588563949413052533163812730143292432696038014755789",
          "1.01099346889193347107604853915473458104357776533043882060638",
          "0.997901952989495518038060834748231443451994109200528368961638"
        ],
        [
          "8.33",
          "0.990725486883897290910899304111741267695164985597836762205622",
          "1.01112615896153146864574910352138076626980264950715087014779",
          "0.997582674752724383195413029479221121137137100105218628419998"
        ],
        [
          "8.4",
          "0.990973137174691160662653476587629304168655060985921132896991",
          "1.01124729149228055385612351926878334125294253489132591388542",
          "0.997265945929349753647459979891894288623433300372755751288561"
        ],
        [
          "8.47",
          "0.991230120657066617024914903238799288530899761432791753306239",
          "1.01135673839052059878427032066119529917842671313793347832277",
          "0.996952092566929800037986079231041258687933638262211763765238"
        ],
        [
          "8.54",
          "0.991496176899793759703981386331465320285200259187782588505025",
          "1.0114543838516510816538922617319755779375023467666435703853",
          "0.996641437545199647950531589053725252678076151089909889941937"
        ],
        [
          "8.61",
          "0.991771036091154592653991875768698049627433190231216124354845",
          "1.01154012449049633234605088768940771790770644454431994012871",
          "0.996334300249731031432285969292927720841205118871668017819955"
        ],
        [
          "8.68",
          "0.992054419295472608493970222265136219864183926300656907432422",
          "1.01161386945796561287038079761414326954058040000017097197197",
          "0.996030996249972567757845245048863826258722777924746222418271"
        ],
        [
          "8.75",
          "0.992346038719137165972937676110639069560245421855139326109569",
          "1.01167554054384764173402443091341883425638427068581998511934",
          "0.995731836981968330117443530818655991215896291773661056441246"
        ],
        [
          "8.82",
          "0.992645597985940777604378395550132089800045356856889842153921",
          "1.01172507226559714212681982588529293796836815782121625361558",
          "0.99543712943604453305467807933931384687729109202655977318514"
        ],
        [
          "8.89",
          "0.99295279242153727315516521121085710019127300128450417882251",
          "1.01176241194298925806326888743488055304872819822407206394816",
          "0.995147175849746145405005462936854240113764174883310340994142"
        ],
        [
          "8.96",
          "0.993267309346818467935676620415276334855528665730764582881096",
          "1.01178751975853620635943325898492223717397959740318029839372",
          "0.994862273406297127298530113925086053546166931996542143767446"
        ],
        [
          "9.03",
          "0.993588828379996456299598436447567940772239482399593805342995",
          "1.01180036880357928106872169326667864036622519477844418372383",
          "0.994582713938849770968151998841070346157827169848130013563407"
        ],
        [
          "9.1",
          "0.993917021747167985685725060904315682969008018764486443404104",
          "1.01180094510998826555596471869218515679313123414677105965517",
          "0.994308783640780328439907623462925902847248929208815237288765"
        ],
        [
          "9.17",
          "0.994251554601126561916421764905325498069161006172889424754125",
          "1.01178924766741939995800711120782141447580729252527893252238",
          "0.994040762782279750721517386884777841659320130421653134035717"
        ],
        [
          "9.24",
          "0.99459208534817701100585369933314037405350332496367560738517",
          "1.01176528842610226206307415430391826687187101854267796176495",
          "0.993778925433479960088338688748701659557706301865580701585223"
        ],
        [
          "9.31",
          "0.994938265982696196782481097025586210442940524454440499206303",
          "1.01172909228514521093765658247419869842452537609488892380543",
          "0.993523539194347645876933832264227250376882812516831318991119"
        ],
        [
          "9.38",
          "0.995289742429172489160621814229750020177038577639877947327616",
          "1.01168069706636837793045008248027962620808516563644948420484",
          "0.993274864931569130314999920820153323247860105465735682491167"
        ],
        [
          "9.45",
          "0.99564615489144541842173002140896914135322325400047835338908",
          "1.01162015347369253177479741699879841390322981592730106719876",
          "0.993033156522641408875753905441592961175459774354827245080337"
        ],
        [
          "9.52",
          "0.996007138208855761388192944816061325279413202843766659438038",
          "1.01154752503813145607739274742676672369410300400644631585934",
          "0.992798660607376042994704583603892357088775513052903236118178"
        ],
        [
          "9.59",
          "0.996372322219005112301263496063760935460443477177899255750896",
          "1.0114628880484547212037222638659801673949816217912144210826",
          "0.992571616347014184261251817369591613522312636522250895497313"
        ],
        [
          "9.66",
          "0.996741332126812822287897091665551280314190643522598543255278",
          "1.01136633146760687123333486189789536888542089237207288319468",
          "0.992352255191142649888825823511791147585581182887686683470621"
        ],
        [
          "9.73",
          "0.997113788879547075493933060249046917124814133461058747762322",
          "1.01125795683498804324855248083097018373859996407978391936017",
          "0.992140800652592659804148927830946028028899706618219937861294"
        ],
        [
          "9.8",
          "0.997489309547495837388928205576164697947655194413533907432531",
          "1.0111378781547198540340360522422949077420758487142541033607",
          "0.991937468090494595428491512523737228210859900564047428698594"
        ],
        [
          "9.87",
          "0.997867507709932492563237184759914358110909255605608005717055",
          "1.01100622177003899200705377540907995261491374220337458678758",
          "0.991742464501653957412006506380163471558094621099776716059689"
        ],
        [
          "9.94",
          "0.998247993846020217618939966401567611112221700251138880263486",
          "1.01086312622397930408648019956331145779521046897911982286094",
          "0.991555988320405591392661644921876837739620585853255410116561"
        ],
        [
          "10.01",
          "0.998630375730288542390693750903428484194505329864871082142497",
          "1.01070874210652123307226340116732884531301362078492159417527",
          "0.991378229227095223356540754547315203061265412450206759121909"
        ],
        [
          "10.08",
          "0.999014258832305173295419486622151069245660158376972488777252",
          "1.01054323188840520648830275797574554058918689275652491689863",
          "0.991209367965329404361069676267633563301256801357274692450007"
        ],
        [
          "10.15",
          "0.999399246720156020235382569075673418616798656151559024874764",
          "1.01036676974182296909245321699927181766241724679544605359589",
          "0.991049576168127112154938860855298284338817473688332865600993"
        ],
        [
          "10.22",
          "0.999784941467336517729453063488795485834731408803524497088826",
          "1.01017954134821785563583669067547983443133511282968183928058",
          "0.99089901619309849743542578690325935481287905571451082737604"
        ],
        [
          "10.29",
          "1.00017094406264779667472663886526633863582511868546649961429",
          "1.00998174369344158621763232581242964648962599475202182815896",
          "0.990757840966768596933337728416424821500802518681469141290491"
        ],
        [
          "10.36",
          "1.00055685482268208034859889947673266710350360410015414065158",
          "1.00977358485053130307962351164080448955258384590234826764223",
          "0.990626193838156265002426509223072969126627233947026864525245"
        ],
        [
          "10.43",
          "1.00094227380647288196080456845285077824420984728425636852914",
          "1.00955528375038622544443478928692668141998018330077045150165",
          "0.990504208441711099725817659897957186251180946904246042240051"
        ],
        [
          "10.5",
          "1.00132680123187720612898698719091725725820551486563815186501",
          "1.00932706994063844981368748872105379147366684566597077624265",
          "0.990392008569703757601385672115850545585177907702314642160369"
        ],
        [
          "10.57",
          "1.00171003789324903766804393792350137162266533540499798215365",
          "1.00908918333302704014318956093045861112195573503870428920615",
          "0.990289708054157760588012376285334437037750720214945384340915"
        ],
        [
          "10.64",
          "1.00209158557995597220728028822524904672228545738758559497604",
          "1.00884187393959861005983068718154437482114618159702716250023",
          "0.990197410658403697778163845669848821512110124963871911052673"
        ],
        [
          "10.71",
          "1.00247104749528393795244277964945553293915914636247065282183",
          "1.00858540159807107383229702758051194081905008783865702639756",
          "0.990115209978329607485593478005843435888545286924001557713498"
        ],
        [
          "10.78",
          "1.00284802867526860923330162155695685685407761271660599715425",
          "1.00832003568671011177185555796241296045601325416399814134508",
          "0.9900431893533942896112728185834621647770496947274944884602"
        ],
        [
          "10.85",
          "1.00322213640698635228438819678325544798542747891901191876357",
          "1.00804605482908013836424885628091570471806754045915773454762",
          "0.989981421787463337576106528778723883700071822958498801262382"
        ],
        [
          "10.92",
          "1.00359298064583240293518270180422723782236731100963568050455",
          "1.00776374658904315864871430049801867348950122956421293879893",
          "0.989929969879520788032651524118659968081578400807450580595546"
        ],
        [
          "10.99",
          "1.00396017443130948430682272754184578511300786518314503388844",
          "1.00747340715638983283334456908643174436289637789255435325657",
          "0.989888885764302458544220025932343333884489005782354623723231"
        ],
        [
          "11.06",
          "1.00432333430084625868703204884587350828970527877010985665477",
          "1.00717534102349732532124895119509097300344135763400584406362",
          "0.989858211062890271472885664937564441229194480659570185029044"
        ],
        [
          "11.13",
          "1.00468208070116189849978094137154753477114784739396273654258",
          "1.00686986065341807850010501713299240647092581741180845334585",
          "0.98983797684330013900789775245917203803716162012521454230479"
        ],
        [
          "11.2",
          "1.00503603839669068213966939465923485484977187047878328215491",
          "1.00655728613981251196167160451953438503723983960567816876123",
          "0.989828203591089301755206789193018007693998758002081534598046"
        ],
        [
          "11.27",
          "1.00538483687457889513645618087914346920767230620041091790549",
          "1.00623794485914679430141709758113047435006447360658814736804",
          "0.989828901190002363430813666005100377800750293245371906134038"
        ],
        [
          "11.34",
          "1.00572811074576546755898434270027482588331064247004329988753",
          "1.00591217111558425924821205265031541102659837963008368337822",
          "0.989840068912668638530353427562890478535025853829096453193252"
        ],
        [
          "11.41",
          "1.00606550014165772472427842241451215043830016668406298946708",
          "1.00558030577900573446482710915479980027557704297344801093095",
          "0.989861695421356819771905248457541838956918251628271630004986"
        ],
        [
          "11.48",
          "1.00639665110591438806059223988408598789819767958336206088411",
          "1.00524269591660001575314236657968802650233078934520606780102",
          "0.989893758778786368899706556253726692146571552188469483400705"
        ],
        [
          "11.55",
          "1.00672121598084955214504587439468026604652434818988363958766",
          "1.00489969441847094934289336260414062242197649361105048171157",
          "0.98993622646898842932056672731788711291278344076786351591192"
        ],
        [
          "11.62",
          "1.00703885378797379601531830824996651905412070728842662581457",
          "1.00455165961771208012116323303999714892895336215273761049096",
          "0.989989055428202443277866563088328261879282472049277455906849"
        ],
        [
          "11.69",
          "1.00734923060219187303015737131566928727724092810567389186624",
          "1.00419895490540358567291916892625400986220388659850697165759",
          "0.990052192085788021205690967467235010525019301686594297982802"
        ],
        [
          "11.76",
          "1.00765201991918057261074231648560713409690918054787463279561",
          "1.00384194834098924835149720841597884987293719466112860139351",
          "0.99012557241512494807477579713337534286262391208696467911819"
        ],
        [
          "11.83",
          "1.00794690301547536544971483708856958225463234119377083096861",
          "1.0034810122584935256553692526409768333676163375323512665132",
          "0.990209121994467512711112820858266158251448459081145377935742"
        ],
        [
          "11.9",
          "1.00823356930080033501628062016937381524832753323398094056298",
          "1.00311652286904037016542151987916598204199418905752712631364",
          "0.990302756077712603316606601280279327838894004204110540016232"
        ],
        [
          "11.97",
          "1.00851171666218266363106641196682182972886814974093171767988",
          "1.00274885986013633320416350418547526278565551719324977271973",
          "0.990406379675034218206911616728900461910071301080461459647059"
        ],
        [
          "12.04",
          "1.00878105179940057964203831396760706257974096839185391902518",
          "1.00237840599218067197277359642552283879619832299501626298647",
          "0.990519887643330188006575505572754323923766185815665707349481"
        ],
        [
          "12.11",
          "1.00904129055132217927785295780765520229468909023927172881919",
          "1.00200554669266468065612642953997999899917503045388683450739",
          "0.990643164786419987615988983871779583037139573090693252085133"
        ],
        [
          "12.18",
          "1.00929215821270190591453739381669939414885058780938837053578",
          "1.00163066964852129594560819201581058965239538336528831946287",
          "0.990776085964925527167935772865758517563982587323490211866518"
        ],
        [
          "12.25",
          "1.00953338984101169144057248681213114266504891082060813987415",
          "1.00125416439708420226597464368300869775499048286089343819586",
          "0.990918516215759745531474045936998133824137950087103944721643"
        ],
        [
          "12.32",
          "1.00976473055289482717484417097303147295330399825085844231636",
          "1.00087642191611319884925843185581423602818828299031087975774",
          "0.991070310881140682989246904532431813405747700239410354461302"
        ],
        [
          "12.39",
          "1.00998593580984252078552218563803758987990620687877703367736",
          "1.00049783421333950823218555783967093812593710809873464707924",
          "0.991231315747041477539682217202487025951466817803161553954839"
        ],
        [
          "12.46",
          "1.01019677169270579368209715785408549305426396974562991733903",
          "1.00011879391598102364832974612572325361862502167120112354671",
          "0.991401367190979408672616067771713912013166763667903740773276"
        ],
        [
          "12.53",
          "1.01039701516466886065598923533285826122206423669833866529298",
          "0.999739693860673232265446060873182510895893619886423709206295",
          "0.991580292339039701082282269063504124636745568489729629046789"
        ],
        [
          "12.6",
          "1.01058645432232438786812322735517219259252582988908588166783",
          "0.999360926684256734549373057793634137386825534020034466119574",
          "0.991767909232022297135845015895951913258160711344046871088369"
        ],
        [
          "12.67",
          "1.01076488863450602191846751367625405085976194542799659024306",
          "0.998982884415856930531449930472912214956917012279691105824409",
          "0.991964027000592210441035665934133970543023679458830385766899"
        ],
        [
          "12.74",
          "1.01093212916854929460042341110897482351372051664990378899251",
          "0.998605958070685585672646618002835218390956249777861262187617",
          "0.992168446049306383930926145318913080531845433754363109055224"
        ],
        [
          "12.81",
          "1.01108799880366840566427843668105389788112344066995013941498",
          "0.9982305372459876474481510749663074501750870242311413663694",
          "0.992380958249382195860428265703951507358236290854741158971757"
        ],
        [
          "12.88",
          "1.01123233243115343790544361602396411542088645384887038287495",
          "0.997857009719549884543578639379936085421344916836551525035764",
          "0.992601347140064888340763856241801891430251607135647446859186"
        ],
        [
          "12.95",
          "1.0113649771411102314653961638968799893403478963152002990761",
          "0.997485761051180690098949780288559931632375777454539858501483",
          "0.992829388138443238898273631728279852639666803556064410585476"
        ],
        [
          "13.02",
          "1.01148579239548340169823799326161383204288433491278234137591",
          "0.997117174187562755705224448719260182071856541541422700974167",
          "0.993064848757554760441856522781922585807466203525058146212762"
        ],
        [
          "13.09",
          "1.01159465018712178974318176953563874627565843831812623047477",
          "0.996751629070872311188015517008476602060857458107386327351722",
          "0.993307488832613604415140510778481545276276121103698477521628"
        ],
        [
          "13.16",
          "1.01169143518466494772382041167492399413011630686339256834309",
          "0.996389502251550264218360749046940815040563164092335537709339",
          "0.993557060755186162303904989504613768528010027225902544402001"
        ],
        [
          "13.23",
          "1.01177604486304904031120583638251454481159244499100285267416",
          "0.996031166505601891247101972662036227962192410818322894255841",
          "0.993813309715131119628600471423930376173353767971156090118185"
        ],
        [
          "13.3",
          "1.01184838961945074879092207845114537762108118650402762795409",
          "0.995676990456792754990651852700217072976816769069794783363065",
          "0.994075973950112422687856710212491035673329901303651732997172"
        ],
        [
          "13.37",
          "1.01190839287450834896773021860128667702096530673380831748374",
          "0.99532733820409928145832292646727824169822474008141971510697",
          "0.994344785002485281283897727020748704540585208773398140511581"
        ],
        [
          "13.44",
          "1.01195599115868005522834174749485288851455094569240354890199",
          "0.994982568954762948882720184165833435559269979697933493235426",
          "0.99461946798334696113343444540161281068746227459345143937543"
        ],
        [
          "13.51",
          "1.01199113418362093381971089811242642820529462269874868696263",
          "0.994643036663287349183584134338216186448154026718058690214828",
          "0.994899741843535729333853783583239425188598838644037447848339"
        ],
        [
          "13.58",
          "1.01201378489848114195280676774828759948231732843196548782753",
          "0.994309089676707506653580014578911200387692322629603440512567",
          "0.995185319651352917783677609317599639696262509870245725185527"
        ],
        [
          "13.65",
          "1.01202391953104989804553487016064273693466882919854863083784",
          "0.993981070386450804791749207791699372121305235470304747354689",
          "0.995475908876774676472112920347521801869415041428861397629947"
        ],
        [
          "13.672597434001923378917985209325975",
          "1.01202451670136226416990357490151806070076777208579054641942",
          "0.99387650044821567031454593959253848512545390658237327560685",
          "0.995570737957805306482398569007399805726292175687549097175329"
        ]
      ],
      "flow_calls": 34,
      "seconds": 39.76474642753601
    },
    {
      "index": 5,
      "rho": "0.00753658472703207163702040194141001723320605755922648152323888542034452807356114116187937561959280911383946706704336721201738074097866778",
      "stable_coordinate": "0.00000110920438592680750009455885084572330897221957547568036598717568859461425300761718809419404299870788667901531878655934098845123897957662",
      "period": "13.6727661659008848880290291570178886775703272904912785637349664981498229447870797333982024233681415276562577315097192357784454669099575",
      "initial_x": [
        "1.01507427865845007008154089844167088018972108733802843872684375801637765076137528994094684543322861693556561314940552098337574993319632",
        "0.9923236743367549622060159040960273535017971997884706730488928355445796441148209913139427927788948656675063809985966676046414870271088",
        "0.994447704869209877399694005109330278427636316274114718144565504649733987703224076784521967820317395347186145620705663713965212748672691"
      ],
      "original_ode_closure": [
        "0.0",
        "7.458340731200206743290965315462933837376471534600406894e-155",
        "-6.526048139800180900379594651030067107704412592775356032e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.683878236370543064883272503359567027449181312343085362357567457068436040632020892496485387616209306172506146120499516084231837557134743",
            "-0.346227111354382171650844358876187038226388902218506783911687846532457285419455956339073655474501238535313074617119248852926804086646638",
            "-0.37978619657222256198941082419394092415868951564851268033926335950521491753949853786960448445896803896201328802544603135978510491307468"
          ],
          [
            "-0.212992230282739235808664213808655331728200189533933967502779731292340845738316661059367114662452106815535094247819486525917231933376126",
            "0.766334913237993761767372781892157538445989858371770165988632000670554650170096504443844626712947234561407331209046856688177113218513158",
            "-0.256313503729846720337411471551044134111943082261871140470414650089839141531309885256313386428688722628866176731544144153346746501902268"
          ],
          [
            "-0.375067008885774966534780418278463680480969299961113367375369326712074682519103125253291878092470731296152269315990028687924822293215213",
            "-0.410430702740672223017637452384700289558907360864774727847464572376425809597969834512144113682371110961128751967693746439665316322152667",
            "0.549786850391463173352766819006849553437000290974910802352562786945814785307751611077697832502584373831727165065805272904036796340501296"
          ]
        ],
        "return_jacobian": [
          [
            "1.000002117133636603820945211822189478636550558835557862302493947181597948901152166864579883735513054935144432090689127611193716438316",
            "-0.00718997578125199370633945307456362756493646034306238139192568079393800465173158412356754496904875154371284438246041284546365601305939295"
          ],
          [
            "0.000294456919365310848750993724199995809466716193605932352465168000551777803006397067694950464234888558904992896656858608831500592325870802",
            "-0.00000211713363660381753310756361535930437909714579153160373170249679247279128315884655203690377214036950378969533748193474796932216679846"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999999999999999927627249193021371477896997578268814171589667607728190941607397320539220286987565611190890308098775",
          "0.0000000000000000000034121042585741194045442124967449592208652471065366619382793404102996558901335172451014221083640800652548568080504226301414140537790706"
        ],
        "slow_multiplier_minus_one": "-0.0000000000000000000000000000000000000723727508069786285221030024217311858284103323922718090583926026794607797130124343888091096919012253376913714083035269963102154663577424",
        "monodromy_eigenvalues": [
          "(0.00000000000000000000341210425857411940454421249674495922086524710653666193827934041029965589013351724510142210836408006525485680805042263014141405377907281 - 2.22131060832958520098185618771722947557473312336160848102620328938567619090220331640762714447418505860718006161337228843223087373477476e-161j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999970800035083423867 + 4.09703356023497950698105390472186725968410677611512062792919748060706419149311882730178163480195617954439058679367070197588867346930248e-121j)",
          "(0.999999999999999999999999999999999999927627249193021371477896997578268814171589667607728190941607397320539220286987565640390855224674908 - 4.09703356023497950698105390472186829394965138318585097490241878211988975980295178057742027974365034593058650378387722312673587955723043e-121j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-47.1269577672721191745773762794559927318865532279551352309733664037271610809747471482770097247082594394830905785180693819275440407855851",
        "det_monodromy": "0.00000000000000000000341210425857411940454421249674495922061830373530344662318554326396106882096032227851317885369833319135466086764199770951767703012209636",
        "liouville_residual": "3.28386038054163578348019135488149000942371838371749357272134923887838250506806183319099655944191282066583398237773865227590391897391359e-154",
        "periodic_trace_product": "0.00000000000000000000341210425857411940454421249674495922061830373530344662318554326396106882096032227851317885369833319135466086764199770951767703012209603",
        "periodic_product_residual": "9.53852342457437979729612448115302273420507726688430240365074032238534086749815681487602210684329992046932953218797765372354735796411354e-156",
        "shooting_jacobian": [
          [
            "0.00029916931290839457178187513610129003125337656377174440295601112964073709384254295525489942059645196050450109410257107566375804955724267",
            "-1.01438442704067617390617374823654341818371415984249592212816322144764609831921972013895773987213010997945042350136141249311567234550574",
            "-0.0000038808103518265093018138109027326871141773377219687150331298948568848556328678343079242041817062066508374893435878212307038295884844498"
          ],
          [
            "0.000911852529902342771986075111635224009100601868844413683928185350705473530097326617387024575736603436388571417692262909715834210601916212",
            "-0.684242143310206469936775284055603628898265546738553049030685418711454434312114553475019482549051063187362809030583457383843682307721502",
            "-0.00577427631558071771719082677375993164284867036844560683963061959296967507801628765988886202777836203319752348923219727494790945050178267"
          ],
          [
            "-0.000293823522760231120580984713772562155391098255604539332208591437564983428585887622200119908661153735303424114216058523784438212678709209",
            "-1.20281424894151928488243159840417528046512590563187511539255821028387701971450968723276096667213859613599318506925665443287698756269707",
            "0.00526727362809209316857678695778600044068030765031812895811722346205081175172463862713795676902973775717287017508463280535810511814704861"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-4723371262871866149219322179535644667.66167022638572038911748659049512293290830185443831136070752639868226354561206219873653890752266009",
            "2394357782061656547055983491168338896.07657572960248130515658605951041150287882891114473837219623109342044710387505303528325141148046967",
            "2621347189987130870881339493894338189.12626785354716448440969477111875752486990844819053635254076908922258904479884167831362741209763514"
          ],
          [
            "-1390826406518519645912321325396263.50234850387957355843467694915805023796007520198259844965717317944791243590907439226238004003549086033",
            "705033723713622314308417195718667.474595789254337852056605025103400407867220808147313701709414093078010677344129730495124361827316107238",
            "771872183993960880269378718072082.59480801703266715133239917108930826186411110269571198729985081332440521245924294539645180892991030548"
          ],
          [
            "-581086842916630158371373323641400387.69730604367575317410950622307177304626996560100438997703592347534344799855693697859069720374440881",
            "294562871931673578517072252314226753.324913072680909877014798870390628257000392140473803262897392516695853164137849701360761588632484194",
            "322487959985567497502209670229028148.787633249652772490272225874741846882735972766601786451888310214480223924049682568675653115984397667"
          ]
        ],
        "integral_u": [
          [
            "-1.91546900402825998478164606522606821416508653612113783072271579952995253648000272574920791753711486983687881889031955059293231501143066e-154"
          ],
          [
            "1.09287371789750693414306714236130844987252517368028345752083427903606731515901246894072635030459698016248191855682961798340685106738614e-154"
          ],
          [
            "5.86743829318880539571964281686479002707237770871342042115031869434896700234648549819845772418167382738428041150742755344445905171929934e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00678",
            "0.00822"
          ],
          "bracket_return": [
            "1.69198931374599396778373654901e-41",
            "-7.16980157464112696672961374267e-41"
          ]
        },
        {
          "stage": 1,
          "rho": "0.0075",
          "v": "0.00000109845795709010650270699283679",
          "radial_residual": "2.548204376498337229e-42",
          "radial_derivative": "-6.6924442290939894349e-38",
          "correction": "3.80758402949487e-5"
        },
        {
          "stage": 1,
          "rho": "0.007538075840294948686705023520613086471324",
          "v": "0.00000110964349709605071342290540956",
          "radial_residual": "-1.080805090047010934e-43",
          "radial_derivative": "-7.2593580984163036083e-38",
          "correction": "-1.48884388315655e-6"
        },
        {
          "stage": 1,
          "rho": "0.007536586996411792132405044832639548192993",
          "v": "0.00000110920505416005484302013695952",
          "radial_residual": "-1.6424128699134386117e-46",
          "radial_derivative": "-7.2372933987823306983e-38",
          "correction": "-2.26937444623949e-9"
        },
        {
          "stage": 1,
          "rho": "0.007536584727037345892912569023755552391182",
          "v": "0.0000011092043859283605379485225735",
          "radial_residual": "-3.8171159924364255472e-52",
          "radial_derivative": "-7.2372597585299747741e-38",
          "correction": "-5.27425589213859e-15"
        },
        {
          "stage": 1,
          "rho": "0.007536584727032071637020430430034405049525",
          "v": "0.0000011092043859268075000945672395",
          "radial_residual": "-2.0617957485559134237e-63",
          "radial_derivative": "-7.2372597584517913947e-38",
          "correction": "-2.84886243878163e-26"
        },
        {
          "stage": 2,
          "rho": "0.007536584727032071637020401941410017233206",
          "v": "0.00000110920438592680750009455885085",
          "radial_residual": "-6.0154234543547675283e-86",
          "radial_derivative": "-7.2372597584517913947e-38",
          "correction": "-8.31174181267966e-49"
        },
        {
          "stage": 2,
          "rho": "0.007536584727032071637020401941410017233206",
          "v": "0.00000110920438592680750009455885085",
          "radial_residual": "-5.1204406289362660291e-131",
          "radial_derivative": "-7.2372597584517913947e-38",
          "correction": "-7.07510964071247e-94"
        },
        {
          "stage": 2,
          "rho": "0.007536584727032071637020401941410017233206",
          "v": "0.00000110920438592680750009455885085",
          "radial_residual": "3.090436354158179373e-157",
          "radial_derivative": "-7.2372597584517913947e-38",
          "correction": "4.27017470327649e-120"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.01507427865845007008154089844167088018972108733802843872684",
          "0.992323674336754962206015904096027353501797199788470673048893",
          "0.994447704869209877399694005109330278427636316274114718144566"
        ],
        [
          "0.07",
          "1.01506614165769321671584162923536222118432073610498441923747",
          "0.991923542469139418161790936327192442929551362637030636836631",
          "0.994819249761034056068179912494606828565739876773380477657748"
        ],
        [
          "0.14",
          "1.01504228290020200011489844343987850601696831048585503945662",
          "0.991531816443051230404557246066960292269407391298934900760853",
          "0.995196211609673918781190639466114159336802500876689422232715"
        ],
        [
          "0.21",
          "1.01500272839456487411566668581876159294646074039751694990878",
          "0.991148895860709724906814446519140899771995836438878514403386",
          "0.995578204314762727085147055951063551839800986914957583893638"
        ],
        [
          "0.28",
          "1.014947520936178730729402818772846062309644919853262535526",
          "0.990775171031698545586778161732287919606909049954183526478286",
          "0.995964836320757803620674818892764199223857217096464441455713"
        ],
        [
          "0.35",
          "1.01487672005507552365047384289084062909285103049405038979917",
          "0.990411022593601236717589615695774947931443313260732544278905",
          "0.996355711006855041791598774218378055265242722784991481638388"
        ],
        [
          "0.42",
          "1.01479040194419357513530615758558284493145710764306180355383",
          "0.990056821143307492335911274181998762042527811313216947007787",
          "0.996750427083237407357249525374762457153643336274444815934506"
        ],
        [
          "0.49",
          "1.01468865936821131263364150181274608615839333153168502333202",
          "0.989712926879266358824809252844138796646932191244907023715584",
          "0.997148578993305721977411084472253354420789052366882330318282"
        ],
        [
          "0.56",
          "1.01457160155309046338758989109216582693881776659096890819968",
          "0.989379689254948944624788606645757985721305078032132081707497",
          "0.997549757321529099877757266739882261501842390348004773035325"
        ],
        [
          "0.63",
          "1.01443935405650463114373209801452179882361774940400118429969",
          "0.989057446643769644412875209078446807223940926061816118956995",
          "0.997953549206541644516008466892855562725918592859483420325857"
        ],
        [
          "0.7",
          "1.01429205861935762175211552936916860506116098051077361832826",
          "0.988746526015701546838235465129155433412956184888158194747277",
          "0.998359538759101433727995550470544954545268607477902849948011"
        ],
        [
          "0.77",
          "1.01412987299862380809858723107851712027398765146653838405561",
          "0.988447242625808585502609938797928225140075478926769846069331",
          "0.998767307484517461267134548652423017673263066738224405332661"
        ],
        [
          "0.84",
          "1.01395297078177016584142478889608930258315660245081127386315",
          "0.988159899714904130494392299601482854899837440252038348301288",
          "0.999176434709140092387748452795205080011313059206308477122923"
        ],
        [
          "0.91",
          "1.01376154118304630828090074288363452335982283294638052476799",
          "0.987884788222533118237149375129912291021413998848240338773688",
          "0.999586498010500764026614567221459041396538013080697722690738"
        ],
        [
          "0.98",
          "1.01355578882195484223629062221582026482934533457012952654199",
          "0.987622186512462494120884280764254229195464001644038755818548",
          "0.999997073650677149345054229696504537639595827715034103413969"
        ],
        [
          "1.05",
          "1.01333593348423960045734122231077235275591649357430782643201",
          "0.987372360110852706369858308534117057618600178313962000373845",
          "1.00040773701245084518811748307387299311772924627241193207709"
        ],
        [
          "1.12",
          "1.01310220986575372601619895490051126994525119309140715940788",
          "0.987135561457271249482332383897805326329693427866535812356872",
          "1.00081806303781586269606404822300553110886594716352988280684"
        ],
        [
          "1.19",
          "1.01285486729959313937834051063121064976602964220882229026409",
          "0.986912029668697817578281888525859796949303224979272914471635",
          "1.00122762666838783904913257054843554202685864857345185648977"
        ],
        [
          "1.26",
          "1.01259416946690356156453216719017539537723258891401918968345",
          "0.986701990316659495960892783971617525650498697765161834499338",
          "1.00163600328725597507449475278301590160825182969916335288468"
        ],
        [
          "1.33",
          "1.01232039409179095231774632927276184417935471691007440008675",
          "0.986505655217623594646846696637303808863900438964536030138544",
          "1.00204276916181227174852610013430181926473933288371370269716"
        ],
        [
          "1.4",
          "1.01203383262078590913293962035859548048535405090314628513375",
          "0.986323222236765209765289462459335843709968550577017799547329",
          "1.00244750188708572052846896088980029687825772547453303803795"
        ],
        [
          "1.47",
          "1.011734789887332223485479303975770077907265975292957470894",
          "0.986154875105216384544832936715167118591338741965992507896352",
          "1.00284978082910272933913978216865323312372461720513431450829"
        ],
        [
          "1.54",
          "1.0114235837617883702334067530205204025346316426625622869571",
          "0.986000783250893825911295741638931082116560594900246571377588",
          "1.00324918756778926853840785481871470703975379608131599650916"
        ],
        [
          "1.61",
          "1.01110054478744818421599787743451547899216254729841584625943",
          "0.985861101642992508224347064970891634778326982115139233327842",
          "1.00364530633892502899751898816600921129047423742142350681732"
        ],
        [
          "1.68",
          "1.01076601580310332745943944104951981069325774800835940055636",
          "0.985735970650223153104409864968242476214792618105542091998089",
          "1.00403772447465532623069936084554394964503515295075192383643"
        ],
        [
          "1.75",
          "1.01042035155268534780316363403856709344819167835764839721473",
          "0.98562551591286250245335229895921524117645640614878251956644",
          "1.00442603284206258780328229436433154699101565894681782235399"
        ],
        [
          "1.82",
          "1.01006391828253915562899948351847913201271413308414821078964",
          "0.985529848228676487667767645699602912445951156811502920159639",
          "1.00480982627929605226585295646521893532693759426478539695689"
        ],
        [
          "1.89",
          "1.00969709332689258396279759915572716599310612934531773407557",
          "0.985449063452767827014738707692683775012921604496296951950557",
          "1.00518870402875581142874288225150648182332262660463633050161"
        ],
        [
          "1.96",
          "1.00932026468209833658731022889086851995467044158197484700438",
          "0.985383242411391238961816009989298357647094714598573410213313",
          "1.00556227016682556721567061941950275473330913747367362008517"
        ],
        [
          "2.03",
          "1.00893383057023506082188199583822199321310609702064981165438",
          "0.985332450829771324273379141037678635250315335437550664310334",
          "1.00593013402964747130080183442671195620187887840658844382095"
        ],
        [
          "2.1",
          "1.00853819899266350193715445306973035326886863042157816341769",
          "0.985296739273950224962686189790177905295182515768025909857113",
          "1.00629191063443219019330314287389140193325738336098767681173"
        ],
        [
          "2.17",
          "1.00813378727414170417653858934692576594982370031244756817848",
          "0.985276143106684393634102205272282206881356185333175098166846",
          "1.00664722109579790851200305585856816300855210545490616432151"
        ],
        [
          "2.24",
          "1.00772102159811002214306236757551065093088161646861013760225",
          "0.985270682457402181275947285985427714769001753401294612835796",
          "1.00699569303663336509276324792738764816724289896913266129781"
        ],
        [
          "2.31",
          "1.00730033653376230260702262935854219876393007802354913484138",
          "0.985280362206226453237576403157051847868812442215982721010186",
          "1.00733696099298222448722955845819889054468320104456297910444"
        ],
        [
          "2.38",
          "1.00687217455552400088123997785451871842865256130236693095977",
          "0.985305171982059049320812022703261184183279282674526058069344",
          "1.00767066681244913245072445429513368266058763804860875708716"
        ],
        [
          "2.45",
          "1.00643698555556122154996510734456256798663433739129500317658",
          "0.985345086174716591480132231229571491045997079193075310300685",
          "1.00799646004563169812598998774657137670803218892788806236994"
        ],
        [
          "2.52",
          "1.00599522634994673764526124753191499316203303349780691020929",
          "0.985400063961099888031453234815443078381488874646743819035416",
          "1.00831399833008739553002016556331377867838411709511496215579"
        ],
        [
          "2.59",
          "1.00554736017910996571576626067303406442006814948990249788418",
          "0.985470049345371962780068761904506100030012631255855110368284",
          "1.00862294776634998808273451707058886055308764447982778694824"
        ],
        [
          "2.66",
          "1.00509385620319768013169861067249566543586315214837364079938",
          "0.985554971213112527311398561841257062457222850413730875142617",
          "1.00892298328551655538660177025443764432074509086836619723408"
        ],
        [
          "2.73",
          "1.00463518899297096491635194210479932654280863844510461918023",
          "0.985654743399409491175477980996281150366644359929882500773539",
          "1.00921378900793354201087539181511099864061661858428495910351"
        ],
        [
          "2.8",
          "1.00417183801686155473792495455232512409239472762684540453264",
          "0.985769264770840844444788650474648264641352896000495922284386",
          "1.00949505859251845198315868546050006860083101758746902848934"
        ],
        [
          "2.87",
          "1.00370428712480734048257153464573107211163985974632535725356",
          "0.98589841932129292717634783033520152615022977995097551064023",
          "1.00976649557626287594590310734676163672974259757766084103233"
        ],
        [
          "2.94",
          "1.00323302402948244364037860163588420970033281056068383854358",
          "0.986042076281553698294260472969089305421667109097965959003151",
          "1.01002781370347245395329576360554149376799354832776413169298"
        ],
        [
          "3.01",
          "1.00275853978553193451510620754770296078436161307216464487789",
          "0.986200090242612110702134647249473085902706268837802347916567",
          "1.0102787372443101366713664922196404659842300248829788491002"
        ],
        [
          "3.08",
          "1.00228132826741502114777981157314892151143527137661174575873",
          "0.986372301292587069300841968490687749138324104748104867735799",
          "1.01051900130222069985950720121233182123867652138319901135016"
        ],
        [
          "3.15",
          "1.00180188564645340995974716456512746510516243919193563838992",
          "0.986558535167201674325641023963234285321583729689104876271692",
          "1.01074835210982687757671854348609549932266011944468543287433"
        ],
        [
          "3.22",
          "1.00132070986767357842475294048233567295290222930802414889124",
          "0.986758603413710515499883251711746583094848238926553762042456",
          "1.01096654731290069227615529540778962415321336577450069807452"
        ],
        [
          "3.29",
          "1.00083830012702294914730404602169648463593649106237787849794",
          "0.986972303568179665707112510675161854831638065855424287503438",
          "1.01117335624202755614505816407913759482686290573722434948558"
        ],
        [
          "3.36",
          "1.00035515634953045955818935736929332328654225330578966631804",
          "0.987199419346010710415688354258237544398368407036964885737979",
          "1.01136856017159547668274660599067070072498705253716180206821"
        ],
        [
          "3.43",
          "0.999871778668971829266974010480750294690493826076096229527901",
          "0.987439720845591626703790561520478931833696923866539324643233",
          "1.01155195256575719725310333855488153228786628745907924763979"
        ],
        [
          "3.5",
          "0.999388666909588986191156905466546049582415104641499315123495",
          "0.98769296476494858083864979016001126541092794379128697922541",
          "1.01172333931102931461842901526411845927287455330990468592684"
        ],
        [
          "3.57",
          "0.998906320070401671991511260937455247567046551288794988493538",
          "0.987958894631263735131521534809234166042869067394036033996293",
          "1.01188253893520931249312504518776169684523548433901328100009"
        ],
        [
          "3.64",
          "0.998425235812637256782548612066700283320935124913901546925938",
          "0.988237241043114934239793106243024647857775172408467341410837",
          "1.01202938281230900307037973129234942643415372809772774474011"
        ],
        [
          "3.71",
          "0.997945909950792302673761011265699007059103323803399027713897",
          "0.988527721925283671174489003654710426563664827757075242923513",
          "1.01216371535322104536202814977987560333512313075236342927494"
        ],
        [
          "3.78",
          "0.997468835947826475765812586308269717387864539080141878040954",
          "0.988830042795968008957903913900551804091976098767036440207709",
          "1.01228539418185397619452901611219079851718583480441857270165"
        ],
        [
          "3.85",
          "0.996994504414976067128212502671255918210876444142105151706214",
          "0.989143897046227152195962844504574241809283048173899372590471",
          "1.01239429029649051111499945533889965423384317668149111358473"
        ],
        [
          "3.92",
          "0.996523402616660695194278892339094964584132362063438670053977",
          "0.989468966231474122941349797024986512957340110520594806527584",
          "1.01249028821614371082349860470660378491134344122618045019724"
        ],
        [
          "3.99",
          "0.996056013980942774726498455256170909680567896243557533350597",
          "0.98980492037482249845150342325752754324155226726491760267828",
          "1.01257328611170592496319085606040350242809493015884715107117"
        ],
        [
          "4.06",
          "0.995592817615985100271046390759686926526925080976956234642271",
          "0.990151418282082418313924473452898967006388847653750570108098",
          "1.01264319592170617854415211848868804820600766771075634832345"
        ],
        [
          "4.13",
          "0.995134287832937453329972036912472890055617985716004691003079",
          "0.990508107868190070663007878192012694375893582250910519597333",
          "1.01269994345251281491906035707364547029255295607680370332061"
        ],
        [
          "4.2",
          "0.994680893675668549906147583318050975388977921941934785638564",
          "0.990874626494843629820199990107938172735927615057345563478848",
          "1.01274346846283970975973172087109547665076677621733097887525"
        ],
        [
          "4.27",
          "0.994233098457744945097220674761598068903861686709245726697498",
          "0.991250601319107150853096666159181649593712697260736408632879",
          "1.0127737247324361784437304019464521829901820049982858632692"
        ],
        [
          "4.34",
          "0.993791359307043749247793863371334642171013760115529378912086",
          "0.991635649652732242685247571480186110934429987704865934248547",
          "1.01279068011486276917857713785108996686392884230004766008588"
        ],
        [
          "4.41",
          "0.993356126718371229612745922604036274268320159895694607210144",
          "0.992029379331935455105417986060401282951644236287138964709595",
          "1.01279431657427741972296739174057110439422472229398030757202"
        ],
        [
          "4.48",
          "0.992927844114444614769324530172635710181805156155515083080587",
          "0.992431389097357243089591515966736353570837652677561918689581",
          "1.01278463020617890963604746904056636907387648198830576797306"
        ],
        [
          "4.55",
          "0.99250694741557972666133073028186843055677312192428130375483",
          "0.992841268983916133141090189585753331089265397251260639895095",
          "1.01276163124207711494058923552464815245396728485528808418942"
        ],
        [
          "4.62",
          "0.992093864618412475841964625025790627097943984826487371958093",
          "0.993258600720259331811755775448315911233231167794154530794042",
          "1.01272534403808221983372271385528174166786072984485660011127"
        ],
        [
          "4.69",
          "0.991689015383967805912094032708811816874328284294856835923972",
          "0.993682958137498509120345925799623260052730874793658274000173",
          "1.01267580704742771224733555589946718447687544605381733660428"
        ],
        [
          "4.76",
          "0.99129281063537539795575920109216444852712944530413496379088",
          "0.994113907586906884080006037289048349283102978096549297888694",
          "1.01261307277696463814742350215909964628807872775290475132607"
        ],
        [
          "4.83",
          "0.990905652165517377396683695192528568988610682375512482906655",
          "0.994551008366241062663293446893452657638701719908054945908619",
          "1.01253720772768716498984079869739877793385346147675428763714"
        ],
        [
          "4.9",
          "0.990527932254879434300354190579300382677459064226618782437689",
          "0.994993813154338358686433182424809276860267224831458676459017",
          "1.01244829231937195941952316184794327329774850473190386085703"
        ],
        [
          "4.97",
          "0.990160033299863201523816130224293138310124742562421793025819",
          "0.995441868453627595334224056519625459124717626578497472830975",
          "1.01234642079943617014382323348522004967641133126226316211476"
        ],
        [
          "5.04",
          "0.989802327451804458630420044611671432297197356059789220933172",
          "0.99589471504017867094629942235171533029105141969305183939044",
          "1.01223170113614087644561723613969058798658699966249262666844"
        ],
        [
          "5.11",
          "0.989455176266928766000285013285741857330352555522620356219537",
          "0.99635188842090351022144578646474985972541598197469359301591",
          "1.01210425489628866918246113047457963523919326040038096592938"
        ],
        [
          "5.18",
          "0.989118930367463503388719250026600651114893492885815102812673",
          "0.996812919297508445424697101242530817790294933818572637441713",
          "1.01196421710758552828473438550257017028140492451899559786764"
        ],
        [
          "5.25",
          "0.988793929114113008031570571918836788058020805794496890794929",
          "0.997277334036785616902841591127708897755130923151078302680731",
          "1.01181173610585830359223561503646866236615861324926591774673"
        ],
        [
          "5.32",
          "0.988480500290091594363837995554908098727282733883079612094072",
          "0.997744655146818684635829045185352539024182570480554222093695",
          "1.01164697336733985030626882207059926151201729408664566759949"
        ],
        [
          "5.39",
          "0.988178959796897702960470062087932199103365096833223714325699",
          "0.998214401758666039945823282800451430101143383181140182762302",
          "1.01147010332625417355169208112493927108116222433744662935963"
        ],
        [
          "5.46",
          "0.987889611362001280232079791186961514447462632907472344108557",
          "0.99868609011307283683896297781762113586026886139086569766033",
          "1.01128131317795375706314632818279330072771764522849603972059"
        ],
        [
          "5.53",
          "0.987612746258605739873627954220632939549606323026034801373064",
          "0.999159234051751564316971790587829556803674403763336816956435",
          "1.01108080266788054883904933059851561895012646594063566080263"
        ],
        [
          "5.6",
          "0.987348643037635506599314844154677382792773196405450191079434",
          "0.99963334551275959332402511160243980246489309742588110305192",
          "1.01086878386664081336396423742226295340587635819148839491929"
        ],
        [
          "5.67",
          "0.987097567272090194222668988107510808387229936189015939166188",
          "1.00010793502949119399613639650273010395840241407740276228705",
          "1.01064548093150219903341099066082612802292529589993098448019"
        ],
        [
          "5.74",
          "0.986859771313896923004885718343311148488347025629178577786915",
          "1.00058251223279096985365756133948858549228052359147241385412",
          "1.0104111298546388759182636399911561022573307771482627030748"
        ],
        [
          "5.81",
          "0.986635494063383132216597828853052475794977860644477123787745",
          "1.00105658635568553475018383496989917887560590375556314489223",
          "1.01016597819846744012298305526392675682982207584571433727289"
        ],
        [
          "5.88",
          "0.986424960751483487385096469694580321143078923045094445247494",
          "1.00152966674022060476034865600980878692629079674217333427154",
          "1.00991028481843242591827088771511719269646126311720419800667"
        ],
        [
          "5.95",
          "0.986228382734786109668705187485956630669086317254702917760272",
          "1.00200126334588152936076121439457018113792327601524457541103",
          "1.00964431957361568690211708464516933345494800410703410468653"
        ],
        [
          "6.02",
          "0.986045957303515356816207500162867917073019740602463146103446",
          "1.00247088725906668228853730043078457976926802414962239787633",
          "1.0093683630255585762278267611130389700497899988433394310724"
        ],
        [
          "6.09",
          "0.985877867502540748584241307807654328780734893812460945405475",
          "1.00293805120307510969885159607357492737722385580638860574273",
          "1.00908270612569974929925144587892254931007439159593559705355"
        ],
        [
          "6.16",
          "0.985724281965494339492214170362364946164544335310848237496112",
          "1.00340227004806242817276848007878046130749996308430232777633",
          "1.00878764989184450850599884184460781881474675556833294698258"
        ],
        [
          "6.23",
          "0.985585354762071881526143504980270478541716442692283139753458",
          "1.00386306132041221322150864796657252136362054402795530229517",
          "1.00848350507409388921419107314750702849517199165436650547327"
        ],
        [
          "6.3",
          "0.985461225258586470042496798942800998124376528819336453832778",
          "1.00431994571096405450389437100826900627153288425236577773537",
          "1.00817059181067313247418593808270429521307436718148432651045"
        ],
        [
          "6.37",
          "0.985352017991837007018096479319688153733047556897869461307857",
          "1.00477244758153411002566900109477193045599139144605208152065",
          "1.00784923927410978840027617390462514492139718761944690822738"
        ],
        [
          "6.44",
          "0.985257842556347724577868404210466438899408358420147374506561",
          "1.00522009546915939968513184316167428522861826001954281461633",
          "1.00751978530822143310404124263845749566308507505920586016024"
        ],
        [
          "6.51",
          "0.985178793505029164461712519182311443922560431378056617240394",
          "1.00566242258749326865545507515540275108318485372992394815721",
          "1.0071825760563818521674508618859902632598918973129382192511"
        ],
        [
          "6.58",
          "0.985114950263305380371778941146319895428056986366456285504907",
          "1.0060989673247764515337706224845642890106113200596869173066",
          "1.00683796558154253823695273376071158765093145541886736129446"
        ],
        [
          "6.65",
          "0.985066377056746693274107888250140868043610278597166482739272",
          "1.00652927373780600540125800741523341401769051849097986739747",
          "1.00648631547849346528561498422254828938723407956720104901988"
        ],
        [
          "6.72",
          "0.985033122852242056858620409548107267314763061332829998092442",
          "1.00695289204132307845139236447569730756299244005050184755348",
          "1.00612799447885333586278497559337292409063625024516616744495"
        ],
        [
          "6.79",
          "0.985015221312739952627878511700772103143167717384445626955336",
          "1.00736937909224006313738316252486121458827183126010417317083",
          "1.00576337804928485120020011819836979109079508335613704940369"
        ],
        [
          "6.86",
          "0.985012690765581701777387347985165384396568413876405759536824",
          "1.00777829886812816920633726855667782693176751884530357364578",
          "1.00539284798343503084420863106702659557720329802686164815754"
        ],
        [
          "6.93",
          "0.985025534184446123748297521754518664969782586578434462895389",
          "1.00817922293938786063775034987829613106513849856874936392005",
          "1.00501679198810421447275045708522583745180650315429557698612"
        ],
        [
          "7.0",
          "0.985053739184919558150268986907409923349375622970663797548268",
          "1.00857173093452694718570917761695315860531097430319163182575",
          "1.00463560326415012208256172484309726112585263270412449026191"
        ],
        [
          "7.07",
          "0.985097278033700366379939882639737633517586821611881298096533",
          "1.00895541099797441934943932973259978963792696712675530815751",
          "1.0042496800826352404991405158526454269680843499037023189331"
        ],
        [
          "7.14",
          "0.985156107671442110217369624463180770051910571061671845215781",
          "1.00932986023986237612600295550461075065473062440927655803872",
          "1.00385942535672685715600110733740159801345748159094627152702"
        ],
        [
          "7.21",
          "0.985230169749234635463052187059188933115778573842594324580634",
          "1.00969468517721362628499128737391803985225061874722274863483",
          "1.00346524620985929150412662166397490808465015636601137808663"
        ],
        [
          "7.28",
          "0.985319390678717237921217711967616449935404256770150946067183",
          "1.01004950216597875204611820466631441851588003209710068954458",
          "1.00306755354066729756187034629846601553216012554546598865818"
        ],
        [
          "7.35",
          "0.985423681695812925696501254094825305456245088018918356927573",
          "1.01039393782337361224167147512926280017602775197819501210964",
          "1.0026667615851982473418209403861798517425363372234295481576"
        ],
        [
          "7.42",
          "0.985542938938067485291610523104349035117258757234993543222458",
          "1.01072762943997643098915533700063467930359370067278490775709",
          "1.00226328747690857546252183999113250766866903707617361593088"
        ],
        [
          "7.49",
          "0.985677043535571579468836041623011663753563923222919802096915",
          "1.01105022538105276562434933715714995511018209847144593525051",
          "1.00185755080494709325561840987567306856301711633101267882558"
        ],
        [
          "7.56",
          "0.9858258617154384231854140114953662663824011922611327023578",
          "1.01136138547658676953580172964334259401816560801087267976261",
          "1.001449973171224190902493932415785749271101236404817481717"
        ],
        [
          "7.63",
          "0.985989244919803672036110984547006174798300074991151970831258",
          "1.01166078139950825432520088287514537861137528679244305217002",
          "1.00104097774676166495086349700595149067223131547258896904999"
        ],
        [
          "7.7",
          "0.986167029937307988589397032370949574475547923062250926931127",
          "1.01194809703161710146901703305447380472312482015979252205212",
          "1.00063098882781296379978966301483572027644184484358363345442"
        ],
        [
          "7.77",
          "0.98635903904801630014766701984538257727165873016324521411708",
          "1.01222302881671956381269629235956315348564166867957089085363",
          "1.00022043139223806455551837122816975685325241663949847854322"
        ],
        [
          "7.84",
          "0.986565080181721002621319609636083030256367900510555356389572",
          "1.01248528610050491661220391162754804217629089311793912299685",
          "0.999809730656611011395408717101618514361865717020024899494215"
        ],
        [
          "7.91",
          "0.986784947089569276817937566241449281527939576361211762853481",
          "1.01273459145670574868774743058376198270487356797388183950407",
          "0.999399311634531389630117876606323945907115451966465449893618"
        ],
        [
          "7.98",
          "0.987018419528947244705416953806780378438415173388737563831244",
          "1.01297068099910090626509925324625097954420524747100049954845",
          "0.998989598696603713332783573835596569537831530517362858324989"
        ],
        [
          "8.05",
          "0.987265263461545885201616493333661830609210642673657587001859",
          "1.01319330467893669244697488753546388024879933677460154940814",
          "0.998581015132540900782825504743110169563665763034423811594255"
        ],
        [
          "8.12",
          "0.987525231264525434890750032155523188603494946437235035034818",
          "1.01340222656735935873241165516827072328047395081158969395421",
          "0.998173982715839734747454423421637385723813498215014647083958"
        ],
        [
          "8.19",
          "0.987798061954686404038769343961236593252350144439992781131498",
          "1.01359722512247017395570321866331706493548996667688469733447",
          "0.99776892127146748796789301341865931931099085890304370540145"
        ],
        [
          "8.26",
          "0.988083481425546329916423349486495207607259665847941198756869",
          "1.01377809344063339050411235771369513283775253469203503028639",
          "0.99736624824698977263078470912550998949046810992688835748473"
        ],
        [
          "8.33",
          "0.988381202697211957657733810421676876030968837217541527077643",
          "1.01394463949168721551288661394563947469461352192051252345958",
          "0.996966378287560180772797287044821188746809430134720590824266"
        ],
        [
          "8.4",
          "0.988690926178926676079248709145822765242256306769344445601274",
          "1.01409668633772840158815274410373853770110742741360943206179",
          "0.996569722815182455211186276648977027415018211571089982789931"
        ],
        [
          "8.47",
          "0.989012339944162737025403920939841320984962782411566452033849",
          "1.01423407233516226106584539293529755262541085734572379162341",
          "0.996176689612645802333959232081915549182182196165879515391329"
        ],
        [
          "8.54",
          "0.989345120018117049499287280681545659481039077198009597718144",
          "1.01435665131973174149646701130150679417462997615225224699679",
          "0.995787682412523563294359898539107764545371343550365533030052"
        ],
        [
          "8.61",
          "0.989688930677458164415061987396485232314323029844085120009935",
          "1.01446429277426163769523913901990514690619314202600071806741",
          "0.995403100491614832827461284074901951148032373051030668696303"
        ],
        [
          "8.68",
          "0.990043424762160455373115124210753756614702598954156355519662",
          "1.01455688197887701528984320233089898466352903176825570380341",
          "0.995023338271197788517364487314717485725103909650165906657152"
        ],
        [
          "8.75",
          "0.990408243999249461339370325716839421429169373978228180543143",
          "1.01463432014347843854919336432150409762996505747117557632504",
          "0.994648784923452500721712186210455532126696701284914915945228"
        ],
        [
          "8.82",
          "0.990783019338269897291906460254870875615282551215077496927406",
          "1.0146965245222805861583585130234335414150719960305008763841",
          "0.994279823984399866565157371494984677824584397743312894498273"
        ],
        [
          "8.89",
          "0.991167371298274970447822914366810344116666122180227383993339",
          "1.01474342851024525586443063969754296660427799346783102255254",
          "0.993916832973692081614056906521794532094629710370710702086609"
        ],
        [
          "8.96",
          "0.991560910326122377159364834767623616925982719762436784042093",
          "1.01477498172126455460306676612772946904038623736636510559076",
          "0.993560183021578760205913056385148287220004605505390915768675"
        ],
        [
          "9.03",
          "0.99196323716584871641784763687316144831377520823096878302041",
          "1.014791150047975195700409553154226266515994758468713084917",
          "0.993210238503361468982258378969735621368303838105769512312038"
        ],
        [
          "9.1",
          "0.992373943238880060447617349831238730409814263862040018840718",
          "1.01479191570311022886403262042970457617941938785318469782039",
          "0.99286735668163807580349957803695367746900810193844002709353"
        ],
        [
          "9.17",
          "0.99279261103482209427571795294272740535790289494625695604328",
          "1.01477727724232016085743553165009261166885805611512035886561",
          "0.992531887356626964442971767318870106001713151845166169597821"
        ],
        [
          "9.24",
          "0.993218814512558600394478918601437506191358630534728535675831",
          "1.01474724956842123315549086937885506330449809503644596289493",
          "0.992204172524849849406396430949683459358911789553852114666183"
        ],
        [
          "9.31",
          "0.993652119511372150409597171422487428936687335372067195253841",
          "1.01470186391705455503606872597846995300827672900934050234609",
          "0.991884546046440668571569199440062256806056920391053418006808"
        ],
        [
          "9.38",
          "0.994092084171785704279631791230413889958565664974227480199259",
          "1.01464116782376579352492961031578345826600301296099897820476",
          "0.991573333321336856218233580670631507881807797594135580188803"
        ],
        [
          "9.45",
          "0.994538259365808443394514923178044752559573449539669433290179",
          "1.01456522507254114208753931775538805585033831994761104430819",
          "0.991270850974598225941158557481050643427771286717646664525952"
        ],
        [
          "9.52",
          "0.994990189136253612801749919265688944954223027605340158677236",
          "1.01447411562586127447214769438764734387872114188619430076545",
          "0.990977406551087740772167561875422984960743651572550046755012"
        ],
        [
          "9.59",
          "0.995447411144780459252566213123624226339208652973356126738332",
          "1.014367935536360885130179854159833489113265062400259256216",
          "0.990693298219737633735484658152220037818310570405979759434885"
        ],
        [
          "9.66",
          "0.995909457128296566560294614449772442023108477818279300254206",
          "1.01424679684020716975687492150194598877837935262457367648045",
          "0.990418814487613681438773411765897191186011335028714082674107"
        ],
        [
          "9.73",
          "0.996375853363341051330312321359364232641523439223424149749622",
          "1.01411082743233615554916119411955746516289699255263750882533",
          "0.990154233923979939801902507631636777784969091159093300531505"
        ],
        [
          "9.8",
          "0.996846121138053235716618850634167047600049558540832435744383",
          "1.01396017092371109801971774229536881278437232882604290233876",
          "0.98989982489455593649796505957655661704936339834086537601153"
        ],
        [
          "9.87",
          "0.997319777231315606599174712069922320255842456023241007639708",
          "1.0137949864807921674464350915710794274458303295902858826282",
          "0.989655845306148189175374657678359346017105914452512999529443"
        ],
        [
          "9.94",
          "0.997796334398644151237727379331454857954311288086233443018395",
          "1.01361544864743130179556589481316711892692378094017036690205",
          "0.989422542361827990290197595601771549272454043934357582596632"
        ],
        [
          "10.01",
          "0.998275301864383578306258500478540479854904735926970671670636",
          "1.01342174714943035361498758680816734383989732441678648882638",
          "0.989200152326817674849784211973112971984951859342288978124642"
        ],
        [
          "10.08",
          "0.998756185819749541807663030636425654259045453333731053441476",
          "1.01321408668202445633944148410504768554548260999888668175161",
          "0.988988900305238071213480618264585924246540113219862637459138"
        ],
        [
          "10.15",
          "0.999238489926244836368693280807076764729002456180805109544037",
          "1.01299268668057583222518200944514543679432979127685550640299",
          "0.988789000027860530213382756783588300707019535571696362895997"
        ],
        [
          "10.22",
          "0.99972171582396167936937588127079016547958255221600054833095",
          "1.01275778107478601257883757484023566449897669119968172687066",
          "0.988600653650997835416516343662956799763001873360743338595769"
        ],
        [
          "10.29",
          "1.00020536364426769249454688571741188709994070647921777625551",
          "1.0125096180267565953465565288478636231012136488202671702643",
          "0.988424051566659416825956100707266474793546859761784448340613"
        ],
        [
          "10.36",
          "1.00068893252635909728920491879251137194569605565913494380468",
          "1.01224845965325018134558065844505186646439189035737272883651",
          "0.988259372224087619542519367639290523007998756354967881282803"
        ],
        [
          "10.43",
          "1.00117192113715100106471753392865873792347087930671494758532",
          "1.01197458173252396602555659705106442798629555946929402764747",
          "0.988106781962783314118296154712865875522944346239989405228982"
        ],
        [
          "10.5",
          "1.00165382819396152594828036871181942665345904470165713117115",
          "1.01168827339612857805923832903085952254072037327212492131361",
          "0.987966434857120871233542386030704904468675473189808710663492"
        ],
        [
          "10.57",
          "1.00213415298943397966538786433910108953623530094567421100272",
          "1.01138983680608411066918706754805249454029416743364436214412",
          "0.987838472572644453159147071167013252880730809229161270219867"
        ],
        [
          "10.64",
          "1.00261239591812933599217258307726595429317169473825854864744",
          "1.01107958681786384987570301066472505412222690957431969447514",
          "0.987723024234129690075732125349898214083035513188477561034597"
        ],
        [
          "10.71",
          "1.00308805900421003919592995358493759888410663458650519901502",
          "1.01075785062963393148264445916442549728190713947273313417536",
          "0.987620206305487101242383486207081440001649714590136554513391"
        ],
        [
          "10.78",
          "1.00356064642962562273023747384595980236502723750919664279295",
          "1.01042496741821402359521752598806542423040357944799149854572",
          "0.987530122481576078549885082283453059168652660841252146449262"
        ],
        [
          "10.85",
          "1.00402966506220088930731518050531538048723352498437229877225",
          "1.01008128796224010419370208578424749080281954950478262894145",
          "0.987452863591990861323713482304935516085166400277531236319354"
        ],
        [
          "10.92",
          "1.00449462498301848714899583945981282601059452176977778377069",
          "1.00972717425302545668281176516848701668969344916002957820022",
          "0.987388507516872683485764885757040661387747994361164464451216"
        ],
        [
          "10.99",
          "1.00495504001247968397278541426479307371012466818484969756952",
          "1.00936299909363011590409365864035367797868219378621354568256",
          "0.987337119114795153520596739576476435595303836582494289742024"
        ],
        [
          "11.06",
          "1.00541042823442003246554587554806808100067196151666999929863",
          "1.00898914568666214101467978260689691394085122123701426046486",
          "0.987298750162762919459093255126368146718997762974965834815362"
        ],
        [
          "11.13",
          "1.0058603125176504828860820603563345089175318017619893622306",
          "1.0086060072113462508146066483856456026660522734243844807384",
          "0.987273439308356759890384414018694130015019739546370433094055"
        ],
        [
          "11.2",
          "1.00630422103428937194153873775271049750798015794781962275063",
          "1.00821398639040651525935035644944263717425091580349728069497",
          "0.987261212034051411813944711090453807950786656683414454130907"
        ],
        [
          "11.27",
          "1.0067416877742466415845818182326231702609344772597661294209",
          "1.00781349504731994058385093184789338914368774992961036048132",
          "0.987262080633725680403373992255183636346288156586505580691612"
        ],
        [
          "11.34",
          "1.00717225305521865352364461967881547436676255964621237698392",
          "1.00740495365450690413522034117893195525734876970088805076137",
          "0.987276044201377657522540101750382056012422190497473191482559"
        ],
        [
          "11.41",
          "1.0075954640275500987428458253295026146116067406965919607306",
          "1.00698879087303248102490140141657284951923318619566177215357",
          "0.987303088632051187874781693141617093920304197765553205711656"
        ],
        [
          "11.48",
          "1.00801087517331878679898702654566023901403817757573799668753",
          "1.00656544308439975336195143446313300710520778830186631662092",
          "0.987343186634973046563303260091945262007416335736626036295605"
        ],
        [
          "11.55",
          "1.0084180487989995644320458456772611492556651980282143379358",
          "1.00613535391502220235241962766803595026270552449984614193169",
          "0.987396297758893612123297415415803812286840333204502608295408"
        ],
        [
          "11.62",
          "1.00881655552106528099421306747525233167272928885107841080924",
          "1.00569897375396725511672394103177434331889271546189571526912",
          "0.987462368429617117337831095280971422101197588442164951505536"
        ],
        [
          "11.69",
          "1.00920597474388560970095734909895453720976949247195054975476",
          "1.00525675926456699577941413136327250766581072126594505605786",
          "0.987541331999700819125900146483704322380373579966034717412221"
        ],
        [
          "11.76",
          "1.00958589512928866536829723952492296088001788217037068555079",
          "1.00480917289049496120925895541050342929496664779266840782058",
          "0.987633108810295631533751655532687815126557272597628268819144"
        ],
        [
          "11.83",
          "1.0099559150571557439468277264196341838539509858763238585945",
          "1.00435668235690983557283147345945680522916060594734117855083",
          "0.987737606265093895809328439650066825874693567143159697856822"
        ],
        [
          "11.9",
          "1.01031564307642615571390625323825763712043294188938528655114",
          "1.00389976016726774725735423453968618296122020907371571857106",
          "0.987854718916343002643149661009337343151961292376888342400084"
        ],
        [
          "11.97",
          "1.01066469834589703737577001145924528343339932120433293390268",
          "1.00343888309640477210778182450382100808774546309308100023846",
          "0.987984328562876518482907272361788895593309150651701361500035"
        ],
        [
          "12.04",
          "1.0110027110642122094500427664105900955630181856897334940332",
          "1.00297453168049017636911114606982496587259099772426201161123",
          "0.98812630436010728566189815733302923442515389162069392617358"
        ],
        [
          "12.11",
          "1.01132932288844459094346687122619654254550880808550702023171",
          "1.00250718970444891187500706832397785913882619419516023446125",
          "0.988280502941919651036200228715451765699968257104057625931684"
        ],
        [
          "12.18",
          "1.01164418734068838618793126634026159387520265644727982211553",
          "1.00203734368744892801785295254478722696893578965259413532542",
          "0.988446768554390516938465606499953386640851601586870175488499"
        ],
        [
          "12.25",
          "1.01194697020209020729881670632397118380761274453588157895824",
          "1.00156548236704501540065669496136306285109404617186092009625",
          "0.988624933201261289581079319864247369042011863196102335899827"
        ],
        [
          "12.32",
          "1.01223734989376247450055206044832689628440274510055757657288",
          "1.00109209618256617260769823457497995174558229330430370768825",
          "0.98881481680107501273931954046876493328347318612258017493647"
        ],
        [
          "12.39",
          "1.01251501784403782585605729903275061109927506755267633431601",
          "1.00061767675832792018601886059294254458059656029868862456576",
          "0.989016227355885008969521144644242926490087906852839083016398"
        ],
        [
          "12.46",
          "1.01277967884153984401732567806338772537662959597586326111047",
          "1.00014271638724460666549380161223456167892318059207688383776",
          "0.989228961131433198393690604793326193387658493687800441774242"
        ],
        [
          "12.53",
          "1.01303105137356314276918461676755300550051241641630624318683",
          "0.999667707515409594094759974354031621561123546895132337224643",
          "0.989452802848687919182492203802391463698296389693345525116383"
        ],
        [
          "12.6",
          "1.01326886794927471873808897449002257721957324021906274440006",
          "0.999193142228203310688829433523938813461133298808296941894869",
          "0.989687525886622528679632893581242333250861510831219714880083"
        ],
        [
          "12.67",
          "1.01349287540726842823362061577951550314802127815290228209032",
          "0.99871951173848055289131431167240160011767512173429804075829",
          "0.989932892496107315495824065766473865505072477220589168893657"
        ],
        [
          "12.74",
          "1.01370283520702545662453659924754393974877278719553153361427",
          "0.99824730587737914696993068084645172990891414918044203464234",
          "0.990188654024778298255569675126132457481326860734368081806659"
        ],
        [
          "12.81",
          "1.0138985237038556651845483841738459968893873118924963154757",
          "0.997777012588282180939591017497420748453285091259721609824038",
          "0.990454551152737324982315304911625298676142057417148141369097"
        ],
        [
          "12.88",
          "1.01407973240691768179725676154173587319339199294861547834256",
          "0.997309117424455531950999552889360215111828747658138602996799",
          "0.990730314138928518957699009468475151788754078260666649284781"
        ],
        [
          "12.95",
          "1.01424626821993949782450221048267335299622947901037502224288",
          "0.996844103050871383980727267157109960296380073293297209688604",
          "0.991015663078026544547729312504107113195508624692948684610966"
        ],
        [
          "13.02",
          "1.01439795366428609124639337853424600636428770091842746555153",
          "0.996382448750716898094653324156453035807225879523746962716517",
          "0.991310308167662393897382029379183469654829772914233091367412"
        ],
        [
          "13.09",
          "1.01453462708404616037588548741062982379401540846795321782023",
          "0.995924629937075205626889447852569553809389256045446536026955",
          "0.991613949985802428205806761826185521897276324383220446911111"
        ],
        [
          "13.16",
          "1.01465614283283636480644644269446991919049311371957267601169",
          "0.995471117670253486545234537110273225936849558421038260250332",
          "0.991926279778086252875645036236130463438458548190629969574698"
        ],
        [
          "13.23",
          "1.01476237144204847001492043978793960532848338060783720632126",
          "0.99502237818122011442851713403525291404712162282190693197681",
          "0.992246979754918673273253070834120018690506878350672087601851"
        ],
        [
          "13.3",
          "1.01485319977029241615406035102664642882519283245772327520069",
          "0.994578872401599739184724617252125290791673343642187039620214",
          "0.99257572339810047795292288677656692548811653062704479649171"
        ],
        [
          "13.37",
          "1.0149285311338165148921256712617084322321810977732299162264",
          "0.994141055500661781988905987146665486799511823106148880406445",
          "0.992912175776772141507243687234371042938111877346394492499497"
        ],
        [
          "13.44",
          "1.01498828541771465370810902311763241957159594567697879672961",
          "0.993709376429724176605877644022950878777435037817024299347927",
          "0.993255993872433743917197487884518958673385008964529929472605"
        ],
        [
          "13.51",
          "1.01503239916775948624620789359408401097835741899878138326766",
          "0.993284277474380349388130941001205854566387380382770094355697",
          "0.993606826912793483262411539603898510596423050780422749750007"
        ],
        [
          "13.58",
          "1.01506082566273004023371804691855362135899081685024441191976",
          "0.99286619381494342814738165145203716052021753889974067374621",
          "0.993964316714186131416122361598178828638318921327876780883678"
        ],
        [
          "13.65",
          "1.01507353496713191003297677646989207893079338737287203702862",
          "0.992455553095487548203244481617934574979213925336206189301851",
          "0.994328098032291666979688007074376389947435393665338775768557"
        ],
        [
          "13.672766165900884888029029157017889",
          "1.01507427865845007008154089844167088018972108733802843872684",
          "0.992323674336754962206015904096027353501797199788470673048893",
          "0.994447704869209877399694005109330278427636316274114718144566"
        ]
      ],
      "flow_calls": 37,
      "seconds": 41.28971552848816
    },
    {
      "index": 6,
      "rho": "0.0089773859620005902347199113678739627019662886590862825129904050504933024416223030971329755699810416713301410140965430054892219427628818",
      "stable_coordinate": "0.00000157405918494480775008748803853186857049682894529761649948201942030913390982696016009089486237588958060760057491571203983658909843770413",
      "period": "13.6729602074281448688151706909847933282507114886121145169924046992684240282903634618808625665268158686065034076324542542408037962858522",
      "initial_x": [
        "1.0179563459831861252771899102237864572725030741471178626424802921204069140171544331544260420348244592322408896287680017230182804746242",
        "0.990856332170357674654672171593753489599171956721806000869728925406570560170951845026304946305260895668322070941705529667834143127830855",
        "0.993386555012690319437193109226535879014523512436898287794505592197941872168512458398703177759119534634482546657201647808877282527203861"
      ],
      "original_ode_closure": [
        "0.0",
        "-7.458340731200206743290965315462933837376471534600406894e-155",
        "6.526048139800180900379594651030067107704412592775356032e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.683039606084461476639591251920914731092497801433457145849252237199017679180555019780448652304547139827967683433807366226301100594256495",
            "-0.347183012843614043087833502465297748473970915237658003041044975463184189549972490959141997096090636507661267652822873487775005489230114",
            "-0.38082028208266161432741068825546596310249551962156326038035619638679165367488474174281700599603355911803515176618503162139873363200894"
          ],
          [
            "-0.212651698077046902275223025090978701961374047009297814849199247434552867744060229966086906794635528287129301938065596415007499632706231",
            "0.766521470769890906764395525636146225284498155507052823699128906944569108257082274291732605022573668812689235501125251493892910275195936",
            "-0.256098951785943639292176977164770086814378754018191252063096799979971980611826806217804660352716258672283929158864348021551449938164501"
          ],
          [
            "-0.374632675771185591470298464586982840823782614802499645152085172713586991573175986382209354236525160546375151225998595696167389056581197",
            "-0.409851670248029156546330329246326256676342543609066815377840520674689262312247655843001627171716915118926521652839657882937233994802729",
            "0.550438923145647616599423045389056144586641933545536741528719247543440297685525988483901820582381440111764291065176693018647877546851013"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000300424942523730351271680340086329021992483238696985220500510746215890001596210139049336364546173513338667268478174069658888176566",
            "-0.00856350274956560549643906460803023358621519678947219315659089852369608866518173120568355308516563042913467091241225324075529780242269669"
          ],
          [
            "0.000350821216342145433360975745398357085216679913640849303675126559787530220521200769478039006284735110291175636797992927918246645174073855",
            "-0.00000300424942523730010289385728376232658203434634025877510461342043507377685267954530741545414321298271217667257547100185470046546221123394"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000000000000000044536638696681142167450356565459982137521601210019622984439397270637822664000808033577027396779099",
          "0.00000000000000000000340982294611710051827150351923528940259682603242726374794727045588684806510827604604298336010123040307161444851245177073459239630712553"
        ],
        "slow_multiplier_minus_one": "0.000000000000000000000000000000000000445366386966811421674503565654599821375216012100196229844393972706378226640008080335770273967790992185963710905927071413357036951260952",
        "monodromy_eigenvalues": [
          "(0.00000000000000000000340982294611710051827150351923528940259682603242726374794727045588684806510827604604298336010123040307161444851245177073459239630712376 - 2.13391359986633619010458604909286591605441534968359592570116194533022814811344402062093009337877743334876063364801926109563833065221777e-161j)",
          "(1.00000000000000000000000000000000000044536638696681142167450356565459982137521601210019622984439397270637822664000808034327741976821051 + 1.43654013228092678893879755615488706604018381500338411041335029121353727382570136991086369420403504590082474278815769223437818911257212e-121j)",
          "(0.99999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999249285419958048 - 1.43654013228092678893879755615489135603884325225266589946128771835146247108343046685854528355481512787210246510567173412296640412496017e-121j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-47.1276265848873201267451685162122057432125945162633362965284961411715792846626553808142816276613745811101737707764408597853042911320968",
        "det_monodromy": "0.00000000000000000000340982294611710051827150351923528940411544655813596530876239506491171586973213802559029404395149031602263903558580835554812615893859041",
        "liouville_residual": "-4.58557836892740209728880963274015567858070523649930216604188379891125158226118845238939315456942117488749594224192222769740148850105584e-154",
        "periodic_trace_product": "0.00000000000000000000340982294611710051827150351923528940411544655813596530876239506491171586973213802559029404395149031602263903558580835554812615893859087",
        "periodic_product_residual": "6.93947374307127764758353261938841410072660679584884553045195246803895100325104267406917382614594719334332942221069611734338631093147668e-156",
        "shooting_jacobian": [
          [
            "0.000357638979106173283758648327031943974148701916013384941120959476214950080816316769867230813527211074126927050151241640398336857777074525",
            "-1.01713336975399184196647691344767234537984817043465946792433214621404235196412100759926067894820976249394386855371841051115303427125593",
            "-0.00000552284978086714964641820520722298621972770247575041496240826219134531981414544378861319747599976195133400690282774712741013720362806307"
          ],
          [
            "0.00124478010901884916696970620947419095236647026597472218556231306289167351773274849979700824226133760617376050314437029055001930844636551",
            "-0.683513360042159483052017670413977917187364479734442786128705186163980916249569213804703463322460931116553241614681660342462348093701281",
            "-0.00686859284928167643937864640046652315386967537325081173446374012490417630916951775820380903042309681617112622420221012220531896731194746"
          ],
          [
            "-0.000495490964187849893508815518778745683350103047277870350155624339967624545126984885696839894076284948801256659775834020992602294488897329",
            "-1.20119164644307665965738610281606921889484385235211919150500812044385685803089466705625191360675529567601497940096317585651277518486972",
            "0.00626649733832663108458321172363241125123504320577045173187048789534735321463830045804527742703095243570816606387930362455817848846704573"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "766572506401903728901561247712369332.792248577265114958901076791134462898209526225418206703322120602595494420390077922074561710564247911",
            "-390236075849570818082296353790045782.274305821499925371633911074596975184859136272829112108420356305456134124988865126936526476949223535",
            "-427055005504514275412956167834723730.116527343164830861202681740525907838040331608459583307456600525168074472496314143304599363218240395"
          ],
          [
            "268929091180295325301965389617502.480867424048833251960984648492119390595021048262075784023817337304154427116272532685718086807424160178",
            "-136902683500323939470180655589962.68166186303537639917287962859230325670760267428983080855081178705393665990027982203597151366335879663",
            "-149819506380929377273951183531057.199444126092813941676461342944135156587495157692331649288518306429765916515502292563844319629290561185"
          ],
          [
            "112162359637411774251306276355543385.496672100791696329466232569181135207154701769935560369370306358758497679253925008770212746059554231",
            "-57098054935959235128143600662832463.6785981755775851179205595647398505282724320018617391597991568923699764567759432889686111783786233983",
            "-62485279229726415882106205111496912.4968801162427014924223983679350345675933816144469928739814976211413985775208991090658440803395637115"
          ]
        ],
        "integral_u": [
          [
            "1.97098064022285254086930417244289646468936775073224138969555397009175912028187096683742298917291234816483221674445969095203142767363532e-154"
          ],
          [
            "-1.10334955136724796807741287517435953412127933555916286156132757721526553771623617071935662130001990366466567976901079209957944259511428e-154"
          ],
          [
            "-6.26436223230410301123509124125971591401487076686894482401723145493610703400140647530339153526317119411338888103626726657825016581089452e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00828",
            "0.00972"
          ],
          "bracket_return": [
            "-7.74410722922192886560443484577e-41",
            "7.48474431683340141706567795327e-40"
          ]
        },
        {
          "stage": 1,
          "rho": "0.009",
          "v": "0.00000158200265032106765065555435177",
          "radial_residual": "1.042326628597200014e-41",
          "radial_derivative": "4.7661192679826973929e-37",
          "correction": "-2.18695036777452e-5"
        },
        {
          "stage": 1,
          "rho": "0.008978130496322254770559576237693819746747",
          "v": "0.00000157432039344131994985897525911",
          "radial_residual": "3.3196759752596756707e-43",
          "radial_derivative": "4.4638068761241865538e-37",
          "correction": "-7.43687186158481e-7"
        },
        {
          "stage": 1,
          "rho": "0.008977386809136096289512887599722274371664",
          "v": "0.00000157405948213703759110969016899",
          "radial_residual": "3.7728503540332005531e-46",
          "radial_derivative": "4.4536620406553783405e-37",
          "correction": "-8.47134407503899e-10"
        },
        {
          "stage": 1,
          "rho": "0.008977385962001688785613689413138610556917",
          "v": "0.00000157405918494519314389043791599",
          "radial_residual": "4.892561726143368464e-52",
          "radial_derivative": "4.4536504898061690101e-37",
          "correction": "-1.0985508937762e-15"
        },
        {
          "stage": 1,
          "rho": "0.008977385962000590234719913215251289054299",
          "v": "0.00000157405918494480775008748868663",
          "radial_residual": "8.2275729343382058989e-64",
          "radial_derivative": "4.4536504897911900537e-37",
          "correction": "-1.84737732635233e-27"
        },
        {
          "stage": 2,
          "rho": "0.008977385962000590234719911367873962701966",
          "v": "0.00000157405918494480775008748803853",
          "radial_residual": "2.326711816112374651e-87",
          "radial_derivative": "4.4536504897911900537e-37",
          "correction": "-5.22428022011548e-51"
        },
        {
          "stage": 2,
          "rho": "0.008977385962000590234719911367873962701966",
          "v": "0.00000157405918494480775008748803853",
          "radial_residual": "1.8607340480647515376e-134",
          "radial_derivative": "4.4536504897911900537e-37",
          "correction": "-4.17799747045708e-98"
        },
        {
          "stage": 2,
          "rho": "0.008977385962000590234719911367873962701966",
          "v": "0.00000157405918494480775008748803853",
          "radial_residual": "1.326972710584556242e-156",
          "radial_derivative": "4.4536504897911900537e-37",
          "correction": "-2.97951694598911e-120"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.01795634598318612527718991022378645727250307414711786264248",
          "0.990856332170357674654672171593753489599171956721806000869729",
          "0.993386555012690319437193109226535879014523512436898287794506"
        ],
        [
          "0.07",
          "1.0179465753653933693760894588300306097164479847865588869598",
          "0.990380381431215436162130345107784348300454181125168651520154",
          "0.993828593604740452557646869688719439033665518752778951834876"
        ],
        [
          "0.14",
          "1.01791804755105690440770706739969936241355820323960014045566",
          "0.989914453574188692555854482047610595360745381485948300318982",
          "0.994277097572189206395456848775530720315691075068524239699757"
        ],
        [
          "0.21",
          "1.01787079393965685954216022168712609620481213752228462178574",
          "0.989459022575138439650079702758633421715188367354082895557256",
          "0.994731608444616576239929641023392695980451825158031708903595"
        ],
        [
          "0.28",
          "1.01780486608085990001474407624678600121752157923652891823167",
          "0.989014551290997425513846370905978158845020252320449946205713",
          "0.995191661182589256832155910094855792939466269746097395001808"
        ],
        [
          "0.35",
          "1.01772033560991233204489369990064506356331591002876476348752",
          "0.988581491015627886056309678216275206001507562105648246489557",
          "0.995656784637255586422623006414181262785608444574562974903563"
        ],
        [
          "0.42",
          "1.01761729415907150909355661108268778131075548387126416891292",
          "0.988160281048588516904432562566345670424065226576681233134621",
          "0.996126502017809144307936444535511779537805810846845108962951"
        ],
        [
          "0.49",
          "1.01749585324522967425864703865430445820782263266879213287883",
          "0.987751348277107180984060268041400961772938720602876621022707",
          "0.996600331366419860889502990242337723820763619185899107252867"
        ],
        [
          "0.56",
          "1.01735614413392203795135787090563882186647387453524404589238",
          "0.987355106771538736742797830159015044991591170772995775125253",
          "0.997077786040217086284326628179501125498963355903731602755729"
        ],
        [
          "0.63",
          "1.01719831767994801679544824707908197232318879428457846087753",
          "0.986971957394570622616655399286982402422555287980581056377014",
          "0.997558375199894768048772136269225207994002869486161154753169"
        ],
        [
          "0.7",
          "1.0170225441448710571937008436966519066606604853566141247275",
          "0.986602287424422479106406177904066048719102039939443996642286",
          "0.998041604304494753904492806056720289666705684088507830019751"
        ],
        [
          "0.77",
          "1.01682901299169824598717873567081522546366909682458108048678",
          "0.986246470192270157279448181414626415108380321144632161691946",
          "0.998526975611910305746377491870082342201982225489325937259013"
        ],
        [
          "0.84",
          "1.01661793265707588470823635330375425473048630809508767407667",
          "0.985904864734108974783597123617302224629698992447796663114491",
          "0.999013988684638231775630382902388604720182849408914855808415"
        ],
        [
          "0.91",
          "1.01638953030137128984371185322065985102797609339552393950804",
          "0.985577815457256057181581625535850059252969649128168964140221",
          "0.999502140900294660122547180671889763080655016662620071106715"
        ],
        [
          "0.98",
          "1.01614405153704419943711265938696406275943787731602458524792",
          "0.985265651821677059680736138213452361250984030958098573482097",
          "0.999990927966396436089021699038780997072379656362102065193877"
        ],
        [
          "1.05",
          "1.01588176013574324009786923418616121471344558628843671177741",
          "0.984968688036308514676968697946664845842913020392155390353872",
          "1.00047984443889747275721657916849027831679333550749823644089"
        ],
        [
          "1.12",
          "1.01560293771459386580073578628129807874140127854115584719076",
          "0.984687222770533502936080795020367211994388977575290595302802",
          "1.00096838424395716792364053014798047924012339440554333889517"
        ],
        [
          "1.19",
          "1.01530788340217395264475178407665762259870781558220143399407",
          "0.984421538880955306143929893477192041123313816775672130541121",
          "1.00145604120240626582601749870743559218464445096049999767767"
        ],
        [
          "1.26",
          "1.01499691348470175825039063506086027812735494473169566914088",
          "0.984171903153601167916351989472179719813118542045952556836709",
          "1.00194230955636433639920153865268412462616621587510920203605"
        ],
        [
          "1.33",
          "1.01467036103298817150306305926424553030491683616459408135215",
          "0.983938566061676267673064453946157268219777816896650235687366",
          "1.0024266844974524138697794244235772124123525081391426171224"
        ],
        [
          "1.4",
          "1.01432857551073103341447542799559588045343857578603487726128",
          "0.983721761538976492177789526871466634406815395302993201887303",
          "1.00290866269603432581074516009821161376730453234800214209337"
        ],
        [
          "1.47",
          "1.01397192236475375334972563846305466890053983368976189649486",
          "0.983521706769057564876669753122914210710900099376956527914258",
          "1.0033877428309108979637207716768768475278769419035792939607"
        ],
        [
          "1.54",
          "1.01360078259781343213158072902590761242492189129877438307746",
          "0.983338601990247552096282920822112578004393307698198477929826",
          "1.00386342611888258284818506789783550283501912454358991493443"
        ],
        [
          "1.61",
          "1.01321555232462519506120154045045597775292527673104252887007",
          "0.983172630316579693298871682324065924191300243094889360705274",
          "1.00433521684358817389761366069882175755967600381811129380248"
        ],
        [
          "1.68",
          "1.01281664231176939935357219968142445346297627889456583161446",
          "0.983023957574712882617690519841552900793826888274530155297008",
          "1.0048026228830201727231882919639292062868712097185661063368"
        ],
        [
          "1.75",
          "1.0124044775021667827983764139224730746841097369729369524999",
          "0.982892732156897940713779091568560502843074089642944856661362",
          "1.00526515623511111470986518800259138657286290645022490823099"
        ],
        [
          "1.82",
          "1.01197949652482343984502185327231341729978901466516517489806",
          "0.982779084890039036894329617832656319798998256407080561464084",
          "1.00572233354077976539763988225372940055047517251904453108971"
        ],
        [
          "1.89",
          "1.01154215119056272931859798650504703601944714595395506470835",
          "0.982683128920891226255700760925570022464658087181952885174363",
          "1.00617367660382161302220169767663117232196448201145846498709"
        ],
        [
          "1.96",
          "1.01109290597447482147098783452219136949720698322393609299738",
          "0.982604959617427027945044171982345046586690365258705283538291",
          "1.00661871290702453517928373683555320763866957192920365847824"
        ],
        [
          "2.03",
          "1.01063223748582657323300219759920082755890338371149080039501",
          "0.982544654486397258992232323716202607786161044533512574255042",
          "1.00705697612388794164111560431169768189900191662706454699104"
        ],
        [
          "2.1",
          "1.01016063392618477680029680381279641908674516086241632638801",
          "0.982502273107103922205353877715878116819275727838326922160711",
          "1.0074880066253221203574074161728995111858278066751412420244"
        ],
        [
          "2.17",
          "1.009678594536514560705579363990869007431648034671358382629",
          "0.982477857081395793355370051590363070773291709297850691213123",
          "1.007911351980703966602610734334134645347772514557283507627"
        ],
        [
          "2.24",
          "1.00918662903402184207717609332205341276700404138442820599854",
          "0.982471429999890427873941811289909790296701631379907169433381",
          "1.00832656745266578045781436346530763543000496730338170773011"
        ],
        [
          "2.31",
          "1.00868525703951424666340253556942806081715599872947226722076",
          "0.982482997424419574921244415260639438470185094385356060656747",
          "1.00873321648499539697434635768450026557975733061263921267535"
        ],
        [
          "2.38",
          "1.00817500749605884712962784313157625538224481781270955815785",
          "0.982512546886688410338368938079262731176941452805526039439198",
          "1.00913087118302858524029864068450989932719582232000322090684"
        ],
        [
          "2.45",
          "1.00765641807971744260440760465975923508460280335335268595915",
          "0.98256004790313254232754725017883849652947288615571340709338",
          "1.00951911278591843298836791408085654928013210965550258468519"
        ],
        [
          "2.52",
          "1.00713003460314094058272128265594648122212096374324611011483",
          "0.982625452005950366839656098201245575170956929043113742612257",
          "1.00989753213017133512170895930821186783491744097661810589727"
        ],
        [
          "2.59",
          "1.00659641041280373766672858490636289613181737217166198663548",
          "0.982708692790282015456819436444096712320475115896416821683403",
          "1.01026573010384523723961488604286897764199055555818764263079"
        ],
        [
          "2.66",
          "1.00605610578065686409142807779184299771564964007210068216075",
          "0.98280968597749980886810783164655287110204764395332568401439",
          "1.01062331809081295535841215442491998899170564870985608555693"
        ],
        [
          "2.73",
          "1.00550968729097509847588447293219065751991517868728071855772",
          "0.982928329494568765879561064954753054494522237515835187820883",
          "1.01096991840450170372248288770920159414880531287563260897329"
        ],
        [
          "2.8",
          "1.00495772722316831755894607606917144274145574447212519199857",
          "0.983064503569429283743340514265745177990452785160349888236391",
          "1.01130516471052941375089548327901254654929005660955203779682"
        ],
        [
          "2.87",
          "1.00440080293132106826385453888760655415436184827282474082713",
          "0.983218070842347563569617269135438739084687389322589504651017",
          "1.01162870243766901528321213376819287091792302266487069282252"
        ],
        [
          "2.94",
          "1.00383949622121678713999268181455635129259109735788550807656",
          "0.983388876493172668728631286179886754897459140647740326397438",
          "1.01194018917658356951751610015415866392063543910747965431139"
        ],
        [
          "3.01",
          "1.00327439272559429906724035641073474471953808884739553577847",
          "0.983576748384432239606207935756366189305595649504637977338146",
          "1.01223929506578798113417862293477489553497379177942358857858"
        ],
        [
          "3.08",
          "1.00270608127837426000372643748473207361688207606853042670148",
          "0.983781497220191811324128000977560897629341788354187396373012",
          "1.01252570316430696144651082922489748371038253158815177288793"
        ],
        [
          "3.15",
          "1.00213515328858212708335431252369963190336666551580615910764",
          "0.984002916720595360099502669423559004749963847755668222218662",
          "1.01279910981051394802012936821112259110182426990300470054032"
        ],
        [
          "3.22",
          "1.00156220211468210547585224298613026647059479892628722221566",
          "0.984240783811997108560034700853480248072404578425825712420041",
          "1.01305922496665178871794940720996299087553330562996295908478"
        ],
        [
          "3.29",
          "1.00098782244002339916325017178181534407124428451962811213564",
          "0.9844948588325867222547829713897986124458126253543480282645",
          "1.01330577254855314591202447886480242333521795881723798054784"
        ],
        [
          "3.36",
          "1.00041260965008604804066371968219156381994243692088450822688",
          "0.984764885753401802619387240847381530137471553970934705362663",
          "1.01353849074009674275557742923289191004590863910669200434042"
        ],
        [
          "3.43",
          "0.999837159212198733935389301584276837438168620727039470842689",
          "0.985050592414613001874948538530473560268663829678199140035424",
          "1.01375713229195472783329522624297692001947503730373484417571"
        ],
        [
          "3.5",
          "0.999262066058385251932150837050986698833352969519478509770532",
          "0.985351690776958131312518005648267914321397545072436714142778",
          "1.01396146480420654399057917844891676697821814380191645642503"
        ],
        [
          "3.57",
          "0.998687923971979940439661441904431634604674014605408038109022",
          "0.98566787718819228728676255996760152613058359494527899572902",
          "1.01415127099241571543471832661624888722354024031811538074606"
        ],
        [
          "3.64",
          "0.998115324978635314064510485013154135102947054583321342493497",
          "0.985998832664411262888399162252106446721963073142790632041345",
          "1.01432634893678787511849431025838060666296332192589992045068"
        ],
        [
          "3.71",
          "0.997544858742327518302369892664936578278873527005612455626544",
          "0.986344223186095334411156658399897038782258485385778718011068",
          "1.01448651231405109994739250958813049484587949484325181957702"
        ],
        [
          "3.78",
          "0.996977111966947095160495426715724045476236425174881623373849",
          "0.986703700008709900058164546611653715202451717718095214917411",
          "1.01463159061172315977461026732400173264731085243511461635699"
        ],
        [
          "3.85",
          "0.996412667804043984774719252627853766224626347942661358958829",
          "0.987076899987688396577055011619070321502213666489038180561428",
          "1.01476142932445457016340195436465063166839621708547679335141"
        ],
        [
          "3.92",
          "0.995852105267276760127851184141576197975333998703774506191081",
          "0.987463445917611423531786197485119769898042780328233608056906",
          "1.0148758901321613187639768122619250961988074788961623282154"
        ],
        [
          "3.99",
          "0.995295998654096869659091778057743606755359691131998239325968",
          "0.987862946885384063760188965416243867406090680676337983263196",
          "1.0149748510596867588408048058379450090596727060730684829836"
        ],
        [
          "4.06",
          "0.994744916975179214453083610130007150598335865970580532925895",
          "0.988274998637201004512709332944421011520088462908345260324178",
          "1.01505820661775837683056998606308698931821398915841872651986"
        ],
        [
          "4.13",
          "0.994199423392090780168043729411070968339676745857059459324527",
          "0.988699183959076242368813571393508020617042051478711866616477",
          "1.01512586792503188767790669482399605271063240968174503792643"
        ],
        [
          "4.2",
          "0.993660074663669344792113411403590842126992980944304196103077",
          "0.989135073070700905112544624506294313302496304567927226329606",
          "1.01517776281104233415781666610272466352836051143712024672362"
        ],
        [
          "4.27",
          "0.993127420601564555887103092844950651604382277315937101362653",
          "0.989582224032379057426288554966176446963347534805896935159553",
          "1.01521383589990950490900910804052625201584909568939880413743"
        ],
        [
          "4.34",
          "0.992602003535373977437843588063008539033301714523057998408532",
          "0.990040183164777289902004305756370637999828502754281250673656",
          "1.01523404867467297950371503031405481031430681485799481538103"
        ],
        [
          "4.41",
          "0.992084357787787106872739737456877279091869283421854082202164",
          "0.990508485481209441070209336672432884483006355966101445167365",
          "1.01523837952216039536605243925660554423443088218751069356656"
        ],
        [
          "4.48",
          "0.991575009160130915001941176228054812212925541638154084149027",
          "0.990986655132162991686065942004219636440866904179876040397396",
          "1.01522682375832104748728686048236990742237628143153343528229"
        ],
        [
          "4.55",
          "0.991074474428691220731694629289947932724325377941793969838264",
          "0.991474205861758524280350469833504322524495212856094407843064",
          "1.01519939363398561360506200129975233877550003282332980722981"
        ],
        [
          "4.62",
          "0.990583260852165230927398593606437126788983441254725016096762",
          "0.991970641475818186906505732477390931585128914609059052482661",
          "1.01515611832104158012248974519551210961339515711616682273807"
        ],
        [
          "4.69",
          "0.990101865690581903289643554580300747830301935148179472873785",
          "0.992475456321203368958363414727918980765700801453973484189958",
          "1.01509704387904276243416667187797147726194960586516421138274"
        ],
        [
          "4.76",
          "0.989630775736008473105198121139021031688972760362922271918246",
          "0.992988135776065822591635765478754590193004171145205961147025",
          "1.01502223320230010218871122567168756957782308288287515082767"
        ],
        [
          "4.83",
          "0.989170466855343566579337039538067537839094904823706718617611",
          "0.993508156750640282058156865013184867645677348743668409072357",
          "1.01493176594752961805054794403798797131303196485377905782129"
        ],
        [
          "4.9",
          "0.988721403545479844175677507147672240347933637852021226810564",
          "0.994034988198190284128082101958066307475533431787588105171001",
          "1.01482573844216192065122702500547317727158786710492752609066"
        ],
        [
          "4.97",
          "0.98828403850110211359075619229382719276214772533931170195513",
          "0.994568091635702417126595804944043615037659922773342481639334",
          "1.0147042635734460120051813190469135534920274184863615452783"
        ],
        [
          "5.04",
          "0.987858812195370356760807031000723191798167824432773647705005",
          "0.99510692167390766760385956856712757984709715158838654370136",
          "1.01456747065850811072126694568965402148764734607478525433098"
        ],
        [
          "5.11",
          "0.987446152473721158126913422619637451421989906390203656527165",
          "0.995650926556191938034734295753849052658668586987901990703176",
          "1.01441550529555391374831562419234295224282107912357669781119"
        ],
        [
          "5.18",
          "0.987046474161005628097377739381212049431371466716382179110124",
          "0.996199548705941223859886573128778430353921314096850738503385",
          "1.01424852919642996110185568110060403842187297024462465487679"
        ],
        [
          "5.25",
          "0.986660178682167108354263096880555343520246420352304243691656",
          "0.996752225281850412999258466581872453914724948488233033116465",
          "1.01406672000078655126060149072474217782930875036409638858535"
        ],
        [
          "5.32",
          "0.986287653696647742717172013199079471137712997355628357965675",
          "0.997308388740708256574950815004638314867715521743800175755712",
          "1.01387027107211090240631803960587139626370815714570794540066"
        ],
        [
          "5.39",
          "0.985929272746699413295230619366568491402309561202537658789915",
          "0.997867467407154808163741362331340328444927933586655750792175",
          "1.01365939127592491079765890445895760401846997420448872344215"
        ],
        [
          "5.46",
          "0.985585394919761587448175289227959786713900218610902557129126",
          "0.998428886049891593744255036228294170150178432679536080788914",
          "1.01343430474046686657439228963968267439983458631797848271721"
        ],
        [
          "5.53",
          "0.985256364525056303696109578856110125757989700683307416656348",
          "0.998992066463809009769603919586648030595034018734282377592786",
          "1.01319525060020079549285528658788074401379775636585613563623"
        ],
        [
          "5.6",
          "0.984942510784538847482842693538854071192650034466949571892697",
          "0.999556428057480007293727372902146280438749536804682818381756",
          "1.01294248272252065103646926510753799139964141073458110090851"
        ],
        [
          "5.67",
          "0.984644147538331630228024097649340585158179083844502953608942",
          "1.00012138844545406104361747138690451282335509515070665507352",
          "1.0126762694180393359660238428361350027092522173398191511573"
        ],
        [
          "5.74",
          "0.984361572964758383370489964098552129635769346105607785902048",
          "1.00068636404477079919025316196265640552808339924672813572564",
          "1.01239689313487443917227278654981592595505510962902680341709"
        ],
        [
          "5.81",
          "0.984095069315086005502039802547340978117149899514717949422144",
          "1.00125077067509853772351885656654706779692641280390588717789",
          "1.01210465013736358887796088717279570018332952637146601880695"
        ],
        [
          "5.88",
          "0.983844902663072244111322190185492649774073643079688083954977",
          "1.00181402416188937791050926927889921170590745886564587567834",
          "1.01179985016966240586898335172246844963079161473337385365023"
        ],
        [
          "5.95",
          "0.983611322669408839390703609873703530336784649816655148915703",
          "1.00237554094192954094778470458832690576400490056526894266845",
          "1.01148281610469715255773579755874599035712360931480871873696"
        ],
        [
          "6.02",
          "0.983394562361141788195350218810508745437271993089715976541278",
          "1.00293473867065128452006359125995656383193371058205187072955",
          "1.01115388357896228043874903037924120926017209150528723949859"
        ],
        [
          "6.09",
          "0.983194837926142980593587575992994234836895885732085745002999",
          "1.00349103683056112451857830743777463704753952279811039623221",
          "1.0108134006136701482371743465989643264223254085238598506556"
        ],
        [
          "6.16",
          "0.983012348522700595471409254880428662865334313416518426314689",
          "1.00404385734012822345434717813683686466647331250144158890607",
          "1.01046172722277618742547855674024894412563049611632716761859"
        ],
        [
          "6.23",
          "0.982847276104289288403962751201202013078899864136730300716898",
          "1.00459262516246675554696979983278127199534966531578375064832",
          "1.01009923500841770582623247226686785724356506316813799743763"
        ],
        [
          "6.3",
          "0.98269978525957533477904997362768004959094011314373145604751",
          "1.00513676891313686591099114598563023431413396937750941947274",
          "1.00972630674431832221316613488072596463726406890767304558497"
        ],
        [
          "6.37",
          "0.982570023067706471654554199414994130993993660765892396242055",
          "1.00567572146638055474089079435939912879755791381284563967363",
          "1.00934333594772269715784321162987052690152254689960511273193"
        ],
        [
          "6.44",
          "0.982458118968931178333969811494406219154431096057510907887652",
          "1.00620892055910148196826318608186947946502851986066845411805",
          "1.00895072644043775338013518970130535133222059294100331478742"
        ],
        [
          "6.51",
          "0.982364184650587511191908542039646767164496403970160696303472",
          "1.00673580939189134641528997194659269107651654038958942023796",
          "1.00854889189956695165394628331032720411691918890631864728955"
        ],
        [
          "6.58",
          "0.982288313948497323863367727046179511845473314610345959597154",
          "1.00725583722640018653362311597952038618357959771648663892596",
          "1.00813825539853339858627336444951853296377036356030755039594"
        ],
        [
          "6.65",
          "0.982230582763797718661400110754915011456499396370145800709756",
          "1.00776845997834371541882543926239408809468552874565231721818",
          "1.00771924893899560660042918087504754219049673940424938662226"
        ],
        [
          "6.72",
          "0.982191048995237846492655097958233883361118626868703160923178",
          "1.00827314080543767627768661734946708070331352093625765811106",
          "1.00729231297426660405096401508989914062992791609669707108871"
        ],
        [
          "6.79",
          "0.982169752486965656645266164590897892655784214674647726269033",
          "1.00876935068954721843222638559648805927385901968815856152117",
          "1.0068578959248528079503529925512661915964472350357171775127"
        ],
        [
          "6.86",
          "0.982166714991825849452788013462588234474755926520749851115999",
          "1.00925656901233847785203282816529224362633538550892350907889",
          "1.00641645368673363015639318718526581492214321107597643301015"
        ],
        [
          "6.93",
          "0.982181940150187057815074514417339195277417485994208005469945",
          "1.00973428412371992662414880485780094788536405536404750171148",
          "1.00596844913300620034423133793726456282656066795097858461387"
        ],
        [
          "7.0",
          "0.982215413484313130931835106087886404703934103593574390034689",
          "1.01020199390236265602133308158202791733984584844287286542101",
          "1.00551435160952186931377469385252456047018717205110302004921"
        ],
        [
          "7.07",
          "0.982267102408290267882796183866085523867582335681911386796988",
          "1.01065920630759159795728329608152839742120494168196123987947",
          "1.00505463642514232107696080841158408438158908611931907384528"
        ],
        [
          "7.14",
          "0.982336956253518602064614999732723148288054859263383499711092",
          "1.01110543992194378629549555525152052465234647896439718925997",
          "1.00458978433724319181448751180894375010147696013588253718939"
        ],
        [
          "7.21",
          "0.982424906309773622087935255755926498301970731054905982869446",
          "1.01154022448369512593997761026464698261629299540006893989267",
          "1.00412028103309209132968453365101074048573041452893015053345"
        ],
        [
          "7.28",
          "0.982530865881839482828326696075382775948679176176380766853748",
          "1.0119631014086637836125805820720858095529064511693389818756",
          "1.00364661660772587413231088786311070943897463887695258229232"
        ],
        [
          "7.35",
          "0.982654730361712764591055804724627706182905688786216659753822",
          "1.01237362430060624589531761913198681357074450285102850075464",
          "1.00316928503894894162773768933431474783445327700721691823391"
        ],
        [
          "7.42",
          "0.982796377316371532106588981028483168579274191498584281460972",
          "1.01277135944953131008384629575952877823831200152689427306515",
          "1.00268878366007030558737233855891151346030810415652436694622"
        ],
        [
          "7.49",
          "0.982955666591100582509162522711917787962059257555827253709127",
          "1.01315588631726778064956255749368517774544944748052244362347",
          "1.00220561263099214014700909313487533880512455310071730962394"
        ],
        [
          "7.56",
          "0.983132440428359507860257713817406676342760877962521024524718",
          "1.01352679800963343401309605581874452055982930123488602001012",
          "1.00172027440825663135990776292896759556271495733173617309118"
        ],
        [
          "7.63",
          "0.983326523602175589798419197357921882206741970888096085672705",
          "1.01388370173456587864463273330932928038000314389054402187218",
          "1.00123327321465113831080023474573902400593241735170303815301"
        ],
        [
          "7.7",
          "0.983537723568038549732284581911206644253739346778613164279366",
          "1.01422621924559026437528804038570141819031848551574452288696",
          "1.00074511450896404843409936701756316252997604519497593072955"
        ],
        [
          "7.77",
          "0.983765830628268757645538484953007504135961350457292460846193",
          "1.01455398727001436879773322106346502181586087276848853238902",
          "1.00025630445647528421155199581044273200339293080806787050677"
        ],
        [
          "7.84",
          "0.984010618112824618066361362943152711756512941793163557520364",
          "1.01486665792125839077827757485233528442285448001510771544551",
          "0.99976734940075624267196578787305518101200833056026040372946"
        ],
        [
          "7.91",
          "0.984271842575508467314739077270023094149845100222294203270739",
          "1.01516389909474478892377453692381896554499841385815761381352",
          "0.999278755337344068281805931599414160228253536864858429844675"
        ],
        [
          "7.98",
          "0.984549244005523398460607838349017716267148914924962610508516",
          "1.01544539484679269043143087952654622036283898162699940634551",
          "0.998791027389844620282097589005142863892039891644844451251188"
        ],
        [
          "8.05",
          "0.984842546054325948823105783725714853111795427857924086045348",
          "1.01571084575598173381048676856596427291824085474354922336077",
          "0.998304669289007344646704479663323765402971108456551025947249"
        ],
        [
          "8.12",
          "0.985151456277711511463683479046743565980955306904831965938445",
          "1.01595996926647166491737157646130338676614996872372942252225",
          "0.997820182855303546723491179541411251019572441538575856761964"
        ],
        [
          "8.19",
          "0.985475666393060642131937874373441344737169134876255095743248",
          "1.01619250001278654379481904146577469876884279757409769308047",
          "0.997338067485527331937649108095000618331888582065860921696794"
        ],
        [
          "8.26",
          "0.985814852551665104854353989978227102699253652562810876932279",
          "1.01640819012559600103882605203241013642612047795509630859198",
          "0.99685881964392578769024053467546941202785876436781022677849"
        ],
        [
          "8.33",
          "0.986168675626042514498554112634840005575821070282651777937572",
          "1.01660680951805056491068454265105990559264748952629173043698",
          "0.996382932358351868909967401178433183027179016782270257244631"
        ],
        [
          "8.4",
          "0.986536781512137778378717350759849709718275186137269915745617",
          "1.01678814615225361933861653205000407197113139635148351934144",
          "0.995910894721919971670305828207643324925212736937233619486329"
        ],
        [
          "8.47",
          "0.986918801446298200101462005535007422641917933196884198921633",
          "1.0169520062854790007065457958395127893064237718947731807144",
          "0.995443191400630382643514399318421064842613309966858962630414"
        ],
        [
          "8.54",
          "0.987314352336897079949226064651629012865002434881361290663802",
          "1.01709821469577054764219951092941113097615416305177410679",
          "0.994980302147414725220783469333713201967246476665531243947396"
        ],
        [
          "8.61",
          "0.987723037110467923586260267128242218041797438238064561662033",
          "1.01722661488658803010662668903184449041168684934758219906254",
          "0.994522701323040233498014185913968641667627568880102582433991"
        ],
        [
          "8.68",
          "0.988144445072197955133762431901767991576643548071515192312714",
          "1.01733706927019274678355379538400224653748605046492457251198",
          "0.994070857424296219753804208294706163031451237389028956804528"
        ],
        [
          "8.75",
          "0.988578152280615526113655151925187110283207968186900523136756",
          "1.01742945932949563566485011340826857568904681040379545815759",
          "0.993625232619871505220786507834810021339175181150284777941615"
        ],
        [
          "8.82",
          "0.98902372193629122692063175641139382041061318114596557629368",
          "1.01750368575812093233883767941068507506957317719871081943421",
          "0.99318628229431690233346279536847596350170341570740751911725"
        ],
        [
          "8.89",
          "0.98948070478435705500754521281575303176359420815057990733731",
          "1.0175596685784691723960678490010848123811165633586246852681",
          "0.992754454600472112285481108318973575931639269004447100669576"
        ],
        [
          "8.96",
          "0.989948639530631890688499720064617859606864337581201625733499",
          "1.0175973472375946053939969821124144704632811573555183782173",
          "0.992330190020721676147557262408878455137994235073848483505691"
        ],
        [
          "9.03",
          "0.990427053271124798385730584116550025565694710944654264322227",
          "1.01761668068074380319380635125009109069966951834573291556629",
          "0.991913920937429930773935622538807366899210442723283227724087"
        ],
        [
          "9.1",
          "0.99091546193467033345058138765607877685172667698927105207319",
          "1.01761764740243433900261421097186591334700662203440233084518",
          "0.991506071212890310198855965129785132571021866709785618389527"
        ],
        [
          "9.17",
          "0.991413370738432121699693688266813171821963541690219551938766",
          "1.01760024547498481767967334164004115744870316355596933799192",
          "0.991107055779109835151301769369397563921768252617455223319734"
        ],
        [
          "9.24",
          "0.991920274655992523946536924992941468341662461913181492442151",
          "1.01756449255444018428783074174371818750165031659941125764585",
          "0.990717280237735281551074904453033489041811083725330646012559"
        ],
        [
          "9.31",
          "0.992435658897727238529019425287002377007347201114093249065143",
          "1.01751042586386905710298198125226155835998225132265025913856",
          "0.990337140470413345036826778457734544650944292399379684314501"
        ],
        [
          "9.38",
          "0.992958999403144272536132636866722445629720085165800001868897",
          "1.01743810215404275325335502585052795090866041941138081413296",
          "0.989967022259863152055519647521463864896029053557903814976469"
        ],
        [
          "9.45",
          "0.993489763344846872362385451811674809908977014875361244080729",
          "1.0173475976415386292646033444780426916562681694402824304314",
          "0.989607300921925735760363538264651219031753971741091447301712"
        ],
        [
          "9.52",
          "0.994027409643759795328196045730895815982310947836708417726702",
          "1.01723900792434327414562415875626747789641888894847632163631",
          "0.989258340948841621404716525502688094810903810667716560242602"
        ],
        [
          "9.59",
          "0.994571389495237778932252364857165806442985995085038675608494",
          "1.01711244787506389826207028618434765866434796902812903582783",
          "0.98892049566399447304358641990806030553802622621135567398528"
        ],
        [
          "9.66",
          "0.995121146905654278795606708730219498680609052731854200383435",
          "1.01696805151188888619484442909079313207077278767938833696617",
          "0.988594106888345860552268042675302060648541023958781535548428"
        ],
        [
          "9.73",
          "0.995676119239047559696294542020028105593676118665264595203621",
          "1.01680597184747085544130725926967581088780180734336837837144",
          "0.988279504618773630027566080132112645189128674078746857230496"
        ],
        [
          "9.8",
          "0.996235737773380098489899416336647321390617912984650944341628",
          "1.0166263807159376150471376375772179704376929818050902203817",
          "0.987977006718514115707054899095810867718025526644998066654095"
        ],
        [
          "9.87",
          "0.996799428265946058194566699949539793683888253969097557293717",
          "1.01642946857826807960602858824328929783827892517697684470737",
          "0.987686918619896529143780601319817566161184191676714079004224"
        ],
        [
          "9.94",
          "0.997366611527440386700486127372843324119365833679229454670626",
          "1.01621544430630139597371249549288411104686717390342014600666",
          "0.987409533039546310389725738098184347441990075115810996472821"
        ],
        [
          "10.01",
          "0.997936704004181951389485725174127402746056316005193994745327",
          "1.01598453494567821504684786022141697063232110450723240125397",
          "0.987145129706223032631882498881415792870376917836229952325022"
        ],
        [
          "10.08",
          "0.998509118367962114434778203420158886122494384547170527361812",
          "1.01573698545804312288547376173297685143040465647336723001315",
          "0.986893975101447619755637233174252648764796864957146084058236"
        ],
        [
          "10.15",
          "0.999083264112969356498845727798432331404323994961226604475623",
          "1.01547305844286666963393349890852360822317845841880194697436",
          "0.986656322213063166790245715532722907956569865130883783484936"
        ],
        [
          "10.22",
          "0.999658548159220044261776277381565437197508172568315307588491",
          "1.01519303383927413813551181921103972018003697908733651578532",
          "0.986432410301863544721968125528444197107629185072203069184483"
        ],
        [
          "10.29",
          "1.00023437546190528618999997307638293199019357993716570822306",
          "1.01489720860829611574401431574404762078730391350978878566135",
          "0.986222464681414219896459717214162372943593566458069891238406"
        ],
        [
          "10.36",
          "1.00081014962604410857269185773666376568416824419579885779226",
          "1.01458589639598301359381822808255304687395351372837664716412",
          "0.986026696511180317951845685219924874073288851928351316753391"
        ],
        [
          "10.43",
          "1.00138527352581398804199659473052763442924506425144166965706",
          "1.01425942717785186074818385507665826693516161681155111766697",
          "0.985845302603067904411323505226283613507331283599911456419366"
        ],
        [
          "10.5",
          "1.00195914992791117570930357339663761227977433704703341989698",
          "1.01391814688515893190346104088938534127116440256577226014041",
          "0.985678465241475727998966529299543678323693251168031315242268"
        ],
        [
          "10.57",
          "1.00253118211827531973427596451101410422007832370775900887646",
          "1.01356241701351599501134266431016240786272268689672666307441",
          "0.985526352016946265600570620742343503801660215697786624479101"
        ],
        [
          "10.64",
          "1.00310077453149571518016774385941532123451543460735185511189",
          "1.01319261421439114041820658348031697798814653251436087414832",
          "0.985389115673496804753588087267899983880474068661629596806408"
        ],
        [
          "10.71",
          "1.00366733338220015917885840176000974636858603979548335389057",
          "1.0128091298700572299981833051792736324480288910501897295815",
          "0.985266893969703483918691592189395532614558836237140048879549"
        ],
        [
          "10.78",
          "1.00423026729771194136206031915421338012357413550916007840332",
          "1.01241236965257194048193287725303841436000392670933010155244",
          "0.985159809553603664108447341510855785667328279049185824776668"
        ],
        [
          "10.85",
          "1.00478898795124602834362642552238042305747508716420424949113",
          "1.01200275306739313022927368100220235554990021473741664130019",
          "0.985067969851474707651222817839689577069990348891837854312379"
        ],
        [
          "10.92",
          "1.00534291069490207905132730325204761176842480658907391515987",
          "1.01158071298225179693758057573332272627779081033380719678497",
          "0.984991466970540169390777612211089473645115764526277559327707"
        ],
        [
          "10.99",
          "1.00589145519169962501037072921683901113579126578004408607757",
          "1.01114669514192218262712558678211231234112842205694680877582",
          "0.984930377615647539561912294437645798467500803431132124869125"
        ],
        [
          "11.06",
          "1.00643404604588963386112518997428383939059774376068134786117",
          "1.01070115766954459275432514230712110716068141444750738451364",
          "0.984884763019954991844279026826672761190038643221309720405813"
        ],
        [
          "11.13",
          "1.00697011343076681018784496964677996313779168693219732078315",
          "1.01024457055517120328058063902198347077212964869454270393933",
          "0.984854668889658059543183386001690537542227339428043223281233"
        ],
        [
          "11.2",
          "1.0074990937131984367143932158014811691558446094345731504281",
          "1.00977741513221851161722972711557260109934259374375264593766",
          "0.984840125362780761456592062507922443327027705106707442645008"
        ],
        [
          "11.27",
          "1.00802043007407837918221863012333829339338094837727839767996",
          "1.0093001835425221271460287983550126061087256986099593902013",
          "0.984841146982049400015298116366163097377103377585170300451765"
        ],
        [
          "11.34",
          "1.00853357312390912408896527115998037959448500311674134886565",
          "1.00881337819070028103423573200636155455068543733378670411348",
          "0.984857732681861030418994034270540894191378422456772625698682"
        ],
        [
          "11.41",
          "1.00903798151271044020373550170273823524447403371012412648106",
          "1.00831751118854175391235524853806842240542786170616541918349",
          "0.984889865789352423026337527672373743508241466797628347039265"
        ],
        [
          "11.48",
          "1.00953312253345049833860221328174329946929009120579120289583",
          "1.00781310379014186831743721330731831683860662082149819464547",
          "0.984937514039569184249047645360635540454346888872816213489583"
        ],
        [
          "11.55",
          "1.01001847271819409062874535030180583242008248922842183535901",
          "1.00730068581851676936808757178143552375527528153111729418476",
          "0.985000629604728535636603312626487030814343071760889640426353"
        ],
        [
          "11.62",
          "1.01049351842616299714033040872422993881820942457575478665967",
          "1.00678079508443142475986132955891068630813861887370927604637",
          "0.985079149137563048803127811282432499857739002096997025960682"
        ],
        [
          "11.69",
          "1.01095775642290558556172328326965717759227544554713959285204",
          "1.00625397679818062075604185152630377159805008120977712677719",
          "0.985172993828726367685526880284345420447218895954376703590285"
        ],
        [
          "11.76",
          "1.01141069444977642541721507187481099559192869371220944158804",
          "1.00572078297506472534620502517125245423084652958819595278705",
          "0.985282069478235592098647305254638208843384062796828120548503"
        ],
        [
          "11.83",
          "1.0118518517829320726848324538808964376044584165953214641072",
          "1.00518177183530314809528186214621370512544697819628990404905",
          "0.985406266580918521019109723434491118052326050672728652944506"
        ],
        [
          "11.9",
          "1.0122807597810562494029962680956713922653314198576244809283",
          "1.00463750719912826728058605484202635630297292339587700799034",
          "0.985545460425827334575442922506626787561896700035115943788574"
        ],
        [
          "11.97",
          "1.01269696242103641568684020310034991697833603501003436501547",
          "1.00408855787780114143275223503079684008517288978356630997097",
          "0.985699511209573505334325547578298716042434750122413555865527"
        ],
        [
          "12.04",
          "1.01310001682082421269067571647110960259308715984241049701653",
          "1.00353549706128760082713394040515378093982935849624115584444",
          "0.985868264163531748182750735132984524888181744724293399030492"
        ],
        [
          "12.11",
          "1.01348949374872444279968208540236125181686217655253339917086",
          "1.00297890170332935491724403760408428470833755230369892949761",
          "0.986051549694853621136599080105445604477850239725303707588299"
        ],
        [
          "12.18",
          "1.01386497811837114022279549656083771329927213208294768987988",
          "1.00241935190463958776610206194741429666845726227535683295895",
          "0.986249183541223955312000608281251751464581281918851353865975"
        ],
        [
          "12.25",
          "1.01422606946866485784300936511288721963140011634759375838984",
          "1.00185743029494618217506144964462990158922066482527364178409",
          "0.986460966939285601098102694229115719796028993888752029853488"
        ],
        [
          "12.32",
          "1.01457238242796253546330486905813535887250273808372099423969",
          "1.00129372141459825458601081238797818299912902203617646552389",
          "0.986686686806650010884666198738156531075620264541151488049653"
        ],
        [
          "12.39",
          "1.01490354716183019545190741107282252224237851209807982623451",
          "1.00072881109644314011105886513641251210400624525328797583178",
          "0.986926115937402919858421104380678393777966442600994277124835"
        ],
        [
          "12.46",
          "1.01521920980368920346840775652310861119257712897112417096085",
          "1.00016328584867138621857689554340714723406943280304345008899",
          "0.987179013211005820552899770745821945110110599417557247870456"
        ],
        [
          "12.53",
          "1.01551903286770889800025161884958136466153906885381583457677",
          "0.999597732239316743292117792345882427119749009214651965810758",
          "0.987445123814485041120346213443092805588499524050725479088463"
        ],
        [
          "12.6",
          "1.01580269564332199085479187737189938907598151500046024719634",
          "0.999032736283086631501526536897533391074459996240197891035888",
          "0.987724179477791020830955924783695990717199248874610710980268"
        ],
        [
          "12.67",
          "1.01606989457076422410871903171758143338630571950804906067633",
          "0.998468882831186169384939653765372123451053959291289847835439",
          "0.988015898722200820360711581145900605296449090891777398711123"
        ],
        [
          "12.74",
          "1.01632034359706628462287610442963045394153295894392871973393",
          "0.997906754964785625380227922262512018934087156469390825088389",
          "0.988319987121627002478963558628281748913422229040672386740159"
        ],
        [
          "12.81",
          "1.01655377451195386731338411551512041191630000503764122880582",
          "0.997346933392767156105609756847586739621156884924332453040038",
          "0.988636137576685766544811245491789404373175416644753513805741"
        ],
        [
          "12.88",
          "1.01676993726314098028074651159053285567426738057816903768878",
          "0.996789995854371982756392376383189739995492814774945864202635",
          "0.988964030601366615863068348141730716713522813533797120319789"
        ],
        [
          "12.95",
          "1.01696860025053203133887319918860717883303812262579886603725",
          "0.996236516527353789027384989251216203940552978295813842920086",
          "0.989303334622134880925619306365126483296203619333645535978602"
        ],
        [
          "13.02",
          "1.01714955059887985475488494443682739922548902493324023396571",
          "0.995687065442228160878039087870197814434572426562632563008402",
          "0.989653706289287116797240899664993010157384124813292918732853"
        ],
        [
          "13.09",
          "1.01731259440847955327030975621384942101428053319695731285115",
          "0.995142207903191391271746835920972934017408556297548225927088",
          "0.990014790800367744788205342397676231964557756934949394694163"
        ],
        [
          "13.16",
          "1.017457556983511764033283124769310720816121350171107955136",
          "0.994602503916265003166188419563745596856605344315255592042917",
          "0.990386222235443324968366263489995800222787197622075809058248"
        ],
        [
          "13.23",
          "1.01758428303768362468353126065177689593877117981388793234136",
          "0.994068507625204963043763675941846525996181973349472210832413",
          "0.990767623904018537395388429567550068007478450592575915636632"
        ],
        [
          "13.3",
          "1.01769263687685123101052938800517282092378674490334251353778",
          "0.993540766755696826526675585858583711231613599885744968330753",
          "0.991158608703365329025903373607802883131878642199025776543154"
        ],
        [
          "13.37",
          "1.01778250255834365094983193795617757928485057327962624296482",
          "0.993019822068340038069712905547683264283099059922608335181113",
          "0.99155877948802376550928110677826992688102904494329514556426"
        ],
        [
          "13.44",
          "1.01785378402674549921732829400371448683694046365925100860265",
          "0.99250620682090635862281273743994567276868955423806445110763",
          "0.991967729450219930246903061832677886004785463867636897602786"
        ],
        [
          "13.51",
          "1.01790640522593258840300078433255118569509692564401523552755",
          "0.992000446240338977810736331573436601507649121613179217062884",
          "0.992385042510932757479483538701730390784260099913806913313618"
        ],
        [
          "13.58",
          "1.01794031018719315978057691526112927772441605867069500342595",
          "0.991503057004940338688574945372989791451868027099708745484717",
          "0.992810293721327994366801126992916801223659025113566567443238"
        ],
        [
          "13.65",
          "1.01795546309330556285489111030310241474919977609634168889235",
          "0.991014546737178120147157612742159155265694658308458148917477",
          "0.993243049674263583999300305344673579088263251950862645414798"
        ],
        [
          "13.672960207428144868815170690984793",
          "1.01795634598318612527718991022378645727250307414711786264248",
          "0.990856332170357674654672171593753489599171956721806000869729",
          "0.993386555012690319437193109226535879014523512436898287794506"
        ]
      ],
      "flow_calls": 38,
      "seconds": 41.92686486244202
    },
    {
      "index": 7,
      "rho": "0.0105904400874227401582856696246214538602409349537817334376764633257269924724886930295548358221223311168784798690472657468885638232000942",
      "stable_coordinate": "0.0000021908629981943678287887559786184414347341101394221169387901765725881914251603514265489551030816065124459458861953458232844133116545151",
      "period": "13.6732172010412327502981557224582128879653064460891700083484243608567818972885257298397998682120958824376876438595057892681869670551494",
      "initial_x": [
        "1.02118307103784367468440012800522152616191660401770288899229171682802657313640254641053622059934774384026940568398072683960041205971184",
        "0.989213630361820948248146434654008236320911623780250593707973391578248527775944127284950202303310248608835761128287789902558965064114072",
        "0.992198657671441625225780711361494250583711544879983498727000870322811868750911716612163150373393359836161938984109790688779886040578306"
      ],
      "original_ode_closure": [
        "-3.729170365600103371645482657731466918688235767300203447e-155",
        "-9.322925914000258429113706644328667296720589418250508618e-155",
        "5.593755548400155057468223986597200378032353650950305171e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.682101004915430538912036227065846874037721592239621855426814200428874825143398651561611747833190832861717462625480245564481964751835137",
            "-0.348253216260850957600257145229197715510351734688779278103854870508706231088491136769227311503203010170306905239851182201151467984447003",
            "-0.381977920553628879638422729366907212669001066732294880323836246514020886307473809494408585928313270444807619826710167577827999551673586"
          ],
          [
            "-0.212250341737432920018736505242382752065405934823850526658661227547754055126662479849651658154692961365154585796133221448931328578160639",
            "0.766719971183640777891698209902327139510996858477103525544750263209976017645873309022390276034539192474110663366456653366005995110934599",
            "-0.255870047176397859960494290880742443121675455849781206151998552688036768017799192721213786349285708899395467151241809811692512196866452"
          ],
          [
            "-0.374165115701837324265929038072446147669957119873062299379136194936415251423788305053489348823519400660578122428660006897326116169214924",
            "-0.409194113965069483818135613434495541488529685522159112016668171541753754164597510862415127453398602060675142379761739728597745734787908",
            "0.551179023900928683199672366896399269969732192360699702773294280420819379221159885985741375006847564951593427827686718308640788250585922"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000418124743135409454208878476912011257384966101878404316983421283209345422939249486534556596747749777254549277699339450237925495542",
            "-0.0101008556157614776327584770905726026913833916839641337026603073930302445127433850133866923036965511770084783221240022396184884034793381"
          ],
          [
            "0.00041395155749575199676879454441958784821691602993307357606648159173664007162933385900821435133050542403477160590430758418979343866309153",
            "-0.00000418124743135409113528492019583659412320658359370029831109015316187144379754592512194669138988721035099167315337615537363114159976339402"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999999999999992453065814270574766616212433445015915411018695134472208541437679187019492241818370608888536816157331",
          "0.00000000000000000000340680386457329106538482880685031712864631061465430659941315143527119033313991110040206157780524663024021129719832619488105781955568381"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000000000000000000754693418572942523338378756655498408458898130486552779145856232081298050775818162939111146318384266861392978313933284120517544593673574",
        "monodromy_eigenvalues": [
          "(0.00000000000000000000340680386457329106538482880685031712864631061465430659941315143527119033313991110040206157780524663024021129719832619488105781955568216 - 8.67113419038183401727031259682777758514744916705756865772686636426938262524164086705015306351503098300119411704736502204499527052389064e-162j)",
          "(1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000076544685191843 - 2.19983332161796972003496414129152368769323854976772677237351957561597270028702116561627694173276688669510777194004476796880144698303163e-122j)",
          "(0.999999999999999999999999999999999992453065814270574766616212433445015915411018695134472208541437679187019492241818370608123089964238904 + 2.19983332161796972003496414129142624123781016462019669790533817033808733434047029228499749169499751727276322981704970556630981225483856e-122j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-47.1285123842203516705319080101383807741501365674512530278638829325307828724224647740200051931269574898484770404594306650130088923338754",
        "det_monodromy": "0.00000000000000000000340680386457329106538482880685031710293538606503101711609615448661992389901812010137933659044200832405906080580488371685505140320923871",
        "liouville_residual": "-3.79554707162875068444325661345615658204321611435883625134356062826175081948007885003599038619642002089314777329616688024877547138811117e-154",
        "periodic_trace_product": "0.00000000000000000000340680386457329106538482880685031710293538606503101711609615448661992389901812010137933659044200832405906080580488371685505140320923909",
        "periodic_product_residual": "1.33815291858421188081733176539227461057486750974891170732185441170549965555380208077373571212109427286528951326097782607027635093647107e-155",
        "shooting_jacobian": [
          [
            "0.000423644751723248263155055324464643788359673853389307533143762147192331486147677436647101086652073871526110815738480914410214246945464132",
            "-1.02021059048023776478713301912488513032055398213629741503527175940387778372623886369672604276709608819461298194041048569508907354436103",
            "-0.00000771137540321938802956352445217754958661086361519005400354717304440388623167238360198115947332406283624225402002025232167370325418272097"
          ],
          [
            "0.00167661407871122739953391409759662955343295947394179283807264750907909879230622164041311204408812332784068246647693289491933709599406631",
            "-0.682698149733205804497155720538398907733155794094029536033388485926314340776913265293311966091545599195862600617483450391789802199876576",
            "-0.00809008992979157349999096547116476515177784011598118946952353321712783806167107862470335748762849776448743950305542024706769004179361618"
          ],
          [
            "-0.000775559210899634589150015413432759928248097738438256924179780464674808714423063653916031971005894547721076161324251703128116853806367339",
            "-1.19937515897894478090565645411351418815335210863247447637719986739424873826761939505978340291689037229481120486745561891839907856745488",
            "0.00738223631432366948457826311361804853575953002369219885299269403471469271106772366521447438790863635754059510876932830617892964968532136"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-45172732289422046908466687442953213.4816873697706478068271435456485440704339460456442867202987554197868403122355702568337201352726575787",
            "23104918830807648069651959382092960.4774048366428390517624011327871683011691922312851477796099247859430195619443509006450980093517861947",
            "25273171884661999473140672997358501.8201995664829489952578245360843307224864239841134080472571580666874917050394826797131861812900228842"
          ],
          [
            "-18699244701376027289756945768667.2240787950837338843425709145293212249926764593457423347634979517170365124834193225002466707118680236531",
            "9564277145216508936326605069806.41330722052834077313739374193965882307364676963570686892014523720979535981486439126498802292903827123243",
            "10461825121034269926897176897850.1498042814711663290429699964722577878042695521240840601287620991113426744014345110278632195287972754061"
          ],
          [
            "-7783757624173002767403330797414013.40870699861409052263451538281172933217508084628430039088692831421186786669805892350799095358320727353",
            "3981231131934666874205843731776122.79127251856930904358244843679609648011428883442179297985085913947468721399365546279512379291684656682",
            "4354844933529468200156347354268477.00598291725271543921289968856464224618123689734744304210084661573467625506792799455556503182828284083"
          ]
        ],
        "integral_u": [
          [
            "2.21888165096043731061194505500596220429537178546777177281058754748097765153563264099067325615733927224615961072995578941067881540468405e-154"
          ],
          [
            "-1.13939391748664027331104657009557176261872534534320115837696631586339078946186234302614831903543909620612951767510982191793209253867889e-154"
          ],
          [
            "-6.58330515490727897872603316389412277304961816416424652777823648694778824182059867611012623453653351740934502503896110121743002899458808e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00978",
            "0.01122"
          ],
          "bracket_return": [
            "8.36040449060654731220942783273e-40",
            "-1.60183337497414474340173304666e-38"
          ]
        },
        {
          "stage": 1,
          "rho": "0.0105",
          "v": "0.0000021535854325823699103154333022",
          "radial_residual": "5.6304656813020114621e-40",
          "radial_derivative": "-5.010357618002692329e-36",
          "correction": "0.000112376523006486"
        },
        {
          "stage": 1,
          "rho": "0.01061237652300648583995796094611652997254",
          "v": "0.00000219995300051304528875818142472",
          "radial_residual": "-1.7332544914603317693e-40",
          "radial_derivative": "-8.2626194006333557011e-36",
          "correction": "-2.09770583324638e-5"
        },
        {
          "stage": 1,
          "rho": "0.01059139946467402201650671559364394581852",
          "v": "0.00000219126015025618173457557861984",
          "radial_residual": "-7.2549166641137676794e-42",
          "radial_derivative": "-7.5773312279798095045e-36",
          "correction": "-9.57450116120633e-7"
        },
        {
          "stage": 1,
          "rho": "0.01059044201455790138345054839496176758383",
          "v": "0.00000219086379593170647646811991432",
          "radial_residual": "-1.4543960237262703774e-44",
          "radial_derivative": "-7.5469636744420363135e-36",
          "correction": "-1.92712736733001e-9"
        },
        {
          "stage": 1,
          "rho": "0.01059044008743053405344006379295579362482",
          "v": "0.00000219086299819759411033699579163",
          "radial_residual": "-5.8819767841647146605e-50",
          "radial_derivative": "-7.5469026305090675487e-36",
          "correction": "-7.79389515426669e-15"
        },
        {
          "stage": 1,
          "rho": "0.01059044008742274015828579710441043206237",
          "v": "0.00000219086299819436782878880874885",
          "radial_residual": "-9.6207755474486228374e-61",
          "radial_derivative": "-7.5469026302621877702e-36",
          "correction": "-1.27479788978202e-25"
        },
        {
          "stage": 2,
          "rho": "0.01059044008742274015828566962462145386024",
          "v": "0.00000219086299819436782878875597862",
          "radial_residual": "-2.5738523865970791823e-82",
          "radial_derivative": "-7.5469026302621877702e-36",
          "correction": "-3.41047514814387e-47"
        },
        {
          "stage": 2,
          "rho": "0.01059044008742274015828566962462145386024",
          "v": "0.00000219086299819436782878875597862",
          "radial_residual": "-1.8421743992815613528e-125",
          "radial_derivative": "-7.5469026302621877702e-36",
          "correction": "-2.440967492935e-90"
        },
        {
          "stage": 2,
          "rho": "0.01059044008742274015828566962462145386024",
          "v": "0.00000219086299819436782878875597862",
          "radial_residual": "6.0534254107431097943e-156",
          "radial_derivative": "-7.5469026302621877702e-36",
          "correction": "8.02107262715911e-121"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.02118307103784367468440012800522152616191660401770288899229",
          "0.989213630361820948248146434654008236320911623780250593707973",
          "0.992198657671441625225780711361494250583711544879983498727001"
        ],
        [
          "0.07",
          "1.02117144135686000264416997359448227598617319089351465950539",
          "0.988653053888970172512103612301747829419497803121598421578555",
          "0.992719413763555493636040436571976206229389057018220564474853"
        ],
        [
          "0.14",
          "1.02113764496240588578850577136911628853861903756660098771862",
          "0.988104314421379793083169005336457404065861568492874809985462",
          "0.993247813792270233725562361006685256708291077434074426089823"
        ],
        [
          "0.21",
          "1.02108171945189535948253139460958398186217487647865785967185",
          "0.987567968429177619351088964250783846619172822152999791687603",
          "0.993783318813744059352209132987828881157015601565816850422093"
        ],
        [
          "0.28",
          "1.02100372639667193958090363512965268093694839255211666867277",
          "0.98704455919997604256057896720962558527169198454692932372124",
          "0.994325382041483924643180249245501361099400303556005689751622"
        ],
        [
          "0.35",
          "1.02090375126251125476563410715904948675335895049605390424609",
          "0.986534616325170673536262354869566109007513479019846916371787",
          "0.994873449382113463607872205684844691383164167894959131030603"
        ],
        [
          "0.42",
          "1.02078190330097471390805562544901051295752391531815484167348",
          "0.986038655201731714421034104088819115136663269863295157862748",
          "0.995426959980849041564594480715984137446547374519452576508789"
        ],
        [
          "0.49",
          "1.02063831541181473028393703274403367357701747744428126228352",
          "0.985557176549794562158427181289655741593228017415755370947559",
          "0.995985346776234141259052063893712974483838095502223471481498"
        ],
        [
          "0.56",
          "1.02047314397668013914129116519345406522610578158343523489169",
          "0.985090665946334937257224409717310549294856344176763909873978",
          "0.996548037063663458055406297766904610230948891289338304544471"
        ],
        [
          "0.63",
          "1.02028656866441781913277624647532527565417522906880467882115",
          "0.984639593375193250972267327440062933256641434320948130096254",
          "0.997114453067209281006221328659065701160672213547359680972277"
        ],
        [
          "0.7",
          "1.02007879220831303807523638253195990100743659640401555685553",
          "0.984204412793693006601467166372795169577753846878722119360814",
          "0.997684012519244048773310370697694225103687791562787529054648"
        ],
        [
          "0.77",
          "1.01985004015565656960425962580603645843880363810461838283968",
          "0.983785561716078810404070383966997501848453794338545015247256",
          "0.998256129247334451623870616148570419418727683885594506664943"
        ],
        [
          "0.84",
          "1.01960056059007105381063112312937041816090834445812691160999",
          "0.983383460813981073948083219751863138117872753459818517260751",
          "0.998830213767864164713781752777721777678379696812261661947572"
        ],
        [
          "0.91",
          "1.01933062382707229058194967490760905571913483142517093303993",
          "0.982998513534096746674591457031246156417223281441005581317541",
          "0.999405673885824306308223754703074105679013167289528191627219"
        ],
        [
          "0.98",
          "1.01904052208338305265512493550726760651122842793417813886235",
          "0.982631105733258444179767201390475350542314200875235295914106",
          "0.999981915300193081020061405346790238950045371104688312341972"
        ],
        [
          "1.05",
          "1.01873056912055748502445565063303874949529663270733660194383",
          "0.982281605331048148078129891912625728133229850953580364355693",
          "1.00055834221430885668781069253137727957571487524700214212707"
        ],
        [
          "1.12",
          "1.01840109986351312257011041598546788495551587442065982179123",
          "0.981950361980096256109360397753872441105636997749275931537091",
          "1.00113435795062419861170845722609297732410262348225139543803"
        ],
        [
          "1.19",
          "1.01805246999460491861849163212129413154766490580768886522192",
          "0.981637706754192160077119700632181711323890581951879636571865",
          "1.00170936556921221103134091751060616519841161376546148027753"
        ],
        [
          "1.26",
          "1.01768505552391134976541102358473601930630794357482171816951",
          "0.981343951854318722919636050211675431618453025965233401309129",
          "1.00228276848938097728354350158103919695364263687601735260722"
        ],
        [
          "1.33",
          "1.01729925233643656918494459015422143528826599687517549559155",
          "0.981069390332710008418345305172366026604123229099463116069507",
          "1.00285397111373701089498165909037807598986464367915062823301"
        ],
        [
          "1.4",
          "1.01689547571696465088886950015096733303937357609455874788076",
          "0.980814295835019376625295776524572078544292874103219523215068",
          "1.00342237945402449309626395797182041995911774023295366257345"
        ],
        [
          "1.47",
          "1.01647415985333213684493634533155480909668155947441305624497",
          "0.980578922360673579201547554744404521955785554544919791534506",
          "1.00398740175805374007473635583438260880947571547762780038072"
        ],
        [
          "1.54",
          "1.01603575731891331029828068175492919496058879692534322702503",
          "0.980363504041477751129517332503882320278844630332558850094069",
          "1.00454844913701987665737622309334613649228557992162118663235"
        ],
        [
          "1.61",
          "1.01558073853513882193762904336347071428058922343730282775068",
          "0.980168254938526173945202199622732525043380124959731032534834",
          "1.00510493619250115148745433557023499546695575322829900692208"
        ],
        [
          "1.68",
          "1.01510959121489244775980389676128191169131577750612412013857",
          "0.979993368857464351813986562051348206410380249261190224435505",
          "1.00565628164241576983744515669326402747178658546375718810248"
        ],
        [
          "1.75",
          "1.01462281978765282292780979827271022625804263750449146070416",
          "0.979839019182139262576124970176852513841643679424039910629951",
          "1.00620190894520659970076803227107811669358335351622222766744"
        ],
        [
          "1.82",
          "1.01412094480726694621510772084359764552365805647554605340146",
          "0.979705358726666584728032303621773359700817829189970896149",
          "1.00674124692151467820473732694952038706808786167704461947813"
        ],
        [
          "1.89",
          "1.01360450234326006373581317481923879293584417654359359113537",
          "0.979592519605936218132080671296274446318453312142000772322624",
          "1.007273730372595159693201796842036829958494626684841222594"
        ],
        [
          "1.96",
          "1.01307404335660220484962413366885989664598155754722408627184",
          "0.979500613124570467813439192913020250133471725396226106423206",
          "1.0077988006947232523471443551547501735084543796581721003201"
        ],
        [
          "2.03",
          "1.01253013306086515095175793193962047229218703774981014402954",
          "0.979429729684342800346152659999778949375820236900184924976393",
          "1.00831590648883283233470106039775174638518040882303659152348"
        ],
        [
          "2.1",
          "1.01197335026971497007299866060094479492063923895737775940777",
          "0.979379938710059062270930729937474071725656930198942842887964",
          "1.00882450416462684547217657685644082171628670731519124394267"
        ],
        [
          "2.17",
          "1.0114042867316944546990674562432710719375161981299289466808",
          "0.979351288593897418628430355770984992888586958903648617917337",
          "1.00932405853839634517437657972354874101202568784722087930109"
        ],
        [
          "2.24",
          "1.0108235464532568718404407837650224266266409718113100028015",
          "0.979343806658197973939024357088944752316719583088592098979785",
          "1.0098140434237841075058146142350688722569566385624950329319"
        ],
        [
          "2.31",
          "1.01023174501101739485602511728446211448617012071789559821955",
          "0.979357499136688023041157052433085600618737452694902413102569",
          "1.01029394221472924116061348957136213608971952909360999076493"
        ],
        [
          "2.38",
          "1.00962950885419146423967695195678879948591245152370421971073",
          "0.979392351174124088995520473886527292479724544102944397644371",
          "1.01076324845983110010110081654526026120830508693805782645395"
        ],
        [
          "2.45",
          "1.00901747459819015437285259051871078359773878239118448349494",
          "0.979448326844327282637413327120136354503836281267480890106089",
          "1.0112214664273741332860294190600455505567062004365891999888"
        ],
        [
          "2.52",
          "1.00839628831034144623665004889581671562636224408017384341147",
          "0.979525369186584005503444252035118882972720121135097327723873",
          "1.01166811166026008920989969560531851302207407778014614060032"
        ],
        [
          "2.59",
          "1.00776660478870316937784006421493359513902952659553574940441",
          "0.979623400260379556621011881138361102269602109741223675044027",
          "1.01210271152010024840705545541478502755115288105102569971179"
        ],
        [
          "2.66",
          "1.0071290868349283328970593716168168046461235476624859902352",
          "0.979742321218427735879082273694029438690564374617971412521494",
          "1.01252480571972809585995116301592021578806348010234802991289"
        ],
        [
          "2.73",
          "1.00648440452213667319641777941801645464038757176440536022023",
          "0.979882012397955004582440687565653952316599447225270040389985",
          "1.01293394684340207417662564845812722434005345739182260290838"
        ],
        [
          "2.8",
          "1.00583323445873756917319280781341186897782634321786221651001",
          "0.980042333430193110184745062672864571128975609635019044620477",
          "1.0133297008539787797597984998941339200471738186360182916884"
        ],
        [
          "2.87",
          "1.00517625904913908180515382611177213917741314962706179915882",
          "0.98022312336802925095362146012861093959578642970308473612953",
          "1.01371164758634917572397999633936561181438198100743723401821"
        ],
        [
          "2.94",
          "1.00451416575226583748237171439737532937746647505155536360748",
          "0.98042420083175779262141610907245832512612345428835948828121",
          "1.01407938122644409018980125714446199481190868138182847019339"
        ],
        [
          "3.01",
          "1.00384764633879487000715134465318051436232046477220201770571",
          "0.98064536417287219973374714905803998584674539460219467212168",
          "1.01443251077513043535742853602313013458459159900121087010081"
        ],
        [
          "3.08",
          "1.00317739614800344572318850090699414365798197833580199307089",
          "0.980886391655830158184999052086795394011534972697561949967463",
          "1.01477066049633620539158882086315233263031923561424084177682"
        ],
        [
          "3.15",
          "1.00250411334510640400242808831477082514278913168286425044818",
          "0.981147041657718793326654112523313577573727521317757451214997",
          "1.01509347034876036901022097431505958531939491861829899118567"
        ],
        [
          "3.22",
          "1.00182849817994273863170455031030052756584842883165982997254",
          "0.981427052885740383577829960710169605661644342032568449097979",
          "1.01540059640054324057307073087598139828484821661157150686997"
        ],
        [
          "3.29",
          "1.00115125224785211449845756795595317676058898292191948167209",
          "0.981726144612431988982110690824529362303795689973038751160671",
          "1.01569171122629376172628543204885422710336209553947916311884"
        ],
        [
          "3.36",
          "1.00047307775356185066258203217847573342892268616638866890971",
          "0.982044016928524917020572097457018564207200136259194891927424",
          "1.01596650428589232014568120321704803039015513680544255838372"
        ],
        [
          "3.43",
          "0.999794676778883699602983959965207896303811546553871117379468",
          "0.982380351013341896885545098113715573203692083887149461016893",
          "1.01622468228451123414986309369991141140721503177979377803284"
        ],
        [
          "3.5",
          "0.999116750554997608826606258287883950799877955621970096982139",
          "0.982734809422621194545011414358295674745693605072529304713695",
          "1.01646596951331979918233794746012274416492358476670690594207"
        ],
        [
          "3.57",
          "0.998439998740076661913159066045431589473048752176040403761984",
          "0.983107036393647644218534800668101666067754555155140923736199",
          "1.01669010817036677750416830557356188694512047582336027182767"
        ],
        [
          "3.64",
          "0.997765118702983658938766580971465210178244316451348226474268",
          "0.983496658167560671201013442401796830994374591410251562882168",
          "1.01689685866116036499841007118185679564770412633410435777733"
        ],
        [
          "3.71",
          "0.997092804813745408891655274708097984777714768786997826942246",
          "0.983903283328698814264338758840174046087956119624484576275698",
          "1.01708599987849393400070147538522048499183484919415010560254"
        ],
        [
          "3.78",
          "0.996423747741485866907212226250169399571314457896330467433688",
          "0.984326503160829005340311712785856840515736995888110550043562",
          "1.01725732946109517006642121185325263496963130024961468945004"
        ],
        [
          "3.85",
          "0.995758633760473854198891647714656103047475244911673030892946",
          "0.984765892020096916420038827427878741232539872477968568660337",
          "1.01741066403070653156073018675237152779208145790584710576718"
        ],
        [
          "3.92",
          "0.99509814406491534490697370166295208494018986012976344098985",
          "0.985221007724522029662625576327369650955636077042715788381084",
          "1.01754583940723619856542053310754534829811350267083626884714"
        ],
        [
          "3.99",
          "0.994442954093094286994268828748488382906392229065385634099349",
          "0.985691391959847722232585722752933022868351621862623172025127",
          "1.01766271080165077334296396878435843999933475594976104116851"
        ],
        [
          "4.06",
          "0.99379373286143973749827604476449649548798264946070540594642",
          "0.986176570701542582666490632709136742935621966193466342677499",
          "1.01776115298631387705838271358127400875820838055548260554937"
        ],
        [
          "4.13",
          "0.993151142309070827715325418713465482952046819434360358366265",
          "0.986676054652734395576321607002305231395700201270241281817209",
          "1.01784106044250838250012648457581737041667211089133790017927"
        ],
        [
          "4.2",
          "0.992515836653344820822929320096112414673061395868036878981157",
          "0.987189339697842755907871042933134207716132908049878755801923",
          "1.01790234748491425355484246694789619240954535810009766046862"
        ],
        [
          "4.27",
          "0.991888461756907370067517220719516598634785507413994759969272",
          "0.9877159073716601171704341855353824688993619196178737713906",
          "1.01794494836284875034130774017679036036563259182790456568219"
        ],
        [
          "4.34",
          "0.991269654506718114122288371888328829081904566321637477551206",
          "0.988255225343614259102370153789547068621570360184957450452475",
          "1.01796881733811102338365541663741468653967176066769913487571"
        ],
        [
          "4.41",
          "0.990660042205499038570963632146720249749596735424788766629886",
          "0.988806747916927702832396970662625432588213496882816299952827",
          "1.01797392873930877847718169673643870126699794413938410968613"
        ],
        [
          "4.48",
          "0.990060241976027666291306750308621604221643960440690902188952",
          "0.989369916542371533998564906724490463876672617526442424238125",
          "1.01796027699258066200037194299960062808376901042648868235579"
        ],
        [
          "4.55",
          "0.989470860178672188711009877960665239001397153987259026804016",
          "0.989944160346292449227016745475566649952726591604518099989663",
          "1.01792787662866420921378611738619854104054414580920730985036"
        ],
        [
          "4.62",
          "0.988892491842541184482828755030223272491419663826623246851115",
          "0.990528896672572655940025751806027565579587487831929070648489",
          "1.01787676226629552953102824894591072823664612523399355389654"
        ],
        [
          "4.69",
          "0.988325720110596657931852904929237958535382694282502372383221",
          "0.991123531638162570969596301222469975829082044559773052519899",
          "1.01780698857196328621698598694341524870426325056473264153999"
        ],
        [
          "4.76",
          "0.987771115699055828181864107224144439106522926481611119069509",
          "0.991727460701806125279062701668540105929570140673070786599205",
          "1.0177186301960758765173813505102131573228648062793641103555"
        ],
        [
          "4.83",
          "0.987229236371384468165044740997836694764185807058901398954055",
          "0.992340069245557939513234894086330681738430403124614449416407",
          "1.01761178168563694488195785018697481959614892784206249943036"
        ],
        [
          "4.9",
          "0.986700626427162683072403587088018572828234178832912921193299",
          "0.992960733168670741078971647761247554040301273779200863637189",
          "1.01748655737356038001158352592094481666468468728019371284274"
        ],
        [
          "4.97",
          "0.986185816206082877699972098755999138849759592332447831841559",
          "0.993588819493410204460537167949347256593590748903360006495782",
          "1.01734309124479166980012943133552318883074063914675166741356"
        ],
        [
          "5.04",
          "0.985685321607319334132414432093770403990304298950988298492145",
          "0.994223686982332972213405322620406174002301705781991744418613",
          "1.01718153677943783157310061081230608929671717228975181128498"
        ],
        [
          "5.11",
          "0.985199643624489342780988210398878672154869430344567336541775",
          "0.994864686766542017285084026570782267307422607316860080925504",
          "1.01700206677314301420989677947718089965349426068932959323347"
        ],
        [
          "5.18",
          "0.984729267896407233332653761494252171199577613428475648265791",
          "0.995511162984411803464634581520827934276053557827854404355712",
          "1.01680487313498120107124003230564248343433879204081250470072"
        ],
        [
          "5.25",
          "0.984274664273814964864718027188712485387684961371781165226601",
          "0.996162453430253957827762228907343152316501297596043046695663",
          "1.01659016666317114714973860472590290273767911951093646182802"
        ],
        [
          "5.32",
          "0.983836286402256178206949869511565732195849474236581278156752",
          "0.996817890212372457182459035109958644844856135862039981830657",
          "1.01635817679895168152588707801821272876175420034992944532998"
        ],
        [
          "5.39",
          "0.983414571321244805324083051838591053781408783262391069724831",
          "0.997476800419935721794011745797187613948028086747995268513521",
          "1.01610915135898772031601829299839768805817470265583374809135"
        ],
        [
          "5.46",
          "0.983009939079864481543044676866704511705280201321818809379354",
          "0.998138506798071577738722982532190620126489293875372638328745",
          "1.0158433562467086916449383056875757714058861782637059644633"
        ],
        [
          "5.53",
          "0.982622792368921123143849124023755223592851989566754796253234",
          "0.998802328430569869050742993057352585543721618805345270265147",
          "1.01556107514301150135215278639286348144924306365540765923264"
        ],
        [
          "5.6",
          "0.982253516169758116281047351962920883417631693128864272023807",
          "0.999467581429556648303390877091834441519928315678719297454038",
          "1.01526260917678959776657720021157388305951536854928298935735"
        ],
        [
          "5.67",
          "0.981902477419831609402341307049022359809497804679037902973211",
          "1.00013357963148342597075669092616628146627416878510329115073",
          "1.01494827657577806084745112346036175047372573549075057104138"
        ],
        [
          "5.74",
          "0.981570024695132401248649804380666274160799469450581880542056",
          "1.00079963529875499173654902083499520663990520568698901839419",
          "1.01461841229823188366659524860504174538093465877444708663127"
        ],
        [
          "5.81",
          "0.981256487909530856187197143545966099372866435528192944583143",
          "1.00146505982629991174289137285457361689544232381852164238654",
          "1.014273367645980674678325135684476509568087169512559705076"
        ],
        [
          "5.88",
          "0.980962178031112139258569144244891964392110935795170041128875",
          "1.00212916445236903116348169557930757040068406919954437922359",
          "1.0139135098594278334657830586219745760918142520504194580228"
        ],
        [
          "5.95",
          "0.980687386815560821435914464240376131838891361154930711495384",
          "1.00279126097282924735540863527137798610118638393916871641419",
          "1.01353922169508579072423378949809407460407124408669220415112"
        ],
        [
          "6.02",
          "0.980432386556646533187587187676067365064865762786588858802781",
          "1.00345066245820254013574803468328496239010932537819574734064",
          "1.01315090098626110944820181098757596575817813721984497740339"
        ],
        [
          "6.09",
          "0.980197429853855809118645952969880528823829911896282379763696",
          "1.0041066839726838261041272414818291766696061646069238874958",
          "1.01274896018752407733271293390256855004260238032770381296635"
        ],
        [
          "6.16",
          "0.979982749397209531664010894528143999387627614972704601225288",
          "1.00475864329435571546202094163738761134150524545752989566796",
          "1.0123338259036168435120875644515554967149005803705837858989"
        ],
        [
          "6.23",
          "0.979788557769300406940751021989753581575831680719092589039358",
          "1.00540586163580376264537562884400816330207917738787329073438",
          "1.0119059384034721338207287111517012075366626176175518347702"
        ],
        [
          "6.3",
          "0.979615047264580646573155398441603414660234762274512453050923",
          "1.00604766436432238429124847246277367235716386018040142518767",
          "1.01146575112003109038892631072717863350375011164555772216017"
        ],
        [
          "6.37",
          "0.979462389725926437647946904788964401200576102482768202384399",
          "1.00668338172088933514409673845733785593626359365507748370836",
          "1.01101373013656380102179340104314316854773972695226731061646"
        ],
        [
          "6.44",
          "0.979330736398502807670021365047156149091160892954502849321125",
          "1.00731234953707554728847959926271426407768688423216706130052",
          "1.01055035366020959376700720151504544417589904986752245934144"
        ],
        [
          "6.51",
          "0.979220217800950078114651304648049549627528677563099186867511",
          "1.00793390994904731040517940031810722866202327779052354012179",
          "1.01007611148346615958794296058518137335531436798133151019235"
        ],
        [
          "6.58",
          "0.979130943613911191721350759022952860966679622775480356216527",
          "1.00854741210780925719642309863962135206563586965865582662007",
          "1.00959150443436702328662722500202334696337036985111296447492"
        ],
        [
          "6.65",
          "0.979063002585917735293329283207594806197034152528778372853835",
          "1.00915221288482947187208755178687342540099573318693327057238",
          "1.00909704381609580685928276794073912886752876803646100577558"
        ],
        [
          "6.72",
          "0.979016462456651399411030174194801860025953609153553830223738",
          "1.00974767757218231013029595389098243515697074797309523690874",
          "1.00859325083679312231656640845784253408614922411196255004544"
        ],
        [
          "6.79",
          "0.978991369897596855090105557718916982483118287229506580707243",
          "1.01033318057634025204417687200797385702560594865878576636328",
          "1.00808065603031779952471905492901382224728477849592060710157"
        ],
        [
          "6.86",
          "0.978987750470101519252101519917618839329033362403648777078215",
          "1.01090810610474334628874649345516708074433501832440873100538",
          "1.00755979866872851048600995207658874408075475592463946835215"
        ],
        [
          "6.93",
          "0.97900560860085735875530379416533756554948811658755517243796",
          "1.01147184884427358261921899782007207080183725113105889760239",
          "1.00703122616725471105581000087574199495957556963822532830917"
        ],
        [
          "7.0",
          "0.979044927574819678370390154228757833662133520419288647130018",
          "1.01202381463076188251658794433405523527084794645160607913593",
          "1.00649549348252720537990944333012276813315768889697373496516"
        ],
        [
          "7.07",
          "0.979105669545577682399405758175335224201522983108495497590902",
          "1.0125634211086573540548719864675204844832215728022718537008",
          "1.0059531625048385728086413749552022459239176181923325654456"
        ],
        [
          "7.14",
          "0.979187775563191423062305305162706426841337938021706155151435",
          "1.01309009837999204035048242072270778141349166678330591329263",
          "1.00540480144520221153039286872297274601505427136288924079867"
        ],
        [
          "7.21",
          "0.979291165619509481582644653498200559773956517468851051897049",
          "1.01360328964177962079768352114368373449579081037199022636562",
          "1.0048509842179758816798423048248059309174284784473765349319"
        ],
        [
          "7.28",
          "0.979415738710981300517820604828254910015030441564048532229518",
          "1.01410245181099341530897084761490776899680635864608078557651",
          "1.00429228981981141123952349480270145168370057650412635166183"
        ],
        [
          "7.35",
          "0.97956137291897742920163609075836741922184738953267850708788",
          "1.014587056136277603808356602652463242453959505694030386876",
          "1.00372930170568670250733048775816343468951100824269149734446"
        ],
        [
          "7.42",
          "0.979727925507629989899929717962755515338237693270089237857318",
          "1.01505658879555581128353480886004756795826377085817376027629",
          "1.00316260716276939069489604522380902171570946903807871888652"
        ],
        [
          "7.49",
          "0.97991523303920435324785840984738549224985027758311359997056",
          "1.0155105514787131229552258364618555300615381461103686671328",
          "1.00259279668285350818358245930807820121503890315867054766381"
        ],
        [
          "7.56",
          "0.98012311150701126200772883420508515608297988712310069911674",
          "1.01594846195454117988128010566228608879807193738279379562282",
          "1.00202046333410135007383459117374621569575468535014417521599"
        ],
        [
          "7.63",
          "0.980351356485866398188457578316721116507694727829045595236826",
          "1.01636985462115125305126123767147241431365499092615995931348",
          "1.00144620213281247379480463306205661402565119478679709748096"
        ],
        [
          "7.7",
          "0.98059974330010158820821760192351150889028788721299110308777",
          "1.01677428103907708940325495941148360073012287286475926600298",
          "1.0008706094159304552063388316450690276222840613790363091962"
        ],
        [
          "7.77",
          "0.980868027209128424554641202597680628857252217076877997050338",
          "1.01716131044630784709757693991933797713960010336072245466093",
          "1.00029428221498572570345041268993509188898332830212453261322"
        ],
        [
          "7.84",
          "0.981155943610550993488784463877058898634110627655742799250033",
          "1.01753053025451156598820415647885111880066674422162094685845",
          "0.999717817632159591291789173819573985567793497887116666908678"
        ],
        [
          "7.91",
          "0.981463208260819582927536792871359789677777194475482342591739",
          "1.01788154652573132407690172323261412946057873712445945567176",
          "0.999141812219140449212302182428890900029060768870952894245155"
        ],
        [
          "7.98",
          "0.981789517513411652183259925748505921873420575722857795392463",
          "1.01821398442885947879469490095793653196230542965035590828097",
          "0.998566861359428335737932985470280359407435693288840131048034"
        ],
        [
          "8.05",
          "0.982134548574519928760893237386915278693783642798037235933211",
          "1.01852748867522014574768074231392051994492623742130024072461",
          "0.997993558654728326746454253530362228229305464910684658416084"
        ],
        [
          "8.12",
          "0.982497959776220213767241791043779796906522948149857563607236",
          "1.018821723932616285254632575079254763696725425705191342966",
          "0.997422495316057038013592299937075347953514121344358822273388"
        ],
        [
          "8.19",
          "0.982879390867083287624099289855973524939189920710212826609728",
          "1.01909637521722540252611304547431644391365794945102280636552",
          "0.996854259560169602913821579957843989492700762606015373295861"
        ],
        [
          "8.26",
          "0.983278463320186176986657766318583999966764402255920260143314",
          "1.01935114826275687052133378367620150389841104464950181948663",
          "0.996289436011897109730909087038187820556994436324778094283252"
        ],
        [
          "8.33",
          "0.983694780658467941916149593517286150439037012505778123973565",
          "1.01958576986631420124150771746999026524325532910160710209545",
          "0.995728605112966627462445203821345832479913221659736864927652"
        ],
        [
          "8.4",
          "0.984127928797364044098570789451520132194803021622728434177061",
          "1.01979998821043716353782682604833090784339822845097031173938",
          "0.995172342537857705982709238345237163470175506549457936251158"
        ],
        [
          "8.47",
          "0.984577476404641241892539834030464491132292169307403475639614",
          "1.01999357316083141183726067264290335417568315038885284623256",
          "0.99462121861723067128280804364630131602826978790879029300714"
        ],
        [
          "8.54",
          "0.985042975277341811061863229945987624350798859237189127422471",
          "1.0201663165393271854438638851393289189493529771839926724219",
          "0.994075797769443215976107288869285837347691784031729143842754"
        ],
        [
          "8.61",
          "0.985523960735731701381768361446909627470644854584625064988503",
          "1.02031803237164359387080171428404404925144086409123108383621",
          "0.993536637940652774968792122784824336953473306410443998512569"
        ],
        [
          "8.68",
          "0.9860199520341320045749320099796850150666566963049528380923",
          "1.02044855710957094848456346108071760357083949095228706220226",
          "0.993004290053983040399698563119625697001032396366628217593889"
        ],
        [
          "8.75",
          "0.986530452788496829526694074137262071823445910910246901766192",
          "1.02055774982722046014490461793359592959289372775665526468837",
          "0.992479297468213771264602430893817834742478262775313960443455"
        ],
        [
          "8.82",
          "0.98705495142058336346420614417500719844125209333364022102449",
          "1.0206454923910283193062178632547178545582913084238118218592",
          "0.991962195446433852290535476305701170411423436946836451158793"
        ],
        [
          "8.89",
          "0.987592921618541555582924539344285581824761082010339249230772",
          "1.02071168960323962947187929615501946634285571331029308180161",
          "0.991453510635078412232094506464358543668269479081876903014937"
        ],
        [
          "8.96",
          "0.988143822813731511150007933256497751215564931477009215224873",
          "1.02075626931863679489364392506934102904791523026793582288661",
          "0.990953760553751780103478972682745393184517103845420905345673"
        ],
        [
          "9.03",
          "0.988707100673556353988223829428741880409092041381908269356516",
          "1.02077918253431668479552381887616282684408080473863826099356",
          "0.990463453096219192671542808010719487519721744619782042851635"
        ],
        [
          "9.1",
          "0.989282187610077033930392298266133841805435487034107498433979",
          "1.02078040345236112308827368207221631460099950023944524307411",
          "0.989983086042931518812857515896641344766814005702773570630502"
        ],
        [
          "9.17",
          "0.989868503304153359703599736373688301119813279595115289361828",
          "1.02075992951528589676387612548722425788579226927066067971264",
          "0.989513146585428884162214265507430280371953765907729802879967"
        ],
        [
          "9.24",
          "0.990465455244832468965915393987177777273726611175467609348792",
          "1.02071778141419444871062444445346810339845899517639605176199",
          "0.989054110862951007853991548695757545053879163172469492296935"
        ],
        [
          "9.31",
          "0.9910724392836820538568632354660273677022853137872164256161",
          "1.02065400306960363114816166829469888257615659478229702343819",
          "0.988606443511564343861072212728562313919611027556291688956557"
        ],
        [
          "9.38",
          "0.991688840203740996086999457660036524384817394766828281104862",
          "1.02056866158495025285470899580548422497106539641246094916596",
          "0.988170597226098790896477331202265826102037886149050943324698"
        ],
        [
          "9.45",
          "0.992314032302734689474936957226645971221783969088367352039365",
          "1.02046184717282856472220942700052133650607413469228901968372",
          "0.987747012335169832025509791668621964063094392141897742530015"
        ],
        [
          "9.52",
          "0.992947379990176304523237302414391585449449460309883355976068",
          "1.02033367305405020132276014291443748074619226860545724291968",
          "0.987336116389545519448994301936017120286655146778721124212331"
        ],
        [
          "9.59",
          "0.993588238397948648894198684153723983664248221794009931608359",
          "1.02018427532965933826297436006551874266731526653774275042367",
          "0.9869383237641017591361279125816826294802143789168274764534"
        ],
        [
          "9.66",
          "0.994235954003934174284190577159303152252490875314956976003875",
          "1.0200138128260768433255997477905332895959043131524628596343",
          "0.986554035273593898191991992395664041509260473290110880851588"
        ],
        [
          "9.73",
          "0.994889865268233153739934009476066347994924754726564853076472",
          "1.01982246691358790121354183166634531317970217133005713643233",
          "0.9861836378024576953912222748290634675984977344396485642702"
        ],
        [
          "9.8",
          "0.995549303281482187944603435446092246835246373699929563765405",
          "1.01961044129842788512439758218321076550958717236199447363977",
          "0.985827503948838378791777307872995348422617780028582519562473"
        ],
        [
          "9.87",
          "0.996213592424757082661743716121202996919138801957392957194587",
          "1.01937796178876104220070082556259906874534876845706113040477",
          "0.985485991683032676596519206533963184479511323671686383966129"
        ],
        [
          "9.94",
          "0.996882051040515864484572865635799683859287214504354211060577",
          "1.01912527603488576399689898446819288182020573140872481654117",
          "0.985159444020515457541694919415137258650337118321745866901008"
        ],
        [
          "10.01",
          "0.997553992114009363969382591907353781566651095363103491411102",
          "1.01885265324403873868664919715993234217958702419598269755621",
          "0.984848188709709940426216142792663003747795203852425859772009"
        ],
        [
          "10.08",
          "0.998228723964558492992161008129304763990499076044107653977194",
          "1.01856038387020804161135848238124928289544899797454888251048",
          "0.984552537934648330644450516809756513667771364379124318417725"
        ],
        [
          "10.15",
          "0.998905550946069178416134430936207044491141941939996299378796",
          "1.01824877927940212961751958185925850714040554483342351479608",
          "0.984272788032658212824627331403059903406713562592154037124671"
        ],
        [
          "10.22",
          "0.999583774156127990950057357356668828755152855062194961648757",
          "1.01791817139085767925306531339681671594112438167553650967771",
          "0.984009219227199067444362259667831777402300244779899129716498"
        ],
        [
          "10.29",
          "1.00026269215299393244139598614396883663680277843319761746669",
          "1.01756891229470416849476463627086167506999854276682184277615",
          "0.983762095375962876688407108375930247406741249806211754272648"
        ],
        [
          "10.36",
          "1.00094160167977472434679099542574159704237610957141368057035",
          "1.01720137384663696812059313756007601366223037173053468446196",
          "0.983531663734342928586788651386754575735316500992100869732124"
        ],
        [
          "10.43",
          "1.00161979839504938339420180438001804313322466567805711150241",
          "1.01681594724018340689995631027247136150532597119878825508963",
          "0.983318154734365603160414525294165995874939119801326467195197"
        ],
        [
          "10.5",
          "1.00229657760917298674705720626192849452372306498514459750291",
          "1.01641304255717773239699828801732151879209753761299450259209",
          "0.983121781779171111356678259059959818075000322906372800338724"
        ],
        [
          "10.57",
          "1.00297123502547442768249411908695985891524885702954052646185",
          "1.01599308829709103773165252449087550962914976029556259194842",
          "0.982942741053120835490034079938985096840208229813555446297345"
        ],
        [
          "10.64",
          "1.00364306748553375293025383966346777032912073454711487984612",
          "1.01555653088589099914156504521639898419566584945431614133076",
          "0.982781211347601064439180854628901927723672322613914770943088"
        ],
        [
          "10.71",
          "1.00431137371770246256510268214411523711465084836411644775928",
          "1.01510383416513360854886305745031478506474848771310691100816",
          "0.982637353902585501105254472724301931167273502940146935474076"
        ],
        [
          "10.78",
          "1.00497545508800804953874688692888229146156845948625202497111",
          "1.01463547886201493258736773148595567847955986594078301240299",
          "0.982511312264011914278524526780327774379775334006237108975121"
        ],
        [
          "10.85",
          "1.00563461635256316357083127604077671257788482709876320746416",
          "1.01415196204113523204500905074407929506637581336391753856591",
          "0.982403212157021680518039728641589514968487042231847682128564"
        ],
        [
          "10.92",
          "1.00628816641058020584963394182540476931826649638237553349456",
          "1.01365379653875048530939588813521782726307775318803608955606",
          "0.982313161375104680287401015833306245552063818374982060831575"
        ],
        [
          "10.99",
          "1.00693541905707399665031032042296392457464736312239713211704",
          "1.01314151038030743277629345528776346721827614806311601078249",
          "0.982241249685186040925257686949470474516221856055045711203428"
        ],
        [
          "11.06",
          "1.00757569373431850407843696436744276666724621568999162732049",
          "1.01261564618207765778770510880915192559901084280883886500211",
          "0.982187548748685519932139748153695402353238587087548213519307"
        ],
        [
          "11.13",
          "1.00820831628110857141850181500260135941066455825332904007566",
          "1.0120767605377239100551002789315194165343418095091260538154",
          "0.982152112058574856967497646204335484603379190491764772323249"
        ],
        [
          "11.2",
          "1.00883261967886422149063436305934292872417864698950019132383",
          "1.01152542339064783143236448759249753107747890875146000231716",
          "0.982134974892453152104117536429927199564346903562083094275754"
        ],
        [
          "11.27",
          "1.00944794479360353277673237668005162501465183398086893078491",
          "1.01096221739298243838530850232845988736735915067718025205725",
          "0.982136154281655210526671811466682271345994307078608528782712"
        ],
        [
          "11.34",
          "1.01005364111280035252405563562059499592467109040711804628309",
          "1.01038773725210513303181001808747809161881903358210710127327",
          "0.982155648996402788472026209513411368488774877636649188122447"
        ],
        [
          "11.41",
          "1.01064906747613530968697454487299283766172927811098405155683",
          "1.00980258906555764317297801987760649680556100016901185849226",
          "0.982193439547003739744094433988082326371825030099008222116919"
        ],
        [
          "11.48",
          "1.01123359279914278261597487079254000693132756135722277559287",
          "1.00920738964526812483993478462105322220776934526468106510012",
          "0.982249488201099154246150264017738289645659777630924394892099"
        ],
        [
          "11.55",
          "1.01180659678875272374680332039110812102369659381087478236254",
          "1.00860276583197769768657324638600128187431295869411320017621",
          "0.982323739016953657236683954985443644058164349095686119953569"
        ],
        [
          "11.62",
          "1.01236747064972460045344342353048289120816199603367503969471",
          "1.00798935380077892883169769849472490888200019188317347716155",
          "0.982416117892779058166018622458182176548585435905577004511387"
        ],
        [
          "11.69",
          "1.01291561778097122504129885812265629722962110228361322213403",
          "1.00736779835867724487566145955453604384167521086821354780286",
          "0.982526532632076459109580604958732623977879155994139441817354"
        ],
        [
          "11.76",
          "1.01345045446077295769110508663022458139537164106042792950781",
          "1.00673875223508795075341757713451737421043326115213686728519",
          "0.982654873024976713709914581907910365769370289425721397229214"
        ],
        [
          "11.83",
          "1.01397141051988770667750076405091653398422931984971375111812",
          "1.00610287536618148933421901367518713861526301758405458178802",
          "0.982801010945553727736176727539248808131746108753134750327811"
        ],
        [
          "11.9",
          "1.01447793000156934536194307153590404130384237113905159353869",
          "1.00546083417398781418458446925033311865421054326612207399027",
          "0.982964800465079472481496903308925294714212009563511274627038"
        ],
        [
          "11.97",
          "1.01496947180751663242789414191100969762624326114253111465491",
          "1.00481330084116730196753945467001979949464699182641334716271",
          "0.983146077981183704125462308730956695138696121521253387041935"
        ],
        [
          "12.04",
          "1.01544551032878646972182934566516804173988891223909670444843",
          "1.00416095258235053806543971585380407194969500340947147385462",
          "0.983344662362875209245328437115908948284356470383732794914165"
        ],
        [
          "12.11",
          "1.0159055360607193619206528311942956256223824231467730897831",
          "1.00350447091294261175570664592862007808043875067398293175067",
          "0.983560355111374893896010944591489738742812116712040301763449"
        ],
        [
          "12.18",
          "1.01634905620094124692950167717593809925197307323498492034557",
          "1.00284454091627930309217835212862097125333105897519664596268",
          "0.983792940536704167997566331047955239192294398248599704454237"
        ],
        [
          "12.25",
          "1.01677559522952443008914155605235357134448474633739676489392",
          "1.00218185051001278468526630659028280078292582872605167726458",
          "0.984042185949964817130798658519119077490808033362323014129259"
        ],
        [
          "12.32",
          "1.01718469547041115541280104789429724866655646039933749919955",
          "1.00151708971259325442512385045107544212751638904662107192764",
          "0.984307841871238871445846757661021456691653709522281584659603"
        ],
        [
          "12.39",
          "1.01757591763322635150572066985421562357552470372467321169511",
          "1.00085094991070032065827344877333999186476848377372402094268",
          "0.98458964225302884984191300631030907649178336251950870819616"
        ],
        [
          "12.46",
          "1.01794884133463125881144508089650907163082033643409339975265",
          "1.00018412312846404415835155872503688989715473398989875951185",
          "0.984887304719150153053321542011226936163963503169980240973352"
        ],
        [
          "12.53",
          "1.01830306559839693069941909756973069923323590403263026984515",
          "0.999517301299300369831760044163993678434679700709519495739232",
          "0.985200530818978280669904694461420693281361417582947790549972"
        ],
        [
          "12.6",
          "1.01863820933340594819653901144240717677508235308528484620592",
          "0.998851175541169327227083129983084664447174962644550111253047",
          "0.985529006296943936176372478351815324341122558421673941317969"
        ],
        [
          "12.67",
          "1.0189539117888220338172596307497784430956156835368246050752",
          "0.998186435436046917361334003768684285724650653276676430677198",
          "0.985872401377158945546829790113462943633167207842188644325792"
        ],
        [
          "12.74",
          "1.01924983298570052354540459106824578226987423889781738047375",
          "0.997523768314383111617744308303078777571224535838930246258118",
          "0.986230371063045236605723720476579716269122457030735520529739"
        ],
        [
          "12.81",
          "1.01952565412434778004653573137677904914020045047744288413622",
          "0.996863858545298946332843550541156505716959112979767832839017",
          "0.986602555451827899293869908878012256600196855293487008748432"
        ],
        [
          "12.88",
          "1.01978107796677452031439681539902851499582642661469346681874",
          "0.996207386833255385979497180567091443828235206510740085217692",
          "0.986988580063741565475366679750077361743727906045894827595324"
        ],
        [
          "12.95",
          "1.02001582919362659636539421267613792474113443131394988240068",
          "0.995555029521905531980716643903246746608683377046461046527177",
          "0.987388056185787008670073720150988602402259317994817707896671"
        ],
        [
          "13.02",
          "1.02022965473501691134566783236371997483517353847634081450301",
          "0.994907457905819957799194040765561753039947805464280295460787",
          "0.987800581229861970204724842187486012888688250663165524028581"
        ],
        [
          "13.09",
          "1.02042232407472377280713617330987961703866352430193860490292",
          "0.994265337550752539526857196646348300943543070282023397456781",
          "0.988225739105076773324636132802422597111815015306302818924563"
        ],
        [
          "13.16",
          "1.02059362952726397189374941974958318687531012916039949585313",
          "0.993629327623091210690430360601927973207867545877917252073527",
          "0.988663100604051298884181044969528818083282086345003760328591"
        ],
        [
          "13.23",
          "1.02074338648739311878603664409383324928287739073465967229494",
          "0.993000080229114686402219397839016686875648077448934369722096",
          "0.989112223802975376948273162070222443830659553849630262526608"
        ],
        [
          "13.3",
          "1.02087143365163114353393227220192497875165421269794516512633",
          "0.992378239764652461006262148505515041073366251171489832395723",
          "0.989572654475199613126158306476584406592731164563731400998585"
        ],
        [
          "13.37",
          "1.020977633211457265906799613131875575365574646609492041912",
          "0.991764442275721369975481298935640473377513391572740709319377",
          "0.990043926518108135374324698429369408274954489406536682220001"
        ],
        [
          "13.44",
          "1.02106187101786602311697845866658510886822693679123091216754",
          "0.991159314830687804892000891579765256011246238370889382031648",
          "0.990525562393008738485573178344798666815170526980656661903391"
        ],
        [
          "13.51",
          "1.02112405671702399220368478076701093645857115763964837910346",
          "0.990563474904480362312289640035899080180939323108884453936675",
          "0.991017073577759445108610136751866554705983897395084050189171"
        ],
        [
          "13.58",
          "1.02116412385681552393991965195998877944669939937727148209123",
          "0.98997752977535337377380421344915406428790169590919905822236",
          "0.991517961031833622885416397618042012123840557504565151685014"
        ],
        [
          "13.65",
          "1.02118202996411498476875351895075176033315534626377845875454",
          "0.989402075934677483549629848671557222700415301766172787672796",
          "0.99202771567350852943363257066072130179304319528648521730948"
        ],
        [
          "13.673217201041232750298155722458213",
          "1.02118307103784367468440012800522152616191660401770288899229",
          "0.989213630361820948248146434654008236320911623780250593707973",
          "0.992198657671441625225780711361494250583711544879983498727001"
        ]
      ],
      "flow_calls": 42,
      "seconds": 44.27197551727295
    }
  ]
}


==> anc/data/order7/parameters.json <==
{
  "order": 7,
  "epsilon": ".0015",
  "A": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.85244174932139323278021572636816372640685977497129966586742564588295063430991906362452916145104376846744396731216942781157789537519665330440",
      "1.5357315852567928149549623031301153124528613172490418691195481881577281196274462680145671970503706399028792129970493012847477097465015232005"
    ],
    [
      "1.0428053950264951349736669867447763026017098711161489864986946776116129037699448460214439655341275540187456777734471476794786167554826000532",
      "0.84243809249463420191823511704406429745423409507539607357259293427795173962333386603083212739010623443138101436716445978264862787440818107970",
      "0.61844074443814989363842164304453067734906307639114090575226647828607528321853822043084613070255423492479028855240925431652147126201987563841"
    ],
    [
      "1.0868840436755353371953329637701158784136596548632382022734713557635490389388180901649242184794481953623738702389287130409458703570466468965",
      "1.6639366481029938000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.6043375778744034492654808508111488838517078953300424402317613542448038445827740220992424754018523260638235232794528159584932532104575262061"
    ]
  ],
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0186429444789700300275726136918055017948926154056104869477419364005272424639772455450627976137235136713915930968860917870681391034589282787",
      "-1.6793259578389159841659855542159321552660751100697205726205191088021291329683811877151339847228829923387963340879073385392819075791969554398",
      "0.68805571257145596865638827530205517577013057724240547620584720210098300159120286247899287224300042308537295946414709808300126682701172783379"
    ],
    [
      "-0.73689063723021866732105773981382333157985299253729986377863080141212493731759384207568050066737103924701872238640040604594385390979186931655",
      "1.5306315055656815654593282970357042714508110135583642333484887897881398204663966263207471689508163307316289258692935086627204057402624983680",
      "1.2113107999943831837473310942146121101274338790428826299886822430927560163279447168823958541619662752691016936727803561555147124394788753567"
    ]
  ],
  "alpha": "0.00000000000000000000000000000000000000014075252277487850605743889889303401628702791728752024767334352237277861837193334280632701584887245278414338481144635366738612006377237307561",
  "omega": "0.45955579565267292240650420989320282024033629615742656266899417838359892518958155600112568650864566184194505080336347234364528096668988803256",
  "design": "full-space scalar Lyapunov recursion, radial projection retained off Hopf, L0=2*alpha",
  "variable_names": [
    "e",
    "b",
    "d",
    "g",
    "f",
    "i"
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "h": "1.6639366481029938"
  },
  "target_radii": [
    "0.0015",
    "0.003",
    "0.0045",
    "0.006",
    "0.0075",
    "0.009",
    "0.0105"
  ],
  "polynomial_ascending": [
    "-0.000000000000000000000000000000007415470297265625",
    "0.00000000000000000000000000498252717144140625",
    "-0.0000000000000000000008817930179296875",
    "0.00000000000000006344366544140625",
    "-0.0000000000021826715625",
    "0.000000037776375",
    "-0.000315",
    "1.0"
  ],
  "scalar_coefficients_before_freezing": [
    "0.00000000000000000000000000000000000000028150504554975701211487779778606803257405583457504049534668704474555723674386668561265403169774490556828676962289270733477224012754474615123",
    "-1.8914599912384668618747222472004638194729600408240457127626567845752065873542734085630685267620637228988733688536822898650641413316644103894e-34",
    "3.3474503130204192964116578854465855516290877465644798424387875486509280750523202694197040157443208848391676681287781535205688048611059336680e-29",
    "-2.4084395478614738850613962140708155931383023610725897313830658754780924231174659020080988214523727427406140886060766513322233647712625225097e-24",
    "8.2858272367200688219623256294453568888255384536159288315157562581034380117392391701894169301373679555643434906055692598416660152978948007703e-20",
    "-1.4340614605389173839307628256600738290926757341702225687592474271525323138062183879658451131912706788765063059272114443386450453131287850572e-15",
    "1.1957985912352865406969045867501136786263712605130061027802771958745318439076242551309944658672259152607932507210435224837565522727778070104e-11",
    "-3.7961860039215445736409669420638529480202262238508130246992926853159741076432516035904586218007171913041055578445826110595446103897708159059e-8"
  ],
  "normalized_max_residual_before_freezing": "3.5480125e-181",
  "working_decimal_digits": 190,
  "matrix_and_section_decimal_digits": 140
}


==> anc/data/order8/arb_orbit_1.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.001500804433091811221661158295232032095411235368941912691898545148811668010795874505161084000373609573133129365542637564334344475987996542368134736445092261341782943400664449144798210385102637297823421101272604873382868937971964634407005303991532088809849636951167442",
    "7.947974298425991087026844318542503862559920358117522094101675538314383742386471627111874879304188671396531275841310852787921625188400821448035042145251821991414794061700218326705467093624676540930852494267871988311121015315831426287686510793486640946600793036606525e-8",
    "9.710336328050396443907523024608293479478667507226886979798138142488773439431890522998728970626649851942744921614077189481428765396111490589900298065838325047669239391548402083087072581998846249135966798544795961649986920368016798960512410326475187716794583349938157"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-2.1060172783388014829847585756972e-105 +/- 3.21e-137]",
      "[-2.2308546004484635974116617111461e-109 +/- 5.08e-141]",
      "[-3.8095209362804583177955231730590e-107 +/- 4.57e-139]"
    ]
  ],
  "closure_at_center": [
    [
      "[2.04341591596354187381e-158 +/- 4.70e-179]"
    ],
    [
      "[1.81295274815463165100e-158 +/- 6.50e-179]"
    ],
    [
      "[2.01394194434100472063e-158 +/- 9.25e-179]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0001062263071238136124078199710182445346408875776946236556013770407 +/- 2.64e-68]",
      "[-1.002771603761349671085533069504194962564325241990520466755340116586997 +/- 6.65e-70]",
      "[-2.80184097818012173449168473444676447127676789379533701684643776e-7 +/- 9.37e-70]"
    ],
    [
      "[9.32644212288493441776237115874577316130908755816671067341402619e-5 +/- 5.59e-68]",
      "[-0.605176120787854990888940195857397834256471656372092873054130857346982 +/- 2.45e-70]",
      "[-0.001612026558595861027578507343833136788936624178257718773802160937381 +/- 6.97e-70]"
    ],
    [
      "[0.0001056401064479037408123133764114267834929496365153927848135051954 +/- 2.63e-68]",
      "[-1.262562036151975130778289454124577416002087830333215037526986349958174 +/- 8.97e-70]",
      "[0.00155345893079845771671329755676524217135562140830126722057686485489 +/- 1.43e-69]"
    ]
  ],
  "preconditioner": [
    [
      "[220566272268314391932724429744979905872462.2249080612826140037907891863342161334559379153147113705801758282398411824458253800762312155355718576720204024278181516034949624884743068649729773174102163033343610434113730029504202506849232966162157580742468897866515235893710058708883557 +/- 2.14e-239]",
      "[-115503246571763123696995400644486817728626.1487761669128293426342519133910115737474443838163139361162708859224226662345038296480129868430975529922164522454040093946613373611819011785141451831144326577138514230580336350913047916463406749653001426311295459910734420811975796218899498 +/- 3.72e-239]",
      "[-119818102832016436354674478755407181444305.1216208264578375151358610370828712949660389529305293983297747005911017069450106412145952195809029762514089003961882340477340146818917755048507393476409094719019183434173398197125491725148395507374868521539884450601550276478635245698364915 +/- 4.07e-239]"
    ],
    [
      "[23364066774497741547061604753539145272.79960237927285957840003210949313887039530012156526612388047279958289858917555600194474831723881497047969811070456264408222950715906003521766257683070067838301793610980968922506332637911251222054214553090527959292737975127952841293730540623040 +/- 2.54e-243]",
      "[-12234987415896151886748932689980395905.35367519974013886110986494824806354859231032336057803230199247741832980682289901918107678864420919040076676546638176990391088728167284340096890965259822633821759087521157661163880411851778384181731662427561326162092260069081903139578475127671 +/- 3.38e-243]",
      "[-12692049997360472658776306699038458319.23307505510572406500966007001103986249334703762570257354667024115463213629921099122181080872602304777273854919565702274396942682671739899291868445445413475914424612779768552138167082391916602398168138413689849372635203731819880103474915618210 +/- 1.46e-243]"
    ],
    [
      "[3989767038883266143018262911565682000931.558928561394735461630679626675421633292534908300431677357362550302319843928435380494872624064872959444670545774764094837005866656555876834931372075204381683276429882845993009963966669681040006216632367163673414884158262349852973498345155111 +/- 4.73e-241]",
      "[-2089308765645889452045187057008723392563.888752746255559099860612556415032920463582847070970047872669532446080674350005595929945784254223117040717636592923871851569155908390129215149122600853902687904487268488863046537791692851645899017241466047756596622210518301842178230644235850 +/- 4.18e-241]",
      "[-2167359099940589572071516296334478680446.535197907747592803295738702140529149431914148374468996941591643176057172718449999655860730781941721633510641122828375145469435825367819520162916912140819987550890022105166341759207853502513414283926323996994741055850852600604807079925262794 +/- 3.73e-241]"
    ]
  ],
  "contraction_row_bounds": [
    "6.454465582070137089098843332666891294090770836810952792014294434364231646272684520480263844660190549459198845298655785891056568814860838756430894136428833007812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-27",
    "6.837063687521726988562645696532329183506648963478336660634683070647595524444394666568013353816170461630518199159381518797977647411596990867366230304469354450702667236328125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-31",
    "1.167531817666044008199620806920511237102541019951786257519853547994943406610718673216469788823290095501603977177025057276595022479059871045592444716021418571472167968750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-28"
  ],
  "inclusion_bounds": [
    "[6.454465582070137089098843529737619075394576503999131840351029845180949853022007992179511446369955930894308779579410587406986481136646255771119049547840713544853286993402916132574062886723584446546617420172260669449412732511043112226415510002240919381003812369846176058894798791008e-112 +/- 6.47e-392]",
    "[6.837063687521726988562645905284718942273156419696185207401790513514680216077776541720160272855749165591377217401346279232790278872467220849234007054367894321492037379815431337334704783085343523925667173619467110072644212575875195835358652547687940186069769260704100362090044111837e-116 +/- 3.20e-396]",
    "[1.167531817666044008199620842568132550797353219330666194104550086070786805286943586436180998432149940455975283651593428541708917107467536424057468972335786145576731736683859820113706152898982921343240382133033783887966036985477358262036434487528401870608195056766986719277640571589e-113 +/- 2.59e-393]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000000146778586670980397933085127711105228032228053844538987082112 +/- 6.52e-67]",
      "[-0.001385649425816871657415969960233271603724171184608183637410632537437 +/- 8.91e-70]"
    ],
    [
      "[0.00010592766502133421993375876318316986276204788398479221608935836 +/- 1.95e-66]",
      "[-1.4677858516403461408435842652443478041573683994853937323752624e-7 +/- 5.50e-69]"
    ]
  ],
  "trace_DP": "[1.000000000000001506945783848726701186670447616491213895999613844586 +/- 8.97e-67]",
  "periodic_determinant_DP": "[1.506945783848726701186670446083677516418149281321059842157046444489356208598275357045e-15 +/- 7.16e-100]",
  "slow_multiplier_minus_one": "[1.532813697477852642390665e-42 +/- 9.00e-67]",
  "strong_multiplier": "[1.50694578384872670118667044608367751641814697145392100232935810435e-15 +/- 1.36e-81]",
  "characteristic_at_one": "[-1.532813697477850332523526e-42 +/- 7.39e-67]",
  "stability": "saddle",
  "integration": {
    "steps": 243,
    "max_tail_state": "[9.639818414890461550744588544705710169228377618626770474623929546345290205158939957394745799894219268520310221365172144439378381653599349587456345379671141577015666977606984309345161322249193533711631250677895105749378316611423823177692635626562956784932374714458998655457202769827e-195 +/- 8.76e-476]",
    "max_tail_W": "[7.616556686469087290146237461652374121318309071155200678585805291924299726442437214586500668273475151341569951852541083013972004780015094464520890479423919074540105604011870519181947751966498740579530530956358062101401492733966648194351539430222558028432995615278596212578083219139e-193 +/- 2.15e-473]",
    "min_x": "[0.9970008271453181692931641229618092194753925083164537806655975012087451347946823259087843235891655959454784840529995428222350821073390436308729670108761386657242094242628386616790390219897329729576612079861222739107154514669258792511905769495264671615046035816544170660080599315142 +/- 4.37e-281]",
    "angular_lower": "0.5544075341895222663879394531250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7467522434890270233154296875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 67.8250105381012,
  "orbit_index": 1,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order8/arb_orbit_2.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.003003215881271291263529924760785577880283395139829199971743821686565407208144398226663561168282246291297343740904793215785681621656465998770159366296402673376653385800673129300481236058269519438868328373815001119063549507236175545976535844819287275943556167066552446",
    "3.183284688190417198374022922286940184639894761766927967086566741799532113757377815940835244518100343184871463104959298070635691997489534968025002831909829833178972348020453012675141699787102260579547447744043691901541889072334472120226610124987431089920834273669357e-7",
    "9.710377071565781910723962092682098133068769907060870589466102068636254799246923936696821323569204161888048019219954590009592147070147378769553685832794435479059571864546067400016840293353081637886958384907235103206577105714324405733219632778845542515072782539599232"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-5.31640665771837280568e-115 +/- 4.25e-136]",
      "[-1.127278521339598392184e-118 +/- 7.75e-140]",
      "[-1.92130668921867850888e-116 +/- 4.33e-137]"
    ]
  ],
  "closure_at_center": [
    [
      "[7.158980321218943091e-158 +/- 4.55e-177]"
    ],
    [
      "[1.1044068700236719039e-157 +/- 4.38e-177]"
    ],
    [
      "[2.474751144513501875e-158 +/- 1.55e-177]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0002132542420871692092153181704187804609061848345608050467904245608 +/- 2.37e-68]",
      "[-1.005545656913175025031481430629023995347181916429191083722896665663791 +/- 8.36e-70]",
      "[-1.12554208855063844234595478955870308460880926299982465561329910e-6 +/- 4.25e-69]"
    ],
    [
      "[0.0002445907604231387555271253140127046132776979091159698507180229032 +/- 4.08e-68]",
      "[-0.604574639799296467971758105050666834950557341081541859397556580334450 +/- 4.14e-70]",
      "[-0.003220828536173230043572658960915978955235289154129353776454206475148 +/- 7.29e-70]"
    ],
    [
      "[0.0001551197358348899257378718994931324160238546622792368130658414435 +/- 6.25e-68]",
      "[-1.260697762024626250413830419178311897825138208980618121393570724338146 +/- 9.65e-70]",
      "[0.00310454294487311724613333681856055517533872354673603164015384413461 +/- 5.19e-69]"
    ]
  ],
  "preconditioner": [
    [
      "[-154183008335441789452864111157049280279078.0863212659075560448355793952786031042553969515683732121537815120543618472218086400436187276039827543780508241317566494225700529292560021382995974592993025894140168401658843017108817115799274478231947894327989547276911684867623087261523741 +/- 1.97e-239]",
      "[81102758236057339894630902868221622978445.68655221315509186036009005868787268256869199379596045733423328704489285711914929801075888509348196703797632210718739210195591023098556689797472312489512787116285360301676963691665136751011785477338328882991903853074332867803073903533370927 +/- 1.72e-240]",
      "[84084692419837001962485162893478625365293.67756853583448564677308351764138117257973876442529182341910134315700512206223657278985846376286279030018074744044564527040916868487112961869872479041919546598458690104569040589952412242950739673022390960181710550586675845609638747613504322 +/- 3.22e-240]"
    ],
    [
      "[-32692607026163821575108658766288630094.03901891504936644135083686177441079944022399985195859549585652338296646393101327865173523996319450555520187268424183185782071630180588621493035152284391032015457222651022636907095437308008296489192394293457912925306155322249615837259998286742 +/- 4.30e-243]",
      "[17196840510342456054905801691931390635.92740217362468828280377789365285193060650742905960875215395801701433464399214232869024316756667115425034770093987606376689072486612406466866329241235318153895642494416584545600521492272038825661053145732277351090471017302404204930524192294181 +/- 3.98e-243]",
      "[17829122909685054955526959641553881341.84626312541275574389085018833956547866610592169699483383142759744698365910377566160684244773648879284716339625372089696968783413406520516074955671653053671086188467534946778492188432795221163516555232446935918494855546038029750466523368353422 +/- 2.90e-243]"
    ],
    [
      "[-5572050152496742747867916759644880496138.272126328713910499718824703908486432747104566352409257052810313974838478511844930814129446134660434980626056347123369810393106371272991297188655659221279395904113028808966432261271015163448756003575776043852138903652868726558030439094412527 +/- 2.42e-241]",
      "[2930988578287133340010451257598547875069.119837270836467360044490172435119870632672294625388331749813078163173537419510877206861135439698408419427503795017481865589350920632945857858322462259236194849939394804864729157670189883357531241398105654063698895999111285067434198494127524 +/- 4.74e-241]",
      "[3038753285973442908921880496002239866673.938329019345256444424980949504610874756529218859859210084029508528705213625108333801301815489232655287599935724217514811783746222823988504442761789389868408871550632884931795148317994668423310748984459475164751074115853722392537609845609098 +/- 4.83e-241]"
    ]
  ],
  "contraction_row_bounds": [
    "4.687478253002861024903184810263670747041887444274645027830747671147445916219292409620485069156080049303761274058938721479017353033214021706953644752502441406250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-27",
    "9.939220048036677079895420026360705176356327854488718580579935637602692496299537945408885671857019045249736141404705800556817129817743783348760189255699515342712402343750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-31",
    "1.694017014275362154424776954690463572791173939583717733843083368914477263989080078260334764391315764399149625470419585897166418753112537842753226868808269500732421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-28"
  ],
  "inclusion_bounds": [
    "[4.687478253002861024903188343299782495616093050759440063816753544901189343231790102866232060562458508345912752347466461979959597863684425993916291070053337461709620783032314020812720592517623252077082673869258726435807887628511364008308750235380699508862166272527254459607750564937e-112 +/- 5.41e-392]",
    "[9.939220048036677079895427517728421632796377935879074461745626810314273977585910232960674331082787793126209603226513045173548815507606907141201649085664634424568224764779176180542695340962778610277744755810758536910249521156684802952753097864916915077594147064943361019477406466944e-116 +/- 6.63e-396]",
    "[1.694017014275362154424778231501353216701321178770036447599905169974077112984395003819740532396700666528598537923314162769402985175555630576793697121950320676696152374550065159162083912529724523986772973300882674971371947055507232267050830750546201298273610264797097440970922974006e-113 +/- 1.10e-393]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000000587814401938550563237926043546680505886116791355523821947480 +/- 3.43e-67]",
      "[-0.00277221675106095048982370988390606427317834836172243747143861250323 +/- 1.97e-69]"
    ],
    [
      "[0.000212037802325290471496518436671225246717667092310490848751371754 +/- 7.33e-67]",
      "[-5.8781440043182055899471992484677636726116129843153466305238945e-7 +/- 5.48e-69]"
    ]
  ],
  "trace_DP": "[1.000000000000001506730004243206118699904138624955492923989158895091 +/- 6.49e-67]",
  "periodic_determinant_DP": "[1.50673000424320611869990414081470326743666974424454810968931690994210545218899707682e-15 +/- 4.02e-99]",
  "slow_multiplier_minus_one": "[-2.189747774512683884708131e-42 +/- 3.42e-67]",
  "strong_multiplier": "[1.506730004243206118699904140814703267436673043603221692736661737943e-15 +/- 7.20e-82]",
  "characteristic_at_one": "[2.189747774512680585349457e-42 +/- 7.59e-67]",
  "stability": "attracting",
  "integration": {
    "steps": 243,
    "max_tail_state": "[2.416427661400249568250118931814084997513576940797656949414443180804290563349006380175681186120409714091886375680358747632537470431859289724515522334429271883631917765777748749959030322025098367805617935959798965046840699944267313645885373628251674558746695816847825235423511926438e-193 +/- 5.39e-474]",
    "max_tail_W": "[1.870297315101250183100875488525485652891336258344782167057597268533713981662320542896169157610295357830736573673670760118651102720851762784585845373697137695073841449770879751734859123869147881549536107662721503320192539097611658975170123160678390078664104656012518727376959051269e-191 +/- 1.88e-471]",
    "min_x": "[0.9940050328973564658517883041571607681249419092164942662779088519668389875517405136885035584948602643600075717174513948908206715183050732776413000548828348048525820101740093423911701487201839423039990259381864934698646472769518403440669154657765478949836678199195074413008366010962 +/- 4.82e-281]",
    "angular_lower": "0.5540203424170613288879394531250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7472745738923549652099609375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 67.86439967155457,
  "orbit_index": 2,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order8/arb_orbit_3.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.004507220376696400545315665624238939266686951405612302677946927677737839453943032265437344661752669875582666055190521625902562749132793113297339721644338392106447861545167397942410141218159168319507482949968390243286581752597759627153716250156964991253552875450968727",
    "7.171570686891617913479955494152319227858840975872819528285001117927456210377837007253140470310462944397074705520931925086820146041671077499858617998478031323365002835576495612817629588807045067603128211041698953198402824151469325582552859461093439188434249359179292e-7",
    "9.710444977681829814541973828982972413821678215662025550798381771032702548312821471746813479010148800038833750701994431659570743914587320628257353071448612114735612953940064806026604959126813031686608599945771346359530243419975079253905183076249695928428946409729184"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-2.9287538071166999681e-115 +/- 4.73e-135]",
      "[-9.323086809587372232e-119 +/- 3.87e-138]",
      "[-1.5859721921834743241e-116 +/- 6.11e-136]"
    ]
  ],
  "closure_at_center": [
    [
      "[1.997647355652314033e-157 +/- 4.93e-176]"
    ],
    [
      "[5.665132585892078974e-157 +/- 5.01e-176]"
    ],
    [
      "[-1.818608446995984574e-157 +/- 8.12e-176]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0003211163873640368381879151275792848782527423653189601762052155755 +/- 4.66e-68]",
      "[-1.008322137449560544531122749598943049688351920034761784362755448391633 +/- 5.12e-70]",
      "[-2.543298519844854063439760979189301654108997713549835024510846942e-6 +/- 7.97e-70]"
    ],
    [
      "[0.0004536187583612272888379701351782578982041138013424163249908100679 +/- 1.51e-68]",
      "[-0.603971790256779039368009951854445827033490297071541800525043158076516 +/- 5.98e-70]",
      "[-0.004826374170946740405506392297601436988303450328225382134934367258183 +/- 5.90e-70]"
    ],
    [
      "[0.0001487432343773205698350108623317629340682523582438279379720499723 +/- 3.37e-68]",
      "[-1.25883334101733549796386499694561319015483907893611760099342362084205 +/- 2.97e-69]",
      "[0.00465322747386448687683454877096339989690566736760203834576222305367 +/- 5.42e-69]"
    ]
  ],
  "preconditioner": [
    [
      "[83982956656436323495918517340959211923745.28690934984961662203863240791424574316349217392090897700935299148100120066407809007489996060303196938108456389510663586308987743037698160460787959017980278609887211841165076430942684696478837324405248602574591585162951840112716171017251496 +/- 4.65e-240]",
      "[-44374529232643892168561140129630458813293.03542171919519960336841107891883559773457076525895763211027111091145981089180335955930286399802044219693534891381271754051994910177753082655857762177565461160462983495309790659375073147631004651183030024040837802742841056390777934995485538 +/- 4.97e-240]",
      "[-45979804170052469607794873218397278324830.49646762489282729412677215789816417895514562656923471353973616254653185410537709389204441718438474602518828263408135551474199710181359433582676700872983726362390573550384522237579763755878329366662992209494588935443200033708071630471579873 +/- 3.72e-240]"
    ],
    [
      "[26734251050094174979833618380792466312.49782929345288626001724607669742668393263991635039591012158560438117477504189133690151581526815768572619767356589160600374556950100385707650073432766850914448077487862337891862196246304478890905732884612491991200126920821242796228786305919310 +/- 3.59e-243]",
      "[-14125720883920879792663100286914559912.63024463203147450094161502790891659542729398681043940065979932147786563413155101356131246315953093574200788471196909396295202166050033612811910012672490999723324854470854887360513158992910787774160848810041079185242777120096682028946602870162 +/- 1.75e-243]",
      "[-14636727222464881509651526358086077517.06551537005004363549396766452733466431216743016349426720352488011902221920919153402461685531433270944539931792727578063167590332196381687712469747271443374651536383181254098881210070643525963989324295470214902970024089188878576213636718779094 +/- 4.34e-243]"
    ],
    [
      "[4547826230760771875259154965798364460898.635564793276788248955671844323976578841816388639864741085495885536536455193472514168238009011192225392283063101359227262320215088599998635952704054030218875977540385980006266493023752079342075360212035173021886675111153805132784172111117939 +/- 1.47e-241]",
      "[-2402959553418060494517349059781952824965.830911299429322094333835901608248273199772366555005296599782075517786364217814855059559992123161593530253611864406149901309159074540881320921291926385016081819595541790313521120940014160952749311153918429847503770996469333698313916642023000 +/- 2.44e-241]",
      "[-2489888041751652460973153421101039309815.313872964797743239353289326030019084762708219040819462603834990155313387361467130919466505038096785257599235365497156327540269947389721979151127259634181053843505994121966807900764975205984709032989612804785999984994855727430054706312459796 +/- 4.81e-241]"
    ]
  ],
  "contraction_row_bounds": [
    "2.654327824455330570967010243445045909804371730424002773637228561606707540637641339384738337963849998092636528645817182818500423735486037912778556346893310546875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-27",
    "8.449508003704905563356333949627993645932265258800137092661528985877399627216809395165830815922733595462435188281449875038823496466861007192505894636269658803939819335937500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-31",
    "1.437365651375630020667689846960201032307300162950480940199648475861789992026155709840763440930579556058209697278425756960368829540097834751577465794980525970458984375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-28"
  ],
  "inclusion_bounds": [
    "[2.654327824455330570967054367160156585921303912807204326656892879217234172940159750113508702975954818141003354763472615908007662781101464574169686458825398187612367991803991780512732733955173213863439073449176233107677106850924133583474634922117390422997171618940811525908453356273e-112 +/- 3.59e-392]",
    "[8.449508003704905563356474408421799214632883647179340855547053432081082888729169199931996605566005070778719411184015740173108783695826285954645669624006615901789839825952972775259989932663464832136929023573593792964987676210826564821618590827245704289240502688127485126208226721967e-116 +/- 6.88e-396]",
    "[1.437365651375630020667713740735467832256369275304759613370296304888455648397413437424682160614620650114357402715883539210795427677149513885245044288536298676555996175821290913018526054576097496994066194816684230090026774294768583535549291415527702781760250420870145226919514093562e-113 +/- 2.47e-393]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000001324151347694089369646494244868868312984544634153280113368248 +/- 5.44e-67]",
      "[-0.00415968807323527819131300909313318756667213617017807153675582899841 +/- 4.99e-69]"
    ],
    [
      "[0.000318329903049916236165522370720922643684409545983710629576577340 +/- 4.31e-67]",
      "[-1.32415134618771893078130169952724757627554273710860779748880496e-6 +/- 4.56e-69]"
    ]
  ],
  "trace_DP": "[1.000000000000001506370438865192545341620736709001897044672315879443 +/- 5.02e-67]",
  "periodic_determinant_DP": "[1.506370438865192545341620732694420300319560368413259102519727699657291295976389388065e-15 +/- 6.07e-100]",
  "slow_multiplier_minus_one": "[4.014581596725117994913225e-42 +/- 5.15e-67]",
  "strong_multiplier": "[1.506370438865192545341620732694420300319554320966217383578297948307e-15 +/- 7.94e-82]",
  "characteristic_at_one": "[-4.014581596725111947466184e-42 +/- 6.05e-67]",
  "stability": "saddle",
  "integration": {
    "steps": 243,
    "max_tail_state": "[5.368867563062540020778018915812176319765744690216425609902639654287134284379354762509140401917608515875019793583515349057110903999732212769964579458654596510830919142758563328875721358532068217666433537513108509156758652787109928097749936120726564680016068441518828131336281877272e-192 +/- 1.94e-472]",
    "max_tail_W": "[4.082949867380783437781733998203363600840071853053565601578587596900591446741023205037536080458815205742012296575706121316384914403525092528357464775293651548779477200144571989983248274930750469256252820600916760400049773791315553045994010436820380579444522727023093221859582047804e-190 +/- 8.93e-471]",
    "min_x": "[0.9910126451261196158220657553919345236411397361752479602148299600430180513685079544595680805578562317089579944251701919867073382639987283464525193843071612265955028895653559236129327083186940246516123285453097172046163959771647214832639600142323145404893049756344286552932810725919 +/- 2.54e-282]",
    "angular_lower": "0.5536319455131888389587402343750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7477939696982502937316894531250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 67.77043747901917,
  "orbit_index": 3,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order8/arb_orbit_4.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.006013417890932754361489570941285568693297394891629904529797756284224472175266305084129932916006995711290156749727710781830948962574352768540840718018069926906150822785847271288292998852394968438673116604731990675344459406990129593620862947160300985911247777048370526",
    "1.276832761063151852487631818722352489389519291346670506089372737837132968780259796458547733052208981385781639519764168851778883090320305627447214762601271437806855410344117141322024841193887252970152154552363910003219184186882466574983763105083232714473933760914514e-6",
    "9.710540090542152866111382057154772526609775253820591061170319703589437335439752468161554297564879541175411275758090296267042399877075134395175614929593483305708032160474230067397657027027670528883497277560164057150510761897918401214021126304707428746592567476489021"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[1.051496113223603770e-115 +/- 4.64e-134]",
      "[4.46723799802525457e-119 +/- 2.18e-137]",
      "[7.58488479724723235e-117 +/- 7.14e-135]"
    ]
  ],
  "closure_at_center": [
    [
      "[2.038559326488762e-159 +/- 8.56e-175]"
    ],
    [
      "[8.879312216273391e-159 +/- 8.14e-175]"
    ],
    [
      "[-4.865263535449678e-159 +/- 9.42e-175]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0004298902005317151897731807656423035446213866063546527788009758082 +/- 5.52e-68]",
      "[-1.011102156640740895913647767948614689602754163158172703267616888007870 +/- 5.02e-70]",
      "[-4.54163218219311570113553438347629237138242353398694555793338391e-6 +/- 3.49e-69]"
    ],
    [
      "[0.0007201096070442516969946448273269077289318019862619765002586718480 +/- 5.19e-68]",
      "[-0.603367567554638926332066074794018699298860062317479981161542809420610 +/- 6.21e-70]",
      "[-0.006429284207762460457859921459779782397251970179512596213791851046977 +/- 5.43e-70]"
    ],
    [
      "[8.67769635979514719884818858881995228452582100886742907863840130e-5 +/- 4.36e-68]",
      "[-1.256967801980258313578996716048296625944296083350948329793752005487774 +/- 8.81e-70]",
      "[0.00620011780482324649393620272999028700843293356553116035290701981547 +/- 1.68e-69]"
    ]
  ],
  "preconditioner": [
    [
      "[-34985140207541262222414233115480755172341.75608685557933426850160213933896764943786740369639056021370191724285379886610783290029788690962320857769223809566367255942846061786669666787119639793772097521610776315568581532954412134925070602738716810992852234055001360910096392489911500 +/- 2.17e-240]",
      "[18568206883614000702899703271066109410280.18777421352503855214778748235904604875796754736026265004531070816788679346537911891778099112301040136762413846515363009791239128028741609845161808522812893242697973537821528479945360729498173498624476128990350396747662116397900098661711752 +/- 3.26e-240]",
      "[19228891030405086230005611710771613802574.61288392560409031243555016035933209255992508742962117461795110573883252073484521099410291114017045304105253916437676940979359502835986345576635630034378170906114323826468034822276512146710554337588224917345432501882068769635335703984384485 +/- 8.52e-241]"
    ],
    [
      "[-14863292953336346189941823819019335351.29234057162912217839286010779660959650229347269578082327411523893145490522001078120065953969989293610808277794059902977258692362099288616940332859982656648255530801865280008958735464757827000794014301228919207137768788144737115201763139871602 +/- 1.92e-243]",
      "[7888626339414275483130250995069271096.681333820628064977171637008732861212890267582017311590053561462456769009679578267854252268644691724981296207072619749893701314117119393315061935445938360977234775705117325379508002947224174990495086988441562502820531466666290024694102951932241 +/- 3.33e-245]",
      "[8169315282351946739115569043339320527.486333697763827561680391001387760685519200057805614868363727079702541688535935510616630629531073540176057158467594380228699857021168617776219343901790929980682016592075472930598601433805368738763561871885145401334705848833189128571094820857744 +/- 3.07e-244]"
    ],
    [
      "[-2523625667775658068405920551221569488975.553232046449158783536261602605088310281703313279178900825943029354653410230526262862803350154692577504045650906462594585174038670878318372095002603064568097932581737025012164974366062732219017712308358916421237611251290810415129775509288531 +/- 2.35e-241]",
      "[1339403049925641394414324555510272977512.103258710683386985756775436887184706230806574889547074896359087585678469080445424857254807170629493077749017026832690170207608722003384070665048086005967934434840656445658991164357593591199155547347717332678823718420963406697652472121696436 +/- 3.49e-241]",
      "[1387060983015046110926439856600786284592.198802774719270818307317194539566088809184562151424603953589455193056351043612030918951497760101393969773043109647956630997158649994445830033097138114648549790925499974641356103968995315105661282673379234710164978950160626072543666528906698 +/- 3.21e-241]"
    ]
  ],
  "contraction_row_bounds": [
    "1.150242309247112754613646068021273664541054158514910713058628018976588594821631246575717165657944558998538084816327024633136194564642096338502597063779830932617187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-27",
    "4.886757155433459890565911805865490304890859000751359649584104434032520589995850531982770789126283441353772057583283613352842636229009243287180197512498125433921813964843750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-31",
    "8.297182753161118589427874382251575354213223717570624935007692535427658123617317859525259627122915748331761003350781860546207802098450656558270566165447235107421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-29"
  ],
  "inclusion_bounds": [
    "[1.150242309247112754614026567848697065722456630780960342137134207467685141432845845195970054684540625543482482017129650007860973202172894665967121681265512984082082542214715319013607431340424245376283415810720254931491314578674594474037835918565658852377672992985201073323014254687e-112 +/- 4.74e-392]",
    "[4.886757155433459890567528343736806281856318183217244637681105779375501948744240257334650649773965260539633766728091629466767006946806821312869815841704544714566607737004537900943093043136324785437120632791909599653388312062142635793441303902575854945769886315600492014913363901997e-116 +/- 1.55e-396]",
    "[8.297182753161118589430619087936226733772571498903635951708460603518732816313898572609155273180511042617699391995165660801465464897298678925191353519316324792719527864951917034398071443380211149206834171921709005751463292574796376858969026276157160731761567442274812089287016264791e-114 +/- 7.10e-394]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000002357306490330294785073121934800608717024486791791022145383014 +/- 3.67e-67]",
      "[-0.00554861552788275437102167214337256623545362158347175613268206549723 +/- 3.33e-69]"
    ],
    [
      "[0.000424846889350736075973574771727636294913315566013029475910484053 +/- 6.24e-67]",
      "[-2.35730648882442782803919281204246965868791331306245496856456868e-6 +/- 2.31e-69]"
    ]
  ],
  "trace_DP": "[1.000000000000001505866957033929122758139058336573478728567176818445 +/- 2.81e-67]",
  "periodic_determinant_DP": "[1.50586695703392912275813906796038558497581623196823461159788035210470851741854948693e-15 +/- 5.01e-99]",
  "slow_multiplier_minus_one": "[-9.623812106247263547330441e-42 +/- 1.68e-67]",
  "strong_multiplier": "[1.505866957033929122758139067960385584975830724148886112452830301750e-15 +/- 5.75e-82]",
  "characteristic_at_one": "[9.623812106247249055149789e-42 +/- 6.61e-67]",
  "stability": "attracting",
  "integration": {
    "steps": 243,
    "max_tail_state": "[1.069890875515475346315805396377614187850887045928904466180978326849730232243137837132265487207702651291731560217308691583932959366211963833077114870079009529155636019623952139414345027075665100131719744400092939503000856340574990421641823718295958796336998533901397887893990416433e-190 +/- 1.10e-470]",
    "max_tail_W": "[8.136372814169443975957508597307647210918522465461610843403575064193344160627942711980676704388568533165328229883099263866060698835755777335696162107073362833894029059024270178889038156215154779987085153368397310221663444757300788902945486037911625510867001391610319125887199243408e-189 +/- 3.93e-469]",
    "min_x": "[0.9880224739961593757621831679623344918867847637035241443588664980532100643717675966678239579619009605221656189500731584065109733575818036292339367385244504179476160639334347711204656944080898202260677497440074750630742738768249776163236472549540177988174214208468158019009069653916 +/- 4.22e-281]",
    "angular_lower": "0.5531890047714114189147949218750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7483797566965222358703613281250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 67.46445846557617,
  "orbit_index": 4,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order8/arb_orbit_5.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.007507349903776161778269260515000104484124367905963565725481883802885269693349819227589530667584139719763988058338346117266920188313883834004438891644010219039514995629212086078794025531703919425822353341251979808816933991329427843513136369215286575821282424096956105",
    "1.990482812157366644207587950946784630155733044144703048633432364594488523475547119156260000222409385601910175799523651147890920173566056205588937206947416418550519736872995417561035096430073635156778041512387283056536915485098819363784360366482235566163808063867774e-6",
    "9.710661142730021000384100888611711415778935895985018964150765052157297041022849698827520328381356713296270226995112211189043462980670748432227499757617429454228865473971686666824263397150647427762451627582969782130585293242320393602413978908218379333400024375152862"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-3.9916703359947242e-116 +/- 6.61e-133]",
      "[-2.1178360733510924e-119 +/- 2.69e-136]",
      "[-3.5891188211056363e-117 +/- 6.76e-134]"
    ]
  ],
  "closure_at_center": [
    [
      "[-2.64552675471119e-158 +/- 2.92e-173]"
    ],
    [
      "[-1.26454550248080e-159 +/- 7.57e-174]"
    ],
    [
      "[-4.67254840042190e-158 +/- 3.15e-173]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0005385554625983564313580767345386942952289767409932591565568939418 +/- 2.50e-68]",
      "[-1.013859038925534260542242066504468057697656819281171324905998639891486 +/- 7.60e-70]",
      "[-7.10095858967591835072044818319786153726066915007038216901369233e-6 +/- 2.16e-69]"
    ],
    [
      "[0.0010404072667798281355961708734239350019933336706603825837651411806 +/- 5.39e-68]",
      "[-0.602768009141118891903550059513009878598963037811151858441862826284305 +/- 6.74e-70]",
      "[-0.008014220575877243664757774407066972313907457751242770396371368295451 +/- 5.59e-70]"
    ],
    [
      "[-2.91605804570506791858051936236934956572018859734964798535779872e-5 +/- 3.01e-68]",
      "[-1.255118808452215260331107460187096651840467676570296019297881114072703 +/- 8.34e-70]",
      "[0.00773040807831944690777481633490392149025741336744619343303046066813 +/- 2.99e-69]"
    ]
  ],
  "preconditioner": [
    [
      "[10646033666209038083467284953894294238997.45420198802724864251286656371489614106414893636206645955471473414077938202978727057316141896194170362217761424859422641530479228951053474949801975004100457380417408863848784030551525194959138066117207840022740214829474674609432814003856202 +/- 3.22e-240]",
      "[-5675440618065998605491377953068166372500.480695159854203425967776685980332804443590475711531216795210320950877372911077240119718887080389017240645077730589965338708022934136018085428759455976222383111730607849780080493594262232111373386199466150023275627282169077845691451353595410 +/- 5.84e-242]",
      "[-5874028314445407315295515847404014964806.593106504280615029562291296238391725967860557431903543842615509196963704145077535672343547130480881774515579479627314517797429852672603795627942561958225573853728094057362667656647432494268554454666184365589458955337391972329654770302394944 +/- 3.25e-241]"
    ],
    [
      "[5648400854423034932800382155653917358.678570643843947506586848002327835269881613518545556856815584228339883580431152555580819962716968100156517552658746392998018916634738246300472895593995046624290392373524881053021534715529365713637352773919932132117885249191916927459149350228627 +/- 2.26e-244]",
      "[-3011183755510935457422833018456944959.623558268268508405611390917391527365300265818551226593386684994129430041385894719208762173982125750415235577256586816462698899234667347236868209488218525425265233384575716755447265128062073451570065273013011958538272074717546569919251465602748 +/- 4.36e-244]",
      "[-3116547212839432075956646747677673714.402865641400711918936947004258776632669510163327660183305513359128201115943703016813874341558195471698861469419988751618126800533974791489812672811747319269629974650687639890231417453549557043468668330689129359376398446583738358089467391857117 +/- 3.51e-244]"
    ],
    [
      "[957240367696677446930245938734808510629.9024680838248392504341285584222837164819152313650210042022141119000857300269292612117887758558060123211417135178751667624531166285364571215103330478417553573352461482808367159622096934437471920325602144705512603288763023504636158591420896604 +/- 4.59e-242]",
      "[-510308442976464368851594557553766553900.3726598645257907899572879785592004700445283552079568949440735622790401454640879912262652487600979810878890294824530947645415430014052212141148958752403237529651204266284285816286781491995908106502469982340374624675000740784223395971557088942 +/- 7.91e-243]",
      "[-528164497678379749631689431221827943430.6308168470023313545199146342168957744025580654187685183146081948959093072475469716495875503950536553173110639523269922173333376986086521397544849483546271158379446499593739669545058107154135529745836560519803950562642939411329772285821048597 +/- 3.93e-242]"
    ]
  ],
  "contraction_row_bounds": [
    "3.642068200705712267895312875785494866356246208113264415051156095459120724029336294481106323053920579018754415623226774849363618358211169834248721599578857421875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-28",
    "1.932349810384154208555390166565741671628265763405880865173264182288282801670078975522169949086542371870332314160231917955492321513702447255411698279203847050666809082031250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-31",
    "3.274773320175569185071498372489237842970318473096114753484459972187307357289294773962400747383017440409188286009926517882437715933896527076285565271973609924316406250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-29"
  ],
  "inclusion_bounds": [
    "[3.642068200705712267916525233838317024023158078866319506614030121772318586461294397976747339532974278294726774412938718693586812376750251385431610638599034892536434057742000703879180276474457126277168457970591148582795861663344051050140283040300073236395120090977784948659069153229e-113 +/- 5.35e-393]",
    "[1.932349810384154208566644677422017995201490504464029070139286907013591889241964744936213717290305356041174394032428193425870210336351116586775462779170970222881828643139586342469847261702134935068787235705183778369972540415727709684900049871888564149091383533796858796263668947240e-116 +/- 3.35e-396]",
    "[3.274773320175569185090571509083194484439720859075060886885194170747693391534072616396006872903409602543477456053884433152206379270273153305329957172960608631674336883888161698908348985327810940554290520085889416295457661463714485984570599565659245323150896590839159463409325115986e-114 +/- 5.80e-394]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000003674511760163788126466075368817279982539125056805462652104182 +/- 1.95e-67]",
      "[-0.00692567275478549409907964421855629867869567798881672893861794776201 +/- 1.19e-69]"
    ],
    [
      "[0.000530565822599896676355259129771671993454091089873761041668230672 +/- 2.92e-67]",
      "[-3.67451175865856171824041815983377555683706365072166935036046934e-6 +/- 5.12e-69]"
    ]
  ],
  "trace_DP": "[1.000000000000001505226408225657208983504425702061406083793301743713 +/- 5.34e-67]",
  "periodic_determinant_DP": "[1.505226408225657208983504394119564850669606759395420291419797023183197547460692433691e-15 +/- 7.80e-100]",
  "slow_multiplier_minus_one": "[3.1582496555414234081156145e-41 +/- 3.70e-67]",
  "strong_multiplier": "[1.505226408225657208983504394119564850669559220587567386061253547421e-15 +/- 4.70e-82]",
  "characteristic_at_one": "[-3.1582496555414186542348292e-41 +/- 4.64e-67]",
  "stability": "saddle",
  "integration": {
    "steps": 243,
    "max_tail_state": "[1.877914446151655480402701261077024471100452835336010804699268343486047193747169049678515715814624520966860305348134534819204543579484098806808176307443857306995766290732684021317035901725602358261762249090027507961627128737150942791088783601379928064464561891472891114572257594495e-189 +/- 2.29e-469]",
    "max_tail_W": "[1.428128082655415645283015630911733025254631954548135243555138090777170066980080199968066763911807970202557397395704006243716153420221454914946678953258425750238625387844775155391998212960474509573435360194566874238362855099237519832615559176516956034083376796956271290742707070632e-187 +/- 2.77e-467]",
    "min_x": "[0.9850631367871813782246868558217665889788750964326252761849490770739706073815353502759421816044501511430760068789631013502641829839820917728685211456536890941191488261238848039830318739586086903727687343962672621952224184879803903625640516206437603937903047630531468963413254063592 +/- 1.51e-281]",
    "angular_lower": "0.5527481250464916229248046875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7489646533504128456115722656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 67.22197675704956,
  "orbit_index": 5,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order8/arb_orbit_6.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.009125406935050753842675603482404962466053710313222411350366202264708951249662095599173413307218727273553385857479854580449019247166958349950846597702211147208138754139163946217808936603759263012402284311483086503411869009856600852394994981787866562076976619262053417",
    "2.941652485923316349251064457390856459917951826920876630393925106895929875706987699557585322208146506726602666108518375144408357196919071104544904828459987769248623794795447787844713881198225770597514771275542710026215587292763787776815354481865171366388199458470354e-6",
    "9.710822170402361980370536198751918780990966213627684924211975597160919846919960393557394993520898952418011929617726621676170215411286162357397969940913647708064268726550376474300049878873475482627328442334886659544081048280318212712080423216730021434017041484428008"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-2.418991883863549e-116 +/- 3.06e-132]",
      "[-1.560596257473479e-119 +/- 1.94e-135]",
      "[-2.639425266992413e-117 +/- 1.23e-133]"
    ]
  ],
  "closure_at_center": [
    [
      "[-1.3161341042402e-158 +/- 6.20e-172]"
    ],
    [
      "[-5.569848787201e-159 +/- 5.09e-172]"
    ],
    [
      "[-1.8369220772966e-158 +/- 5.41e-172]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0006571590093489869120345492356570577604606373374549527010211212625 +/- 4.33e-68]",
      "[-1.016844426918551028153392825709120640639170566763995231271222546712849 +/- 9.44e-70]",
      "[-1.052768182491673679649964474097448784093230719624849071992735133e-5 +/- 2.22e-69]"
    ],
    [
      "[0.0014496071687186609556089647694285593001092932535060010621488490768 +/- 5.24e-68]",
      "[-0.602118612075896430610019320383017770129045128192610507930885964759369 +/- 7.71e-70]",
      "[-0.009725313898677126408244484421842573929288194144906188762657955827814 +/- 7.42e-70]"
    ],
    [
      "[-0.0002154015865634722578080535855234414019725507957733544762039525835 +/- 4.10e-68]",
      "[-1.253117450233228048335586106312726679832859196277599253447241080725601 +/- 6.87e-70]",
      "[0.00938334994231217503885588692432291805482383356343301873565165626569 +/- 3.63e-69]"
    ]
  ],
  "preconditioner": [
    [
      "[-2296949364556508045738519772959544633276.013887657333110022581924477291118600531073339557799116536706296356029407158754194129317372093007046014225313086918233705556804645435937845693675367627431910844544930553199803655375624011701644352359950676277729233947455459877788052832552000 +/- 4.98e-241]",
      "[1230398363091840275638457099531565086036.215835344029544088899001244190964820387501042990865453905697902765393967734073408197444408877246751694550967850123444577610280846711298952330342597336053438435945828097134136773669668407545674547600417134886311248491025904380870797317936081 +/- 1.75e-241]",
      "[1272661557207792660060333453691827796198.461262713718388014114202802511680483008144586654981580529769243873696525114483719277363193770764695695957228334331966935158175204775290022543141613488862368427612301142261661330470942299213711105658473156258591647291562145666389941148815650 +/- 3.28e-242]"
    ],
    [
      "[-1481861351352584225470115053064107858.431226625899126538675290513549129638124288513200757287166715060506189900584371799212807969966169478829421443145957590809793180327524833409703763445880107355315995895719847959385720958318732401435917066865627750890530485800606223588582414803374 +/- 4.84e-244]",
      "[793783184413087172045480116457022577.4854585583495314344027071596058035958172555017347720214775954883282046355830417486821152678937949770792697012215735225914711101538217693224914599492897446185291735950512761747415526902645195035684964735918418459931506864061085573763060553353350 +/- 2.25e-245]",
      "[821048998327637245591325527739809132.9952912310785780917874723210326101985534473947083780646696731975756190057535848285556459403431913154780584979565645301188715953100821198583384878189167241733638996632115067339856292921978779629987027286587035585304497863983657461639800486981578 +/- 1.69e-245]"
    ],
    [
      "[-250626148448648368972045981478902382078.2205543248521438127594598619570297428910823023813330838864513120579772680714047508643155215540748148260695576216495635455930529784741632227665533990312439377932787939217816443012858627779517893019787968424752203345191939322197220535367429649 +/- 6.38e-243]",
      "[134251981152736116490951228706666520967.9418644246480091371095152175045386561957928179153017940939646914157953573702863101258454889351082323017644130794120027943266078543200883516191126671401881275069213948521318535544208978469056729337399465243168353651728901520077048743774283540 +/- 4.32e-242]",
      "[138863428721352355648195799900830748256.3183409875823473885562796869245175161861142263043788564191226095780794048866877113829595204956430205918190121588911078535847032763783711980477359440160851729869167916112268184542412852553609646717282692328761730882875948304599889595660538057 +/- 8.23e-243]"
    ]
  ],
  "contraction_row_bounds": [
    "8.208821277811525143193561356527753590822264550558588711547796118443551483363612861517880586794493779631779676811247583890227344505241546812612796202301979064941406250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-29",
    "5.295865532473280345129142984907602405491104427044843178127234087055240181878977186523705756442096905568668095312270606664250657455959847563775610979064367711544036865234375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-32",
    "8.956859445531735893032409138239358690254743690936646557108890437676579061345873279875984370199164607502864447417939508976276238166880361291077861096709966659545898437500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-30"
  ],
  "inclusion_bounds": [
    "[8.208821277811525144158381687871361662595797386150031921470678607929194018847510652720038433824080593049920624060973829243980548468930252856871324835646500497496650611967010498760586123762883986727211026006836967522097678310589771664584209642298656680195765553042869970583865782904e-114 +/- 6.97e-394]",
    "[5.295865532473280345751590297591869338598151887327377401302123078997471546315704678400892768603728401113968917699202106091051281200176083503179478186134493143080463265272584840916326966724956024508001329439483072475495602253360572444119180245177216484720830563680670560148402987170e-117 +/- 3.88e-397]",
    "[8.956859445531735894085149817799055609229512923246527762486335941233548948580797126720178330141770749902411958664556107490648792700679440615290177569693738996587350728808528279929372439312206877266924641430587180948751434254558485693551455027261651756951659697608314953104272284686e-115 +/- 4.43e-395]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000005429858645690808322709877256449052092591373272320910178221338 +/- 1.45e-67]",
      "[-0.00841651639977459174928782594895324047003048147997590079050405009392 +/- 2.25e-69]"
    ],
    [
      "[0.000645146741376412423531077200216359118202172944527812915877484825 +/- 2.67e-67]",
      "[-5.42985864418643357167591377972796704794682135558435687136985008e-6 +/- 4.35e-69]"
    ]
  ],
  "trace_DP": "[1.000000000000001504374751033963476721085044644551916736553306851488 +/- 2.24e-67]",
  "periodic_determinant_DP": "[1.504374751033963476721085190807101578277387910681353820234429521893530368773528421472e-15 +/- 7.47e-100]",
  "slow_multiplier_minus_one": "[-1.46162549661541054487079123e-40 +/- 6.15e-67]",
  "strong_multiplier": "[1.504374751033963476721085190807101578277607793930611390380902723190e-15 +/- 5.74e-82]",
  "characteristic_at_one": "[1.46162549661540834603829866e-40 +/- 2.18e-67]",
  "stability": "attracting",
  "integration": {
    "steps": 243,
    "max_tail_state": "[3.762586969413235627113711376826043343787868784396062166905464922311904980591466376167682222030871525855941707769578335074206013648288411790188708655597027074578437014677872859187789360370609941616120885778272657363702312770721731347477518617025726684440610954269799031512718223230e-188 +/- 4.64e-468]",
    "max_tail_W": "[2.861395589913060877132726328412093677346589449491143007493963819748908600079702990282091557529446085689620869222020482466340213375723342996108837623118051733890401240456786677036215798911799303479227929794399703764630928147924850062249012350528704574576057997792142684752011028545e-186 +/- 2.85e-466]",
    "min_x": "[0.9818651806231590468589485615793474714945926227112394603876521849016789956902269096208639757687587308960015499058337604094841647575517464811617362076958794912789515440111707863119629000301278746188411357912476319946423622781111364063217696292528556828526953713317979128461919034329 +/- 1.81e-281]",
    "angular_lower": "0.5522542577236890792846679687500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7496429905295372009277343750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 67.04510068893433,
  "orbit_index": 6,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order8/arb_orbit_7.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.01032579365707412781346584860626856085511895788706563306353740781175765307812805859431759549029153626591349804605946520902765816889021910580593936330700182334778905547940452802070226142896508556727784418407688901027661619053566609160296218484814721833008061234712552",
    "3.767118976753663187672603561990272331969170507685178588703524727214168907059352672688089447958319771711164336261913469065294096352331806907090024709860173902979715216916825378290315353467915860458414441534648554382286799035002527074206634533913628438775765436886149e-6",
    "9.710961674827203176769521402754268707788123731554110091199978889512161873878462111712800200950320473171647082720149325183785723132680247422629211338149443194105870624612249464506241755806441568145635329988168921900595591229899402459730072855834332073174565613620940"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-3.22994652521626e-117 +/- 2.08e-132]",
      "[-2.35850196140886e-120 +/- 6.17e-135]",
      "[-3.98298128475931e-118 +/- 6.04e-133]"
    ]
  ],
  "closure_at_center": [
    [
      "[-1.6619994206e-160 +/- 5.38e-171]"
    ],
    [
      "[1.8989814626e-160 +/- 5.51e-171]"
    ],
    [
      "[-4.8271475671e-160 +/- 4.59e-171]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0007457816096551852604351860289481340425414084127672341467722967123 +/- 1.99e-68]",
      "[-1.01905882725945165062520783545060662598451731047226072728975154075804 +/- 4.94e-69]",
      "[-1.351368587674725823319173831653889336707732280717930134104627199e-5 +/- 3.66e-69]"
    ],
    [
      "[0.0017946609793736040753181499586291027489123637910715886836850744235 +/- 5.98e-68]",
      "[-0.601636992038121264107632645851260309726140098386739919865560579916066 +/- 3.15e-70]",
      "[-0.010991005619941018661183437636202328078988114363317269728662088444056 +/- 6.38e-70]"
    ],
    [
      "[-0.0003940030264642268489881429874863841921372806790503528346018160131 +/- 2.15e-68]",
      "[-1.251633390244166837390560212458740908003237433103247805960096792251620 +/- 7.30e-70]",
      "[0.01060659895208071202140523911507048146156535501189423829837230119346 +/- 6.04e-69]"
    ]
  ],
  "preconditioner": [
    [
      "[430908624863269680292106211796459612561.5841748177589358234113249335381491066472592606503497612893108510386994734115400530692908335724050191147288277899590390380546730742634106513674309817912276005505789062342762847029757098402065403138421216003163235215700374488236116954148428692 +/- 2.20e-242]",
      "[-231644847304300707138942659445136799683.8362779391841357622486577780441026200855097664700235182094549929813593975929401187879562841542032252270398120084834112481536092216056421843304797172905769320237202236843336178773452112571000258871651533925496083832401540403409774347713736813 +/- 4.06e-242]",
      "[-239491156989173491830298680456782079014.2501994819718338056220462337982254821877113764439308485887090397533144065872775702618258324748205234141265756003217923610484520129499393939482668139495768423092683884415684052948325311207609826918603282312762502470674367611884725508495795634 +/- 2.20e-243]"
    ],
    [
      "[314648811983031987779630001751715762.0647175672552299398839738340029279991119163573443946002335878016084620555441532288228802646844627025951467568252806420041631754397510778968068265907024713996942656735615222827028399007917520782746933050084266368245180848966502314552135505391958 +/- 3.59e-245]",
      "[-169146709535963804541098911697238414.5972490339788266571072036241536171382327483339360394546844100615617334543806823137342258981949738653693701262553409648059139266219118258775764750378766265297749524434032049399497023864075931224989507732862365698991563856888083384931294561663803 +/- 4.56e-246]",
      "[-174876072742791139358640275348827408.9028341592079668994280548063828335952870230575348267196275218601487226613427009710149291720690234004440855150396553713008252900098617540326818036779912303874612567888515058212653395169106526363849687517385885097237565258767048632199877888879730 +/- 2.05e-245]"
    ],
    [
      "[53137133227209003332403467238274519499.89252378450942176049266010496958851727794898390349860803797376531246895981410591205467806950590122682064671708682365404278416360416889233487847173079012807103370436349409705389122634449001340863204337598181631660551902087583704782225100695844 +/- 2.69e-243]",
      "[-28565088750569396812799259265782486789.70943596889511952813770148636619978688417363999732867617838657534563045085820822144484060244892955177317786687297598333509249190254089280680652986310669981996999171512886296970049158001329889559617861768543073179088375633538620945876888841525 +/- 4.61e-244]",
      "[-29532649804143853308661742782198875476.18609421237947198424413808291219670929411025494633613807879138414427908640981480729516730784930963544938635076484710480771017245655648681277618011185019401855277177729881198327172020177584625025248384719381884325302988139218200068323036546138 +/- 4.12e-243]"
    ]
  ],
  "contraction_row_bounds": [
    "1.591385696690982099934506191851564214424932718799253271594337881617979697521211757105928290500142303568528113802315790935304473663336466415785253047943115234375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-29",
    "1.162027376320847963920986714100164314110684986356175643739204318587562509520759778130402319038029062424357559156793238070648660619551412187533401265682186931371688842773437500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-32",
    "1.962403835059873155292335040169320829452562561119625045721348855112272679418067929149859245628062482168472824405580147251655122320190827167607494629919528961181640625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-30"
  ],
  "inclusion_bounds": [
    "[1.591385696690982101565044250794894529119780260544729291215514929908028802030704989634199135803857113068487776656029051944863082592650638087292350586131589895347779822978197867447238874986075000033145707291296939770745539598209527887697538892713510292149841112965211994438695927453e-114 +/- 1.29e-394]",
    "[1.162027376320847965111603085702842112983505966903114097288085337393925613162693098097759374997931291189295974786814018578086345973492876050254420037324614443627901035986747007717041573001027736038173009198885864843193558255507797673744205376092267940562448251576005121360238523510e-117 +/- 9.35e-398]",
    "[1.962403835059873157303019281775075965161313255373589817996685738298310031965406278157219239414582661731635918824584143467814739619706440302321357101919722331245500904529793476368278519263080174185269019261803752396379762979386218953985022195381696439713365458560511347620003504575e-115 +/- 2.58e-395]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000006953027136891690157678265468931771840224579722264256264528712 +/- 5.98e-67]",
      "[-0.00952210606902455607729795075801134093586477468219275586898473247038 +/- 5.64e-69]"
    ],
    [
      "[0.000730203531768714970059221604465297354908761328836309426849896095 +/- 2.10e-67]",
      "[-6.95302713538805284023728578249921276092453161450931142442907488e-6 +/- 2.17e-69]"
    ]
  ],
  "trace_DP": "[1.000000000000001503637317440979686432559079300048107754944840099638 +/- 5.29e-67]",
  "periodic_determinant_DP": "[1.503637317440979686432558301044845941745622478430929105042908114155975683052740176465e-15 +/- 6.13e-100]",
  "slow_multiplier_minus_one": "[7.78255202166010492575233178e-40 +/- 2.46e-67]",
  "strong_multiplier": "[1.503637317440979686432558301044845941744452264866459717702242767545e-15 +/- 3.62e-82]",
  "characteristic_at_one": "[-7.78255202166009322361668708e-40 +/- 6.15e-67]",
  "stability": "saddle",
  "integration": {
    "steps": 243,
    "max_tail_state": "[3.256067600262360413056626527797115201706469053077434652521756179209157133184698855036467523220359058420940985170261369934279269452667311286791569591124479702368028641642881246202516130990142460346482405908597107101980897763122780814105380145731641121283634918679794192760849992836e-187 +/- 4.26e-467]",
    "max_tail_W": "[2.476194583032445899690368975577844866532111672627196812865490058333088614199481258307566718293487411254924399501935660026879377101061515284047321736195073044856954218420536204396239515054088112815585789010952794364106890398203109212630278983035521607927269029801215913608776685448e-185 +/- 8.48e-466]",
    "min_x": "[0.9794975791974541497714861021036862947039304790751553323421952685405599651200959609739242452916117267342025740086439140488151478759213168106614479863141889397435171777345981900211987277596181809216638110947980725447005703564260939304907136985242794851589752329310574574299396330900 +/- 9.03e-282]",
    "angular_lower": "0.5518580600619316101074218750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7501659430563449859619140625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 66.9674744606018,
  "orbit_index": 7,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order8/arb_orbit_8.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.01220638766620780271450474950992494616877738998938230940407176506831773150210845853353849165395492255647552771286623485941600701579888846728177085726866127104274852960860983452592739431891455286096659469054759884079583747870287728254517615669032768068660286970364707",
    "5.265689828312731007520128225982356353223327164083202070962749316812632404057017900675160490078790472950058043398034743350460784086480338517781431969017717346496802128151601599630345905614525887183040727016556201448810945567612394119009066680592257359141938912341741e-6",
    "9.711214448104811380490588350842039688616946558145410536191893984228059034018984517831890957852638018328144831614754531956441536985332971379787682441010281924737191556899907680453301320192315758644904407058736363139953566269946276904388791355852076257939484923185855"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.04000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.08e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[1.7700189634356e-118 +/- 3.10e-132]",
      "[1.5284832235014e-121 +/- 4.56e-135]",
      "[2.5752864990851e-119 +/- 4.16e-133]"
    ]
  ],
  "closure_at_center": [
    [
      "[1.437725765e-160 +/- 5.36e-170]"
    ],
    [
      "[5.041834995e-160 +/- 3.96e-170]"
    ],
    [
      "[-2.30581171e-160 +/- 4.30e-169]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[0.0008857523792268782756199877426604179347769086047612387381729728643 +/- 4.40e-68]",
      "[-1.022527412219077434728921282653655457666506106670775624082735940756788 +/- 7.22e-70]",
      "[-1.895910608132607245717503945113936304399797096166551843639992833e-5 +/- 1.22e-69]"
    ],
    [
      "[0.0024055979713566950121306242352720500811909518799193315001962838200 +/- 4.90e-68]",
      "[-0.600883012728898346479084121408176625952963893011007586556420369791091 +/- 6.72e-70]",
      "[-0.012967545260097902422811205062130040459502756213764683373965935416358 +/- 8.44e-70]"
    ],
    [
      "[-0.0007424529075667557382218833873722664668167968745578363401324359041 +/- 2.72e-68]",
      "[-1.249309255488023053035211812892580082723755439479153102527294995485150 +/- 7.73e-70]",
      "[0.01251784593665545583078980083372510786063040744964434666778603845717 +/- 4.22e-69]"
    ]
  ],
  "preconditioner": [
    [
      "[-12428063010113843097462771209838298291.24705857743493840815753102231875727313587306470853021351756469617713733620631431177412524638613850425053695190375089785671801065656005046044621294884151273446004606362183220828743905599157529043262454706397576271584796074877154059109914556322 +/- 1.80e-243]",
      "[6718236798678197560595135520638572116.565891738793742798810517239710804311973080870177797234071960922627080720436627880019242571436433298882827389328506854006379902620319567993762444382126157461330334193092609736828454666172902592007580857991408877957821060687949612347224587874870 +/- 3.45e-244]",
      "[6940764028378376542522840339646498537.485238424268349673649354005129321942604483869865781492063135341132278576463879408436858717193225844265067868835583513574729980570274041512238085655120111639608256456409124582178470567359121686802388056599334752585131554057988901665278982518906 +/- 7.68e-245]"
    ],
    [
      "[-10732136888921361306247773492643836.80492804823906919286067418761657589021079512276957935740259499126774495584356956913793123259709154493757542557585671531509249268754724249888728446816636879235057219511281757706346684551819737807666926692736382633793351767448577347080283854778157 +/- 1.76e-246]",
      "[5801470182193965218603104322233905.327804904646478610973241664267730896591996686409325876253575242351380480036421509510264080456697028390924347817394887268111511870043185452189860308440363218330795018334092534260247750720219898542857301110546261211057718540975295530932360523680007 +/- 9.09e-248]",
      "[5993631477860979363719646436955720.533414621244165132093874767121816293126555251232977732970829743918701763704587277354769642046862533069972755920176771207228026910134918206447599980123547163030372737696113017589687780108498073718589916108342452106428134789529099468473045183992912 +/- 3.81e-247]"
    ],
    [
      "[-1808219207866639721574971107402624300.909746815166951490653417417347037662513523043011928776608134884418510871980295944336531049358659197978360469330224237934798659882211708941866378139973864538780971550457838495077048575345225333220023142366022792903039320631747711871391056794653 +/- 8.98e-245]",
      "[977468879300051265591136335059994935.6498946782935330354677649375417468684348041261426617504627971714082295374944522571759420838307195780284355028485197273947491831454226338802673025648185640677636656299722187987986731032648052326681291711066813984553771247781132608139152090979802 +/- 5.35e-246]",
      "[1009845446001536759122689275534294168.750146112604280060232358348342266471218122777180674859385398074926586092875639377668777609439856487294013101939820445884175454693626564378282612243182452030185427690345741919249382484176126864457845026332574865661104505563036695180098865656819 +/- 2.57e-244]"
    ]
  ],
  "contraction_row_bounds": [
    "4.835663161407707869183627276389795831740285451953878981751026919956698795381049999500582984913483784981398495092629924428266141936405553281019820133224129676818847656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-31",
    "4.175791429025083411183895212894117065116632750315550115100360708301020946394165120877457639733089999302225993679234107371111060968613386962244860001192137133330106735229492187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-34",
    "7.035641037376427152597797224558617316914097265168932485036440999623196962209845820620948229364940265764751713544420229536365850374173003256572656027856282889842987060546875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-32"
  ],
  "inclusion_bounds": [
    "[4.835663161407708002308469546310909087853465820324703589052657851974433145790888628153040602095420873750014049311499732819264871987335677058272521902272531425836641547807380808863953980821535383671943436049230703169611124528334320444731337987427904595367963905438417171250462859542e-116 +/- 1.82e-396]",
    "[4.175791429025083526142600251562283611701788332264549308616118024649369730332201029950883788908278520812651745553541826612507201341844332659275004158936687433103042709032430739490816527855788443958770445009977842588936338878363272262436220603245953747035492302447256515204658157866e-119 +/- 5.91e-399]",
    "[7.035641037376427346287591317653597276388022727415508709153548646350591637579362637019368859743163445510650992469688790660796535025271276958235674643648587157876423935651747771758702389636297235705448730656950338998359902597042562366407848501560228267609587295191562373312127943340e-117 +/- 7.10e-397]"
  ],
  "poincare_derivative_box": [
    [
      "[1.000009717823845946685912796375365227669025424423986121037879637354 +/- 1.57e-67]",
      "[-0.01125346502086507355409115960447636777394235846064761093303570410339 +/- 4.32e-69]"
    ],
    [
      "[0.000863548983715589740665750072092376515266231628825634410498544216 +/- 5.52e-67]",
      "[-9.71782384444438385805468140828806993590538624681371205208042336e-6 +/- 5.88e-69]"
    ]
  ],
  "trace_DP": "[1.000000000000001502302054741693956939599089519037739307325827556931 +/- 5.15e-67]",
  "periodic_determinant_DP": "[1.50230205474169395693962602659352154491907023190217647379822144098690528456021833047e-15 +/- 2.07e-99]",
  "slow_multiplier_minus_one": "[-2.6937074483805652212026690997e-38 +/- 2.76e-67]",
  "strong_multiplier": "[1.502302054741693956939626026593521544959537854247927760215430030764e-15 +/- 5.06e-82]",
  "characteristic_at_one": "[2.6937074483805611744404345246e-38 +/- 2.46e-67]",
  "stability": "attracting",
  "integration": {
    "steps": 243,
    "max_tail_state": "[8.625829045359877616551441128666074217731412105136810618582656629597070950717433864134240992519541252566097461291530734080711935849491431098742028975027157565733863672162771881731685287133511665003631239518468683238244084657044165655995131085524351275900601032960337846040568140355e-186 +/- 1.58e-466]",
    "max_tail_W": "[6.559824235394567615126497799409715131078036486297695195775243012363590998727255535902468516815738057848426606901795700592727565248701457598134550343686326611279386811882891642164858578276168489060288581387875195138172819671220079937638066449815723561581420526842382888063490478091e-184 +/- 4.19e-464]",
    "min_x": "[0.9757966629149358056960295219106736623814341822548850530178109000447471685267111390976174166850861078011476322437648542299041608091786840353512045862379825363399062466890229627389030131772840713734295500652029293991993671153547154357595720850129868747848456487882484526757924858159 +/- 1.39e-281]",
    "angular_lower": "0.5512365084141492843627929687500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7509901151061058044433593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 66.71208715438843,
  "orbit_index": 8,
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "exact_section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic"
}


==> anc/data/order8/focus_branch_1.json <==
{
  "branch": "branch0",
  "focus_certificate": {
    "schema": "portable-focus-certificate/1",
    "gauge": "H2=z*zbar;higher-resonant-H=0;ordinary-monomials",
    "flint_version": "0.9.0",
    "problem": {
      "schema": "portable-focus/1",
      "parameters": [
        "e",
        "i",
        "b",
        "d",
        "f",
        "g",
        "h"
      ],
      "model": {
        "kind": "competitive_lv3",
        "fixed": {
          "a": "1"
        }
      },
      "box": {
        "kind": "isolate",
        "center": [
          "0.89179864770677181012232157282569683874722403029696333609283288041521003420507988267379509633929983030060009430255943504659456648160753910171",
          "1.4363759038199722205428225185193051533329942452145934679368887505040029324323080857158261492894648238676010925866759943219494702400567382111",
          "0.91093072892733930423515943706545860082054763636245317623348677126564350190586401578392958686509305708903815041465657029652080270418302827073",
          "0.98563170919497420647273797803702391009224191845275275311429266522361526422244002932437010317851360741455340080955183515699458826645828733320",
          "1.1208104831200180931229295481888090948821166594213110273851353719534107137233928227998943765064690651978264187117909745699313046579911031457",
          "1.0200158872371377176217430326145029568861289123685997060526314473108629333497280418183556366916942210444646112918820618877957431771087875639",
          "1.1192794026969565254753882408093655232014445557171860129693036661336969939144483533541888828047987352707580182561905482166807204063010117717"
        ],
        "radii": [
          "1e-60",
          "1e-60",
          "1e-60",
          "1e-60",
          "1e-60",
          "1e-60",
          "1e-60"
        ]
      },
      "order": 8,
      "digits": 170
    },
    "problem_sha256": "22cad0a27d42319015a4272f9e4b3f2388c8c2114640e6c2fd620a2db438bdb9",
    "chart_on_domain": {
      "omega": "[0.124652362137235543153465240051558273611044306029357839774 +/- 4.85e-58]",
      "transverse_eigenvalue": "[-3.32817455152674403066514409134500199208021827551155680402972 +/- 3.64e-60]",
      "d_alpha_d_A13": "[0.16174934673259969525587545736689423045985404520828868022565 +/- 5.04e-60]",
      "matrix": [
        [
          "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "[0.91093072892733930423515943706545860082054763636245317623349 +/- 4.23e-60]",
          "[1.4129702756645279876936395089306037526418850803735720686058 +/- 6.31e-59]"
        ],
        [
          "[0.98563170919497420647273797803702391009224191845275275311429 +/- 3.67e-60]",
          "[0.89179864770677181012232157282569683874722403029696333609283 +/- 3.89e-60]",
          "[1.12081048312001809312292954818880909488211665942131102738514 +/- 5.63e-60]"
        ],
        [
          "[1.02001588723713771762174303261450295688612891236859970605263 +/- 2.45e-60]",
          "[1.11927940269695652547538824080936552320144455571718601296930 +/- 4.67e-60]",
          "[1.43637590381997222054282251851930515333299424521459346793689 +/- 2.25e-60]"
        ]
      ],
      "basis_abs_determinant": "[4.5810888555389747842455544301602308753753622812713949158 +/- 5.90e-56]"
    },
    "root_certificate": {
      "mode": "root_box",
      "status": "PASS",
      "order": 8,
      "decimal_precision": 170,
      "center_exact": [
        "89179864770677181012232157282569683874722403029696333609283288041521003420507988267379509633929983030060009430255943504659456648160753910171/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "14363759038199722205428225185193051533329942452145934679368887505040029324323080857158261492894648238676010925866759943219494702400567382111/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "91093072892733930423515943706545860082054763636245317623348677126564350190586401578392958686509305708903815041465657029652080270418302827073/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2464079272987435516181844945092559775230604796131881882785731663059038160556100073310925257946284018536383502023879587892486470666145718333/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "11208104831200180931229295481888090948821166594213110273851353719534107137233928227998943765064690651978264187117909745699313046579911031457/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "10200158872371377176217430326145029568861289123685997060526314473108629333497280418183556366916942210444646112918820618877957431771087875639/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "11192794026969565254753882408093655232014445557171860129693036661336969939144483533541888828047987352707580182561905482166807204063010117717/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "rank_on_hopf_surface": 7,
      "last_focus_sign": 1,
      "checks": {
        "last_focus_nonzero": true,
        "contraction": true,
        "strict_inclusion": true
      },
      "issues": [],
      "radii_exact": [
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000"
      ],
      "F_at_center": [
        "[-1.0647202298510489365070169e-141 +/- 4.04e-167]",
        "[2.9078678673060956168241355e-141 +/- 8.08e-167]",
        "[-2.94208592026546979050222e-141 +/- 2.14e-165]",
        "[2.5998152760926423944323e-141 +/- 6.70e-164]",
        "[-4.756734853693558536030e-141 +/- 8.89e-163]",
        "[1.33186429562881253833e-140 +/- 8.04e-161]",
        "[-5.181361347757609966e-140 +/- 3.03e-159]"
      ],
      "focus_enclosures": [
        "[+/- 5.33e-57]",
        "[+/- 1.97e-56]",
        "[+/- 2.89e-55]",
        "[+/- 7.25e-54]",
        "[+/- 2.72e-52]",
        "[+/- 1.41e-50]",
        "[+/- 9.49e-49]",
        "[2.80477038113284531132312827348129e-13 +/- 2.03e-46]"
      ],
      "jacobian_enclosure": [
        [
          "[-0.083332366724778984516821709254039438259334313768927796 +/- 7.82e-55]",
          "[-0.022643837215149854773825663835021738135972012719389229 +/- 4.74e-55]",
          "[0.041705219535573106702558325514503972973722628455685304 +/- 2.59e-55]",
          "[0.045097661638336349217172196766124800840927115838522913 +/- 5.74e-55]",
          "[0.028541817505198267639534833344750127719375299680245356 +/- 2.20e-55]",
          "[-0.000728618721602617364255139226129328358743994339537577 +/- 4.17e-55]",
          "[0.032403633741113611099687801099867199618204414711766661 +/- 4.19e-55]"
        ],
        [
          "[0.22781106608399389097558442629106124897344178156095091 +/- 6.78e-54]",
          "[0.06187929638949966060105048332881292664181309016977764 +/- 5.83e-54]",
          "[-0.11404525853312322575347627682721257062840909633859371 +/- 3.05e-54]",
          "[-0.12328880696978456086997793825697878191101338759857880 +/- 2.63e-54]",
          "[-0.07799684384976930575368888569419512017493371913147242 +/- 2.54e-54]",
          "[0.00202825715282694212865829236525701695012402521401399 +/- 5.11e-54]",
          "[-0.08854885193544068774556223394250153751493986228306720 +/- 2.73e-54]"
        ],
        [
          "[-0.230943064744724899524573171560437003870253957962160 +/- 3.09e-52]",
          "[-0.0626804013283691592614095591855091218863171600130994 +/- 2.45e-53]",
          "[0.1156854562621780676230618010686985642152720985771712 +/- 7.03e-53]",
          "[0.1249953680011309670436344003932267247043416356757007 +/- 4.18e-53]",
          "[0.0790065250055452530276863005171981034886276912386232 +/- 4.92e-53]",
          "[-0.0021270579259251156119044862192139785547845263353247 +/- 5.42e-53]",
          "[0.0896920681042266043607303999262234301596984110503027 +/- 3.07e-53]"
        ],
        [
          "[0.20450323606906899802895062382963953086866317298781 +/- 2.40e-51]",
          "[0.05545475886941438259305935587848731094266424685961 +/- 4.40e-51]",
          "[-0.10251815486904400448875677185616802358150035214903 +/- 4.42e-51]",
          "[-0.11070786236914968133838538587133477926689926957843 +/- 2.00e-51]",
          "[-0.06989858244362197627401155589781651992878942807220 +/- 2.10e-51]",
          "[0.001944685306324425637642552411788704360829876228222 +/- 6.56e-52]",
          "[-0.07934848814498855452082803055368996139741988298114 +/- 5.11e-51]"
        ],
        [
          "[-0.3740808145725124892391415957542767997800213694935 +/- 9.02e-50]",
          "[-0.1014458643167758691174883349826984336293552244357 +/- 8.11e-50]",
          "[0.1875218042029949628690739114480427106456087498650 +/- 7.80e-50]",
          "[0.2025171203548988145400664435660264585443182580286 +/- 4.64e-50]",
          "[0.1278684574252906484349721893641820893447242319550 +/- 9.22e-50]",
          "[-0.0035382710675670293498281862606056660135654672951 +/- 3.46e-50]",
          "[0.1451553274993241551251457984233938218477317993500 +/- 3.66e-50]"
        ],
        [
          "[1.04737691357758706880142276912530769514977991725 +/- 5.33e-48]",
          "[0.28403925119121380472416725735359196653659222717 +/- 2.76e-48]",
          "[-0.52502879138224891878331481931275126740597792297 +/- 2.06e-48]",
          "[-0.56701742224940929849290975225286331613100470351 +/- 6.03e-48]",
          "[-0.35802018242530467433661389874161491791548267525 +/- 3.87e-48]",
          "[0.00990304237947098234211809164702648422519969449 +/- 4.39e-48]",
          "[-0.40642229913191339481442179475662083617494510800 +/- 2.36e-48]"
        ],
        [
          "[-4.074674530684531253175652143081224927024108692 +/- 7.01e-46]",
          "[-1.105009113164987762237428223137875875443467285 +/- 3.11e-46]",
          "[2.042560739294026974300480962405308052660966777 +/- 3.21e-46]",
          "[2.205904073523332454368107879488682238303498797 +/- 2.97e-46]",
          "[1.392820035838937258659018893055976357722044961 +/- 2.33e-46]",
          "[-0.038535282385276898196232171596925862741685703 +/- 4.32e-46]",
          "[1.581120325339136181002205873883310881487511338 +/- 6.37e-46]"
        ]
      ],
      "preconditioner_exact": [
        [
          "713025753870472242569789331979609352722686349061264166685212135020782966088858274239198309860932598830445925871713854860691987379218946008035885296228931321623889575070807/3514776401986872174070733209129673327241950873673372369609965291102998109899599898686750536018664732148375711432438199315006457855854921632037902485050909261824",
          "295989986328207445726721038157435859229778465355147301657857770623401902156321391222028993444279208718817549982910723248052446111979277771908660311515547466823094154927013/1757388200993436087035366604564836663620975436836686184804982645551499054949799949343375268009332366074187855716219099657503228927927460816018951242525454630912",
          "62581000179541936656780497129657007673667862178348766415793691996901817007086592606166924038858725070705868263092072768233436939480263287870869772378817456968610937803231/439347050248359021758841651141209165905243859209171546201245661387874763737449987335843817002333091518546963929054774914375807231981865204004737810631363657728",
          "51732252359294387295647427167791028337643059590958267061138146738391473726535890047824059794488908306982759071950916407074855826399784336845358883766876049931741962623893/439347050248359021758841651141209165905243859209171546201245661387874763737449987335843817002333091518546963929054774914375807231981865204004737810631363657728",
          "40043309569015925600252417124871329505035630343212572447293173381647126409974499994755658387835570993495005063853830874777312578158185906011435334668079389419495531228467/439347050248359021758841651141209165905243859209171546201245661387874763737449987335843817002333091518546963929054774914375807231981865204004737810631363657728",
          "434192036878059818488365315992692334802409497479218793478097542297596475466866202494398373073769487290495628936170280698439712870036616132845592273978070617372374497165301/7029552803973744348141466418259346654483901747346744739219930582205996219799199797373501072037329464296751422864876398630012915711709843264075804970101818523648",
          "596863267831879281263551843666137497521497737987198997889121282415245067693134216466948806271900504007675989544304634903613889695759529640779624266832211269077969516393687/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184"
        ],
        [
          "4382070147978836067237371384143489068050459137496846106555966432688064336904328006181016782811398685171940294630010316707532718633222501671274630839358530671281467/26187124863169134960105517574620793217733136368344518315866330944769070371237396439066160738607233257207093473020480568073738052367083144426628220715008",
          "3816268516069187852586568169843307622041388960029494485210072025492429745510467930710788256620232416145712693333393363127284140825762393952260579297879950519719561/26187124863169134960105517574620793217733136368344518315866330944769070371237396439066160738607233257207093473020480568073738052367083144426628220715008",
          "3422143702924732850591634189035671403339942099682898414244922699070195955995975980043317326616306965828739915796187226855105333259539276801312465087952439511518409/26187124863169134960105517574620793217733136368344518315866330944769070371237396439066160738607233257207093473020480568073738052367083144426628220715008",
          "12177578001287736110023017967364385494327480672163970737310618388953433365855506306437317663126365684307110712144397636628105853157220420659941698543458222175031397/104748499452676539840422070298483172870932545473378073263465323779076281484949585756264642954428933028828373892081922272294952209468332577706512882860032",
          "20589660499118898043821109128576790703324777775230391673169901934108562896678736055704779517513773659695031165503167223254529640386773070195560702934044120153946109/209496998905353079680844140596966345741865090946756146526930647558152562969899171512529285908857866057656747784163844544589904418936665155413025765720064",
          "2320285059640957833860965134715955543240185599621060706628994345196240490478096875579219501791833186458266939167038551848351152536256825480208279019994624452903131/26187124863169134960105517574620793217733136368344518315866330944769070371237396439066160738607233257207093473020480568073738052367083144426628220715008",
          "28333869053473298750296550891388445642353037805104993488374129474086434452287352854107264950993120080277552247228905958986266278076282837239294046759562479784912561/1675975991242824637446753124775730765934920727574049172215445180465220503759193372100234287270862928461253982273310756356719235351493321243304206125760512"
        ],
        [
          "18381293222048473912465791891488243843426046795366031340049248761073458945111883974042407141427561962440490067190397106191453927361487159547783719454937222429375371/209496998905353079680844140596966345741865090946756146526930647558152562969899171512529285908857866057656747784163844544589904418936665155413025765720064",
          "15291663602980217720725272894629672844375694723540850637003069913346055563490310224963301619324059459036630901749524226001380854113167463560010057246578216577613569/209496998905353079680844140596966345741865090946756146526930647558152562969899171512529285908857866057656747784163844544589904418936665155413025765720064",
          "12965994036020173556271487957376567843094386893612047700455627778920089324406556988937777402671119568452946249708539650113100429444676747156746856983309579067757445/209496998905353079680844140596966345741865090946756146526930647558152562969899171512529285908857866057656747784163844544589904418936665155413025765720064",
          "21508690299249920526214808573723709313318916925349246067725185281580710351391369977755411795483940213074373184513358285086901789690519996096777477229125242759816065/418993997810706159361688281193932691483730181893512293053861295116305125939798343025058571817715732115313495568327689089179808837873330310826051531440128",
          "66937677159268094784307045981079648562696301443868515612408721678862650172409228744529333145123469811003432687975813720169953053985749249810179070785538924714649551/1675975991242824637446753124775730765934920727574049172215445180465220503759193372100234287270862928461253982273310756356719235351493321243304206125760512",
          "92102497873481391933442410702320513334845789101219500428143906681532372894049187945751534703145962040047355602752797336898298719066738654559186348423410830137384709/3351951982485649274893506249551461531869841455148098344430890360930441007518386744200468574541725856922507964546621512713438470702986642486608412251521024",
          "63704480882926424329791909178362188180469041508823371152252251876311596630489752537865757175684946918731574733294107312007011593405950175992094244039629748929486317/13407807929942597099574024998205846127479365820592393377723561443721764030073546976801874298166903427690031858186486050853753882811946569946433649006084096"
        ],
        [
          "100409637190731271153297320964025677340406973712189590640086376350478510280616555667188298887942438778555601973241439147409913087028156187620775796473417627519742761/6703903964971298549787012499102923063739682910296196688861780721860882015036773488400937149083451713845015929093243025426876941405973284973216824503042048",
          "83300590358217981915731511008794035085789405040639805103809104426277216812772051581564121630285018879136288787437990801686680312732270708705166964846628884630219153/6703903964971298549787012499102923063739682910296196688861780721860882015036773488400937149083451713845015929093243025426876941405973284973216824503042048",
          "140778046727823222201005289673998486212301670203013830703802043253877169313481771079402241673114763430276566895052509902062723513139765967640796112664313731484575531/13407807929942597099574024998205846127479365820592393377723561443721764030073546976801874298166903427690031858186486050853753882811946569946433649006084096",
          "58163711055542720951145363813793292988455196418244091686869824224660021133097615885513872404669909221923893153699936801194594119383039773475521960375826984006367295/6703903964971298549787012499102923063739682910296196688861780721860882015036773488400937149083451713845015929093243025426876941405973284973216824503042048",
          "89528053382110787740236418245629907651803979560818498317041415161100852999178666522151749774897671306096941615935565136207037427302132836759806546148731137214199243/13407807929942597099574024998205846127479365820592393377723561443721764030073546976801874298166903427690031858186486050853753882811946569946433649006084096",
          "123068534746723963880469803181978567396327015451767695949202924070796754255024282429946826162771923635704078857042162031863405762757456157512982778331227995437682819/26815615859885194199148049996411692254958731641184786755447122887443528060147093953603748596333806855380063716372972101707507765623893139892867298012168192",
          "170635711703202836683953055161266139846306792773132562855364158066933750717112640479629765813504274970907177698513088640944245048714530486113773862761678983145499781/214524926879081553593184399971293538039669853129478294043576983099548224481176751628829988770670454843040509730983776813660062124991145119142938384097345536"
        ],
        [
          "301501469146975144271867169261569472498741518388135569799624702996780915485183920447950419410405505757307366255111845406221623979086903012412912466897991513665788803/104748499452676539840422070298483172870932545473378073263465323779076281484949585756264642954428933028828373892081922272294952209468332577706512882860032",
          "250580836594249609898953810342106539096716083031357972019868966335596236833719660105522305697508120633551494023790010698958795386059272307303024087143333135125369709/104748499452676539840422070298483172870932545473378073263465323779076281484949585756264642954428933028828373892081922272294952209468332577706512882860032",
          "53051634308774577951660485519200936721624958471864509295076340256441106116597931348134235730764982368067959180243740808576344387240041375278023672409972463865595455/26187124863169134960105517574620793217733136368344518315866330944769070371237396439066160738607233257207093473020480568073738052367083144426628220715008",
          "43933168780049298250651077183676633100133118024894886882468751441782263734437969660114667371721965465912684719740676347333180704403781474764962919910423920791017577/26187124863169134960105517574620793217733136368344518315866330944769070371237396439066160738607233257207093473020480568073738052367083144426628220715008",
          "136351396493433612508425961105115563852375694303312754633177487274677334889512971565376988185076957698108118291041296536084545649297838975555398562954051701738648263/104748499452676539840422070298483172870932545473378073263465323779076281484949585756264642954428933028828373892081922272294952209468332577706512882860032",
          "372704940193772477337691513284414645932211616345490601968622250318601446947494394413135351837316335569957790890121401206132735571593045259459313765220316175560824321/418993997810706159361688281193932691483730181893512293053861295116305125939798343025058571817715732115313495568327689089179808837873330310826051531440128",
          "128549605087423883526058697967479335611318151387970803503777502194654906833623881990571903020259920990405635543313895913619923613403859980255003614560586831698681021/837987995621412318723376562387865382967460363787024586107722590232610251879596686050117143635431464230626991136655378178359617675746660621652103062880256"
        ],
        [
          "-5492842927514879171882169852458606960498279156023791483022412634698080259893175937033064654128114127763146716356769106518078379377391207904012226319392828570584369623/26815615859885194199148049996411692254958731641184786755447122887443528060147093953603748596333806855380063716372972101707507765623893139892867298012168192",
          "-2277338117264666092014008512185192297479958513283206657172450659330630574913353045332817662405392059641533836901355346962851709959804419661071016984649669925223632845/13407807929942597099574024998205846127479365820592393377723561443721764030073546976801874298166903427690031858186486050853753882811946569946433649006084096",
          "-3845763667151384619677803958356688537360007770751235139565700479017383183893317229428317362308300763094177456102864426623186009675892806565045629265992025414716720619/26815615859885194199148049996411692254958731641184786755447122887443528060147093953603748596333806855380063716372972101707507765623893139892867298012168192",
          "-12689140366983064939581492410285150218912631018055165439622045763746422732018857732760897118171847153192940186876900627914826645740991633164815489166435086253075535121/107262463439540776796592199985646769019834926564739147021788491549774112240588375814414994385335227421520254865491888406830031062495572559571469192048672768",
          "-306016792394710727522745154899928744965600059311534045837308053199379671602588911228659914639880120753046478678940625060891479122881683198347385230062699399492041889/3351951982485649274893506249551461531869841455148098344430890360930441007518386744200468574541725856922507964546621512713438470702986642486608412251521024",
          "-1641503729324613336790418679186743399287142935215865938622989194243159314289201454942780760390338600238501529924941080089277815479951255870152974331393131264894671219/26815615859885194199148049996411692254958731641184786755447122887443528060147093953603748596333806855380063716372972101707507765623893139892867298012168192",
          "-2245945643284520518288289050797486144393066302424689804033053773657273878716662034019393765795411577205102041450586129484318179255987415629580510022446110265260433535/214524926879081553593184399971293538039669853129478294043576983099548224481176751628829988770670454843040509730983776813660062124991145119142938384097345536"
        ],
        [
          "-6821338211169728480430565753870928254094257073119584458938270612171415028395002939139996521890344929530458162180670512460847365559339973347688153273550901003051524973/3351951982485649274893506249551461531869841455148098344430890360930441007518386744200468574541725856922507964546621512713438470702986642486608412251521024",
          "-11310778573315104344607392444070403367710553437475526054457119971899306405702509893940747777561891527517414199496697537684266053135994790940891339617303264214170374113/6703903964971298549787012499102923063739682910296196688861780721860882015036773488400937149083451713845015929093243025426876941405973284973216824503042048",
          "-9548282720510886134837914719794791364323369612305738127512165238341972918945177413410312564494703421827557870604089249005103881497769178411513963301273285569878434801/6703903964971298549787012499102923063739682910296196688861780721860882015036773488400937149083451713845015929093243025426876941405973284973216824503042048",
          "-3936780596925024413570799477914902916701363446532599829852875879023387501624575976231307248006613411451524958156459770377874021588465176978270187937166938134550749257/3351951982485649274893506249551461531869841455148098344430890360930441007518386744200468574541725856922507964546621512713438470702986642486608412251521024",
          "-12150780798797836684118803099957695373793238842468579307249324349692034224488818292569016283144384327970027466432023481883649429630211016248972947242551582341747728853/13407807929942597099574024998205846127479365820592393377723561443721764030073546976801874298166903427690031858186486050853753882811946569946433649006084096",
          "-507718145029493806526683871672307145335177668845442447093242753529427149177198646654446586701282651423863490932203714031966211126177011587624099050195596342024890693/837987995621412318723376562387865382967460363787024586107722590232610251879596686050117143635431464230626991136655378178359617675746660621652103062880256",
          "-5549192561474014922742224652835522775222185608959730244480811857795458204107705350114909877343682332529231910469414466098498669612254579019597130804201362190120056607/53631231719770388398296099992823384509917463282369573510894245774887056120294187907207497192667613710760127432745944203415015531247786279785734596024336384"
        ]
      ],
      "center_correction": [
        "[2.4914585e-141 +/- 4.43e-149]",
        "[1.73995419e-140 +/- 7.54e-149]",
        "[6.195869e-142 +/- 2.27e-149]",
        "[3.19607867e-141 +/- 6.07e-150]",
        "[2.5038943e-140 +/- 5.81e-148]",
        "[3.70675918e-140 +/- 7.79e-149]",
        "[9.535777e-141 +/- 4.51e-148]"
      ],
      "contraction_row_bounds": [
        "[+/- 1.34e-35]",
        "[+/- 2.12e-35]",
        "[+/- 5.98e-36]",
        "[+/- 1.01e-36]",
        "[+/- 1.93e-34]",
        "[+/- 1.32e-35]",
        "[+/- 1.31e-34]"
      ],
      "inclusion_bounds": [
        "[+/- 1.34e-95]",
        "[+/- 2.12e-95]",
        "[+/- 5.98e-96]",
        "[+/- 1.01e-96]",
        "[+/- 1.93e-94]",
        "[+/- 1.32e-95]",
        "[+/- 1.31e-94]"
      ]
    },
    "claims": [
      "weak_focus_of_exact_order",
      "full_rank_on_selected_hopf_slice",
      "at_least_m_hyperbolic_cycles_on_a_local_unfolding"
    ]
  },
  "boundary": {
    "invasion": [
      [
        "0",
        "[-0.277901388329009857491230831815147454801654174673454785760 +/- 5.25e-58]",
        "[0.185239361466879577047377777118026596496846975799489050044 +/- 2.06e-58]"
      ],
      [
        "[0.261337811741216600820662075365116777241114920598558220199 +/- 3.38e-58]",
        "0",
        "[-0.1873634611993565633359267042126994045512784705962018769663 +/- 6.15e-59]"
      ],
      [
        "[-0.193504918807433852555051764762963638604523462504269821682 +/- 4.10e-58]",
        "[0.2081287617756194733911917322955960536180920510595559994674 +/- 4.08e-59]",
        "0"
      ]
    ],
    "rho": "[1.00000000004736395087031641149682242569732820337235877063 +/- 3.68e-57]",
    "strict_rock_paper_scissors_signs": true,
    "radial_contraction_faster_than_incoming": true,
    "boundary_attracting": true,
    "boundary_repelling": false,
    "last_focus_sign": 1,
    "same_stability_annulus_criterion": false
  }
}


==> anc/data/order8/focus_branch_2.json <==
{
  "branch": "branch1",
  "focus_certificate": {
    "schema": "portable-focus-certificate/1",
    "gauge": "H2=z*zbar;higher-resonant-H=0;ordinary-monomials",
    "flint_version": "0.9.0",
    "problem": {
      "schema": "portable-focus/1",
      "parameters": [
        "e",
        "i",
        "b",
        "d",
        "f",
        "g",
        "h"
      ],
      "model": {
        "kind": "competitive_lv3",
        "fixed": {
          "a": "1"
        }
      },
      "box": {
        "kind": "isolate",
        "center": [
          "0.56825997585460297205554207305981472156168116772854721594911437295202547344642405710810491901465456413686535233710036510512649230308394636005",
          "1.5514754162417149942868638123058566318465439864645654460613584364782860558661605076346443485724322176364689757745055384241214862496983606191",
          "0.47958654480543225675790943402239012892648246853447554773860248452343984791010773567917656749423299671880077443398492414167399725685911689901",
          "1.1927047644106451489068656907978623686610125667136582550823300393482414728845359718759197189252803551448869463811621047646585802244841908284",
          "0.71611980925673554188018361620327462248159191337283055130621922832829761366580311661356832600978101082701657056402737342482331047506805490974",
          "1.1378904053838367989898513875035372765827024948374883436085904357929315398990164632460557184733910614145531171296892779655494993103111961874",
          "0.94959298367381139110924192791859196584888153964880883347301146934954630981709625001483274809008154569171898815602630550270152651276973163008"
        ],
        "radii": [
          "1e-60",
          "1e-60",
          "1e-60",
          "1e-60",
          "1e-60",
          "1e-60",
          "1e-60"
        ]
      },
      "order": 8,
      "digits": 170
    },
    "problem_sha256": "d887d6db8daa795ab681bf589366776666de22b55af98d2df40397ca600f8058",
    "chart_on_domain": {
      "omega": "[0.3570136195047109802861385904462928458131616644782880214082 +/- 4.65e-59]",
      "transverse_eigenvalue": "[-3.11973539209631796634240588536567135340822515419311266201047 +/- 4.81e-60]",
      "d_alpha_d_A13": "[0.20465509543252872604152470239473090731562184547729236340753 +/- 1.15e-60]",
      "matrix": [
        [
          "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "[0.47958654480543225675790943402239012892648246853447554773860 +/- 3.49e-60]",
          "[1.4253486444796822241891251021612614565371646210879575371781 +/- 5.82e-59]"
        ],
        [
          "[1.19270476441064514890686569079786236866101256671365825508233 +/- 1.04e-60]",
          "[0.56825997585460297205554207305981472156168116772854721594911 +/- 5.38e-60]",
          "[0.71611980925673554188018361620327462248159191337283055130622 +/- 1.78e-60]"
        ],
        [
          "[1.13789040538383679898985138750353727658270249483748834360859 +/- 1.44e-60]",
          "[0.94959298367381139110924192791859196584888153964880883347301 +/- 2.47e-60]",
          "[1.55147541624171499428686381230585663184654398646456544606136 +/- 2.57e-60]"
        ]
      ],
      "basis_abs_determinant": "[6.44496432619455300837612136624668495485413613869468850714 +/- 4.00e-57]"
    },
    "root_certificate": {
      "mode": "root_box",
      "status": "PASS",
      "order": 8,
      "decimal_precision": 170,
      "center_exact": [
        "11365199517092059441110841461196294431233623354570944318982287459040509468928481142162098380293091282737307046742007302102529846061678927201/20000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "15514754162417149942868638123058566318465439864645654460613584364782860558661605076346443485724322176364689757745055384241214862496983606191/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "47958654480543225675790943402239012892648246853447554773860248452343984791010773567917656749423299671880077443398492414167399725685911689901/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "2981761911026612872267164226994655921652531416784145637705825098370603682211339929689799297313200887862217365952905261911646450561210477071/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "35805990462836777094009180810163731124079595668641527565310961416414880683290155830678416300489050541350828528201368671241165523753402745487/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "5689452026919183994949256937517686382913512474187441718042952178964657699495082316230278592366955307072765585648446389827747496551555980937/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "185467379623791287326023814046599993329859675712657975287697552607333263636151611331022021111344051892913864874223887793496391897025338209/195312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "rank_on_hopf_surface": 7,
      "last_focus_sign": 1,
      "checks": {
        "last_focus_nonzero": true,
        "contraction": true,
        "strict_inclusion": true
      },
      "issues": [],
      "radii_exact": [
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000",
        "1/1000000000000000000000000000000000000000000000000000000000000"
      ],
      "F_at_center": [
        "[-2.4785662697825670447856390e-141 +/- 3.30e-167]",
        "[9.912068130308137219632435e-141 +/- 3.13e-166]",
        "[-1.090635174007981633878471e-140 +/- 7.51e-165]",
        "[1.7447244810531146516885e-140 +/- 3.29e-163]",
        "[-1.372984080342257231543e-139 +/- 4.48e-161]",
        "[5.6437314092112668248e-139 +/- 1.85e-159]",
        "[-2.629676598118910911e-138 +/- 5.68e-157]"
      ],
      "focus_enclosures": [
        "[+/- 3.76e-57]",
        "[+/- 4.28e-56]",
        "[+/- 1.21e-54]",
        "[+/- 5.44e-53]",
        "[+/- 3.64e-51]",
        "[+/- 3.34e-49]",
        "[+/- 4.02e-47]",
        "[2.09663384150878149513369631084820468e-8 +/- 3.02e-44]"
      ],
      "jacobian_enclosure": [
        [
          "[-0.237891418418748009536951958814113401219598786599174755 +/- 4.76e-55]",
          "[-0.0323141719908923570490987876590239041180439423123481464 +/- 6.29e-56]",
          "[0.1331079198306047417114313816003488223967136141827837590 +/- 7.83e-56]",
          "[0.1005698687122998283462687389376904670974702867776762359 +/- 4.89e-56]",
          "[0.0558489206658904575788771219074948729754860196577296210 +/- 7.69e-56]",
          "[-0.0022330452091726058101680940282784251036629566279883207 +/- 5.12e-56]",
          "[0.0738267414491899387009345565749631042783415652755150727 +/- 6.53e-56]"
        ],
        [
          "[0.95520893265642198235166973208345880288899602131348217 +/- 2.80e-54]",
          "[0.128192113497226330643111491677230249619277915991365245 +/- 5.03e-55]",
          "[-0.53791709051957625934715537295073349646431751555380396 +/- 4.51e-54]",
          "[-0.403277505595179773013413730341992908580552006002680875 +/- 6.83e-55]",
          "[-0.221585990363635808396943974956151490986311773913741917 +/- 8.78e-55]",
          "[0.011848118583417158265313677602835934775485110419862639 +/- 7.94e-55]",
          "[-0.29389725516017930184026124197221341165519790626766629 +/- 3.18e-54]"
        ],
        [
          "[-1.060331686833618235662211818967378827321799796856300 +/- 5.27e-52]",
          "[-0.1369754470854827519134581015160498210206845848521601 +/- 5.46e-53]",
          "[0.6103354108177230200151951952411408315649700468598399 +/- 6.99e-53]",
          "[0.4469122145106610426989671455442347068740276959260608 +/- 2.92e-53]",
          "[0.2368180944845720313046669382724758102075980573298329 +/- 2.96e-53]",
          "[-0.0225222620034251192878134284293725709448196454866122 +/- 4.00e-53]",
          "[0.3170155209077302797008374192678013675847659677197256 +/- 4.47e-53]"
        ],
        [
          "[1.69167660591932249556777908773227516897659021924340 +/- 6.29e-51]",
          "[0.21492302950052919451424142503300930132219716955986 +/- 2.13e-51]",
          "[-0.98672882349162661281843744071115504624867405182095 +/- 3.12e-51]",
          "[-0.71561393131911180032330413763041894190163716298310 +/- 3.13e-51]",
          "[-0.37146961911739461875009458869757390981871254904510 +/- 2.92e-51]",
          "[0.04107520209620841514884838992093905550557122888016 +/- 2.85e-51]",
          "[-0.49799433023820579502177226446365539174294031908535 +/- 5.87e-51]"
        ],
        [
          "[-13.237745801280253041280660674056859656713056797479 +/- 6.96e-49]",
          "[-1.7476284477663743378482859548934982599628095119130 +/- 8.70e-50]",
          "[7.542811472258097520396641836372236398067799259644 +/- 5.59e-49]",
          "[5.597466575100583646975490239000601133925634359776 +/- 4.59e-49]",
          "[3.020547320518447358935329172528297120718654836835 +/- 5.38e-49]",
          "[-0.210368139015050707019947253954750270365320517621 +/- 1.71e-49]",
          "[4.016708870471456408178128361835241279544439176279 +/- 5.97e-49]"
        ],
        [
          "[54.6097937635072968571106819477084103265948493023 +/- 7.09e-47]",
          "[7.1011347363368815294892282877659795278439206243 +/- 3.96e-47]",
          "[-31.3832386495098749836382403144351874283337695339 +/- 6.57e-47]",
          "[-23.0747119325128444138520991497482668132956045632 +/- 4.78e-47]",
          "[-12.2745281072944578783384282167181968101196185709 +/- 3.40e-47]",
          "[1.0597644475286298823164037918119516130210466869 +/- 2.04e-47]",
          "[-16.3833024527251652837434852552811650068438543859 +/- 2.41e-47]"
        ],
        [
          "[-255.26077209165743402984973829093238499828860825 +/- 5.49e-45]",
          "[-32.46496949259009150073972677287054401947336415 +/- 2.72e-45]",
          "[148.67268436644111554225501799782578976874101102 +/- 4.04e-45]",
          "[107.89068225991229395369706966579729085639132741 +/- 2.56e-45]",
          "[56.11750898736642792788689575814758918082249061 +/- 4.38e-45]",
          "[-6.18531054588211958322849031500467041322723664 +/- 3.32e-45]",
          "[75.25418497095872677337126011113877626597157941 +/- 5.57e-45]"
        ]
      ],
      "preconditioner_exact": [
        [
          "-689828941405476122952084331631839608977936809911876386622285802958209051714776699169335701480037571906384145123297960131323106592628053348056935616460197659972042424874691/3599131035634557106248430806148785487095757694641533306480604458089470064537190296255232548883112685719936728506816716098566612844395439751206812144692131084107776",
          "-727524241957847374562677015438951484577304666658258763895195515074889830855639220882200789197547996717565732574337149343350238107236889323792684145048149649204582756894809/7198262071269114212496861612297570974191515389283066612961208916178940129074380592510465097766225371439873457013633432197133225688790879502413624289384262168215552",
          "-756380472550025726394462626644866758165603567195738539895227077226496424022055895584446322663497800553749418238021946908423003952859409916854487946686671328086926330844715/7198262071269114212496861612297570974191515389283066612961208916178940129074380592510465097766225371439873457013633432197133225688790879502413624289384262168215552",
          "-753023820110116514612593387968805897816543935273059306739563350552275795780604099016570716860470466642082233925850464446053864238588029867443806650909639564477821146035401/14396524142538228424993723224595141948383030778566133225922417832357880258148761185020930195532450742879746914027266864394266451377581759004827248578768524336431104",
          "-634672662191602945256444103214213374344603297386518243647802057630486072399954915871849557585457655255506590959630222667871344758696407928573985170673992619196818915173643/28793048285076456849987446449190283896766061557132266451844835664715760516297522370041860391064901485759493828054533728788532902755163518009654497157537048672862208",
          "-251982124865314370363747325528801238035837644439633884517202602402513720683394197498614680041065672317796274412898411337030394956987661113911577941427153505931957872403007/28793048285076456849987446449190283896766061557132266451844835664715760516297522370041860391064901485759493828054533728788532902755163518009654497157537048672862208",
          "-772939559429815649821844809781384927954520349392487690340834326768421958279440331660540513824783341336874816018555913367099446251340646879558751928583374901282239360946149/921377545122446619199598286374089084696513969828232526459034741270904336521520715841339532514076847544303802497745079321233052888165232576308943909041185557531590656"
        ],
        [
          "-934668531166897841076924235519910403951206179952653599079562496771055124345726608904867327980913853120877613821952902946350222318183609805969064714059946284801628659575/3514776401986872174070733209129673327241950873673372369609965291102998109899599898686750536018664732148375711432438199315006457855854921632037902485050909261824",
          "-961285701339409928422939919970915907086837396899762489485190975908200681585271118320896133624270221782052200359527002598163331546777823259334234347193887093772815089113/7029552803973744348141466418259346654483901747346744739219930582205996219799199797373501072037329464296751422864876398630012915711709843264075804970101818523648",
          "-1062050795911250240495033888494249533269147937281753739481201609736826977746655942334129663348811400320864997071074612219427138623376322899914456682754475590175832454197/7029552803973744348141466418259346654483901747346744739219930582205996219799199797373501072037329464296751422864876398630012915711709843264075804970101818523648",
          "-533207828144021054482758421311275392993633363144789855470974971614077962448307431874246383357886985919358434602001885874530898367628134460263041132317229574842649606139/7029552803973744348141466418259346654483901747346744739219930582205996219799199797373501072037329464296751422864876398630012915711709843264075804970101818523648",
          "-113275405046409600287640073276885855673881198316664696222427964894809587706104816440497471756165272395830474360305818123448261904875047772537954985957751331259676582259/3514776401986872174070733209129673327241950873673372369609965291102998109899599898686750536018664732148375711432438199315006457855854921632037902485050909261824",
          "-733634336510217216194458080915307574372402094547827834251685677996061723490098269976424358800119477720560735945326978093942595702729471265467844007276791512608849532037/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184",
          "-566222274112872609814053193905086123699019067288363330962864693205233716143799630104233178147589359645396294976010245069928718592649977540807506231338000734826516907143/449891379454319638281053850768598185886969711830191663310075557261183758067148787031904068610389085714992091063352089512320826605549429968900851518086516385513472"
        ],
        [
          "-3587332709175606572648228547692394029656511023457221908608561523516940166208016823086555902607025080575970088005651306815361067437266476761304044912960966473310696550077/28118211215894977392565865673037386617935606989386978956879722328823984879196799189494004288149317857187005691459505594520051662846839373056303219880407274094592",
          "-2358529808753218417532283618038561152345579802532484921793556896972798290549358799732536971567753326050187847517770935848668831194215041278434319187760145576426740834833/28118211215894977392565865673037386617935606989386978956879722328823984879196799189494004288149317857187005691459505594520051662846839373056303219880407274094592",
          "-486134536555049589068159293617930081089564008232611992181830451873388991920321478064521038148388338081676679682886368173780947026088866329385461234061772279297272632919/7029552803973744348141466418259346654483901747346744739219930582205996219799199797373501072037329464296751422864876398630012915711709843264075804970101818523648",
          "-3679551678923629135842545484621650738930671786743449047484005403877874817054767160451015608253543309855801494073709521040627258467330388630415668072613589548750740884905/112472844863579909570263462692149546471742427957547915827518889315295939516787196757976017152597271428748022765838022378080206651387357492225212879521629096378368",
          "-387394828406311232739027270156692154558917821003334727660828150847596721509687612545962974759812435665388435608932024512764893684824870786875368490648755129383246251557/28118211215894977392565865673037386617935606989386978956879722328823984879196799189494004288149317857187005691459505594520051662846839373056303219880407274094592",
          "-265903832247767022025656669071271115037212197243451136407980531273557246909517112124087319685932764945131256729118598521029301606107885664128360864347419738267525206045/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184",
          "-3034796297883833335433108116252538296904398143922524640800277073135585731403413907515353437067223957494757310047992711459724810569379544792491994281828538429218239784083/7198262071269114212496861612297570974191515389283066612961208916178940129074380592510465097766225371439873457013633432197133225688790879502413624289384262168215552"
        ],
        [
          "-6915462764067770948296911359235741278540669073495187556578006642030627492331761212640427028059113573754058452693239928366803772158796688281655151454036881826311876833951/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184",
          "-2989970693882477034466218053971476356238858459372705242599148193141126455677211030055638272961623533591619532912148636989968034596564234861166096250909099364303045654671/112472844863579909570263462692149546471742427957547915827518889315295939516787196757976017152597271428748022765838022378080206651387357492225212879521629096378368",
          "-3902371488460809783897137511204292328355914119658651311601525951312109207560031555058776779103025750125373355832210079516434780632592156881924840017871621599043704623631/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184",
          "-2164873211329516615372459835107021526785771054979186401621783304396388681730074394485340692891074270922328391888281524004342080957694480867827180607994580185788512905003/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184",
          "-7310936223376017629403576206851395787300896009993702701809387365407178997729666120485031203146923131841387646293054360858809109023834844941726248067709242671259123600497/449891379454319638281053850768598185886969711830191663310075557261183758067148787031904068610389085714992091063352089512320826605549429968900851518086516385513472",
          "-3672884506033550760979622082336814754783178208228857979674463217788209783257325502807404887995463894987012633763425653072283318609187170604459207784465158659790703076375/449891379454319638281053850768598185886969711830191663310075557261183758067148787031904068610389085714992091063352089512320826605549429968900851518086516385513472",
          "-6158656340157904813428262616161326713880136627887892604106606939075104654858753369479685436886704625496183968198111042917627437755146780859107166401997798313738070627655/7198262071269114212496861612297570974191515389283066612961208916178940129074380592510465097766225371439873457013633432197133225688790879502413624289384262168215552"
        ],
        [
          "14079097044555098536183651383406888991764225110218899410815531641842028718982992737381416228218571613649618675170868247006879214814554146534249324198942360905487439832645/28118211215894977392565865673037386617935606989386978956879722328823984879196799189494004288149317857187005691459505594520051662846839373056303219880407274094592",
          "8869135900120735347873824730194097387093562768587727433113272195212538566973690162119634783078115988436450553261027695781999149933127609144986640030342586069646540934813/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184",
          "7800679955842406250298369692689586449564194811890278058970659339092266019201489158481318315193783367173533368035563095838420732784506666990778241786974664691256591901413/28118211215894977392565865673037386617935606989386978956879722328823984879196799189494004288149317857187005691459505594520051662846839373056303219880407274094592",
          "16755520794064111515614321968562079129486307424523282486469090493160570575217521731830227649480848005989156229581143881184030726542702217287725534267370069741121482213575/112472844863579909570263462692149546471742427957547915827518889315295939516787196757976017152597271428748022765838022378080206651387357492225212879521629096378368",
          "7053843560619497110430468540018127722961113025091813833647882155969771628349027993218392370151823521724261345292475934188597879516819264854966932315122108274872698508159/112472844863579909570263462692149546471742427957547915827518889315295939516787196757976017152597271428748022765838022378080206651387357492225212879521629096378368",
          "13321393074125661385210625347967513715717561762742252887790231928464772422752458542650320371064845781445990680578472370560982930731367893298534431829731656548491590569033/449891379454319638281053850768598185886969711830191663310075557261183758067148787031904068610389085714992091063352089512320826605549429968900851518086516385513472",
          "1367995616797275645185129357759832803106381716155164999005442465510707132802657267926376120124305825449771708759710565385408694692793420252357975352712508628021743511189/449891379454319638281053850768598185886969711830191663310075557261183758067148787031904068610389085714992091063352089512320826605549429968900851518086516385513472"
        ],
        [
          "-23206425487243597538411048583187661602199209504053253528239273116866035645026399505133023965760422650826655332877582209042695702884435157753252950899744310647372815846443/224945689727159819140526925384299092943484855915095831655037778630591879033574393515952034305194542857496045531676044756160413302774714984450425759043258192756736",
          "-7753593920096988938826884906141802692712037978129958143984684614521976379796434268574320291489708681694893068424791763069325132902686984701796517136543806999836643337609/224945689727159819140526925384299092943484855915095831655037778630591879033574393515952034305194542857496045531676044756160413302774714984450425759043258192756736",
          "-26049228669861723177611983273105898271489183652828345099403803108898338076721067725665601372499358453791230569856196705446950725013884576857244496875484308195439639969573/449891379454319638281053850768598185886969711830191663310075557261183758067148787031904068610389085714992091063352089512320826605549429968900851518086516385513472",
          "-27816335360870772378698804693504714475491775448237441718227006019180475152054045385401521969881489122927972558731758151005284820193684858348446466474456394172401906699917/899782758908639276562107701537196371773939423660383326620151114522367516134297574063808137220778171429984182126704179024641653211098859937801703036173032771026944",
          "-23490936909151371262153811061175531838036140129098888907496522721371031737657784658082164302894874113989188865668494704810351302927274388072280673150567464926421826021053/1799565517817278553124215403074392743547878847320766653240302229044735032268595148127616274441556342859968364253408358049283306422197719875603406072346065542053888",
          "-10942064377602749380513798624878046399409167308665923583264342183446895605087261720709619935147136044594582012030994268425243786925840575345078307317542781711529712629697/1799565517817278553124215403074392743547878847320766653240302229044735032268595148127616274441556342859968364253408358049283306422197719875603406072346065542053888",
          "-4470590041539109423682751577326361090002550994294449449133424739453772674244607420673971215424159512683552912485565830990546854165810291266689831073620234188922025238777/7198262071269114212496861612297570974191515389283066612961208916178940129074380592510465097766225371439873457013633432197133225688790879502413624289384262168215552"
        ],
        [
          "-40397931242130367933532726673881268205449175011896986745049465714203709953233890318775323376191343238080173636849857307707566553710605100721993362769090928823265458918709/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184",
          "-35815211247034051431004681570952133589660287848185548153125952563849457408679728226734344384860248433175515013375717581898772924738930031168492055720707359156093212962105/112472844863579909570263462692149546471742427957547915827518889315295939516787196757976017152597271428748022765838022378080206651387357492225212879521629096378368",
          "-11166482627170069892845120349620377260846003873202904408299576840109057808293029429452154108908629455050374838903250390095993766077894800295652834220560844298395480070227/28118211215894977392565865673037386617935606989386978956879722328823984879196799189494004288149317857187005691459505594520051662846839373056303219880407274094592",
          "-22939116675107629272497244632840136780368031686720775997295962305709679495357015796599450411338636523957353834137665846962290651272765806892487956077189221877177229256443/112472844863579909570263462692149546471742427957547915827518889315295939516787196757976017152597271428748022765838022378080206651387357492225212879521629096378368",
          "-4836070767074769116962296634668930665366280883134261373830079820239644847978158992313404406880222742510399409792772606434686971319628457517216221869928205745613951707687/56236422431789954785131731346074773235871213978773957913759444657647969758393598378988008576298635714374011382919011189040103325693678746112606439760814548189184",
          "-8288639575655156675060482877079912171379000623762972226235412686630569318990500514891987861970041350925624150280721924748539210004840943609477037770277136835397339613127/224945689727159819140526925384299092943484855915095831655037778630591879033574393515952034305194542857496045531676044756160413302774714984450425759043258192756736",
          "-52510796097839049629407242686822845444295037337876401479513250556870828195909132027256502928410899441968129058821537645034016422219946204465571428117825629663756443188415/14396524142538228424993723224595141948383030778566133225922417832357880258148761185020930195532450742879746914027266864394266451377581759004827248578768524336431104"
        ]
      ],
      "center_correction": [
        "[1.227627196e-141 +/- 4.14e-151]",
        "[6.200643259e-141 +/- 5.67e-151]",
        "[1.5949967648e-141 +/- 6.91e-152]",
        "[2.7573135986e-140 +/- 5.06e-151]",
        "[2.899089580e-141 +/- 6.71e-151]",
        "[1.2665660190e-140 +/- 1.57e-151]",
        "[3.046318385e-141 +/- 8.15e-151]"
      ],
      "contraction_row_bounds": [
        "[+/- 1.29e-38]",
        "[+/- 1.94e-38]",
        "[+/- 6.52e-39]",
        "[+/- 1.31e-38]",
        "[+/- 4.65e-38]",
        "[+/- 9.50e-39]",
        "[+/- 5.59e-38]"
      ],
      "inclusion_bounds": [
        "[+/- 1.29e-98]",
        "[+/- 1.94e-98]",
        "[+/- 6.52e-99]",
        "[+/- 1.31e-98]",
        "[+/- 4.65e-98]",
        "[+/- 9.50e-99]",
        "[+/- 5.59e-98]"
      ]
    },
    "claims": [
      "weak_focus_of_exact_order",
      "full_rank_on_selected_hopf_slice",
      "at_least_m_hyperbolic_cycles_on_a_local_unfolding"
    ]
  },
  "boundary": {
    "invasion": [
      [
        "0",
        "[-0.987645491042511676237103850297322510889379005921218113407 +/- 2.23e-58]",
        "[0.333460925149951582861594836649120412070767432451170774467 +/- 2.56e-58]"
      ],
      [
        "[0.814384260531813214492828715095019812629539585930637890227 +/- 1.12e-58]",
        "0",
        "[-0.500382707632963111126462519703755901699935568909525926703 +/- 2.50e-58]"
      ],
      [
        "[-0.438195450203385399325927408462910740927735705197969439110 +/- 2.27e-58]",
        "[0.7974378994598840441409369770322033348484512877582552080850 +/- 4.43e-59]",
        "0"
      ]
    ],
    "rho": "[1.00000010943061964844881999168785018831712840316586726085 +/- 2.92e-57]",
    "strict_rock_paper_scissors_signs": true,
    "radial_contraction_faster_than_incoming": true,
    "boundary_attracting": true,
    "boundary_repelling": false,
    "last_focus_sign": 1,
    "same_stability_annulus_criterion": false
  }
}


==> anc/data/order8/focus_certificate.json <==
{
  "status": "PASS",
  "order": 8,
  "variable_names": [
    "e",
    "f",
    "d",
    "g",
    "b",
    "i",
    "h"
  ],
  "fixed_exact_decimals": {
    "a": "1"
  },
  "box_center_exact_decimals": [
    "0.813526852036524242004838987836756379691279626091772755265037485119320105642928476293681009690892592",
    "0.4042806073678260902160581790984511241550024869496407848097848627290115268221644098109425324518649673",
    "1.125145614594473282638649065700068955209668474297708011375311413465564112469959029655341425153288042",
    "1.132157036004453960284599739795675039882306010686854581756810620971283826336007689269894041490524071",
    "0.778393145346049293632819160370232543987666783301274505307478187253084291272836522051393976483609585",
    "1.701150751139309908805586327440763422371456460838318602796618576394066870335464556765650846505232164",
    "1.916352983368330843670968489874175830378929711744503078004224364287341710810752277642499520277265204"
  ],
  "box_radius_exact": "1e-32",
  "decimal_precision": 160,
  "arithmetic": "python-flint 0.9.0 Arb/acb interval AD",
  "claim": "Unique zero of L1,...,L7, rank 7 on Hopf surface, L8 nonzero, strict positive A.",
  "not_claimed": "No specified finite-amplitude periodic orbit is enclosed by this algebraic certificate.",
  "checks": {
    "strict_inclusion": true,
    "contraction": true,
    "positive_A": true,
    "last_focus_nonzero": true,
    "positive_hopf_spectrum": true,
    "real_focus_consistency": true,
    "eigenbasis_nonsingular": true
  },
  "scalar_focus_enclosures": [
    "[+/- 2.09e-29]",
    "[+/- 7.54e-29]",
    "[+/- 1.32e-27]",
    "[+/- 3.57e-26]",
    "[+/- 1.46e-24]",
    "[+/- 8.21e-23]",
    "[+/- 6.06e-21]",
    "[-2.61970485212e-7 +/- 8.10e-19]"
  ],
  "F_at_center": [
    "[2.18581010464671369190899239766933434634991932480506039524e-101 +/- 8.53e-158]",
    "[3.595723132656326806095329235381135702512811480225684206e-102 +/- 4.87e-157]",
    "[-3.986546471328947786364395455345400216765886527837292883e-101 +/- 6.39e-156]",
    "[3.2766445325846591431853892908116768593301846890427418e-101 +/- 5.20e-154]",
    "[-6.548931405821839946386463581528358582699918592607390e-101 +/- 4.39e-153]",
    "[1.63113835686352137266796213966326623320299601927529e-100 +/- 5.48e-151]",
    "[-5.241484732605506877761184370149205003103369448189e-100 +/- 6.52e-149]"
  ],
  "jacobian_enclosure": [
    [
      "[-0.337446493710327654722887170 +/- 6.78e-28]",
      "[0.155011264166273591010234808 +/- 4.54e-28]",
      "[0.217815340507213611330011294 +/- 6.27e-28]",
      "[-0.012248763035671889375702435 +/- 1.87e-28]",
      "[0.139556965865526108881999241 +/- 2.11e-28]",
      "[-0.060989676748215291144377882 +/- 5.48e-28]",
      "[0.0822380531863421625884842471 +/- 9.31e-29]"
    ],
    [
      "[0.90882867113616156225796426 +/- 3.50e-27]",
      "[-0.41180529577447436437472859 +/- 4.66e-27]",
      "[-0.58565082426069192378831045 +/- 3.53e-27]",
      "[0.036710647172757632502367204 +/- 9.12e-28]",
      "[-0.38038480149931478259587318 +/- 5.94e-27]",
      "[0.16190491369233839330047445 +/- 3.20e-27]",
      "[-0.218359816485958417976142751 +/- 8.87e-28]"
    ],
    [
      "[-0.9572711780445362818567267 +/- 7.75e-26]",
      "[0.4235602757692354903872296 +/- 5.08e-26]",
      "[0.6166077130469757691188385 +/- 7.06e-26]",
      "[-0.0452404517577103603772965 +/- 4.33e-26]",
      "[0.4100743650215911485214939 +/- 5.53e-26]",
      "[-0.1662880988239175189813734 +/- 2.46e-26]",
      "[0.2241877290458033924397959 +/- 6.34e-26]"
    ],
    [
      "[1.07308054084917751797089 +/- 3.51e-24]",
      "[-0.47011675447685667725779 +/- 2.08e-24]",
      "[-0.69307298955709339468477 +/- 5.60e-24]",
      "[0.053863787013233071745046 +/- 7.43e-25]",
      "[-0.46564377052673880430201 +/- 2.60e-24]",
      "[0.184371815326910368609909 +/- 5.23e-25]",
      "[-0.248377984837615283292197 +/- 8.62e-25]"
    ],
    [
      "[-2.2025402223524622071519 +/- 7.84e-23]",
      "[0.9717788544603166658051 +/- 7.60e-23]",
      "[1.4227040723269718293589 +/- 6.99e-23]",
      "[-0.1065931701976238614053 +/- 4.10e-23]",
      "[0.9492918971158317934141 +/- 6.60e-23]",
      "[-0.3811708453551332964999 +/- 6.32e-23]",
      "[0.5137116732408716334544 +/- 5.50e-23]"
    ],
    [
      "[6.44804973908271870669 +/- 8.42e-21]",
      "[-2.85205784347149402898 +/- 5.47e-21]",
      "[-4.16369764900199943677 +/- 6.33e-21]",
      "[0.30739710533514377200 +/- 5.90e-21]",
      "[-2.77128496753097319879 +/- 3.75e-21]",
      "[1.11890168434448952820 +/- 5.99e-21]",
      "[-1.50818210643997086405 +/- 6.36e-21]"
    ],
    [
      "[-26.284029454713612299 +/- 5.72e-19]",
      "[11.657664211862142884 +/- 3.96e-19]",
      "[16.971255269840962775 +/- 6.16e-19]",
      "[-1.231550428046190582 +/- 2.44e-19]",
      "[11.265684592047797149 +/- 4.25e-19]",
      "[-4.574513848405889786 +/- 5.97e-19]",
      "[6.166199091580872616 +/- 6.18e-19]"
    ]
  ],
  "preconditioner": [
    [
      "[2174086.304138713030868550300686683531868846556414994210549060938391768765638560302044388952947698554028965022426655793930622536961359917469001338248487343408549 +/- 2.99e-154]",
      "[1577573.650938768589545977857268684024850948391356872701657630805332652244717438607295288949242293987551300045955692999679035330235550018362398796315914504139785 +/- 4.96e-154]",
      "[1251814.454340152774365779751195613294096523066346106674587167158436235108726058332901606567691015444666363173501405197894656733578280233665141573482843973968302 +/- 7.33e-155]",
      "[954898.2350031501992825644744023729493627023621169956370870439180721264577066465058807243516866061288271922389069827033810547988610553124257512327715381418918472 +/- 6.56e-156]",
      "[772561.5707581217094855718576776985184611919710961990443762967390246767875863489444226471087200745135434074465101229159780616109709088354690485191180641725267070 +/- 8.91e-156]",
      "[228163.4667349820711229695540382498557556182589641028778550834762106680318300075748503179455020073599828694383927860769854465551840057822896252184448211262574932 +/- 3.20e-155]",
      "[11264.39271196418543863329958350083355680447519267920028103357542052768572652824162030608793612305694468452576812233008331255664295876415159734640001817376278226 +/- 3.53e-156]"
    ],
    [
      "[-397408.4244499290840868930810846859774574266859114741029241712304700889881241102125626479245739669041574381570449464037755145146151781689063554346531563722941796 +/- 4.21e-155]",
      "[-1626889.630696192317532907835370009272560929903636317577458929345322509916687996635160702938080755301504351287532112475776258450348422056600778338444630775194992 +/- 2.27e-154]",
      "[-1142641.722018103490282603847097917727483883765239107411823596609672812989197627688783683269296767835837332646572961880727771928752373980537953990385353175978275 +/- 8.07e-155]",
      "[-1058375.284784296183666216761885995853320502574343680600676401081555379262157193654859213280100850458639810470103560235486100845950672476585892239650376811211861 +/- 4.77e-154]",
      "[-775766.0972783177607788840173042633648368309151592317082228192171843871446517460783924667293981149214861507213186826237309356328985601471335878886405292461281425 +/- 3.41e-155]",
      "[-1407646.595087790026222230451014514662752048884086305117592251958307178353624622857689949772574864076012304838224272506240863503593143733246994887602730684696193 +/- 4.68e-154]",
      "[-333064.7243534248244080010976773571446380228264125129331337052493305387802093043172022078432901041612793075174258585958484974297668645441742738904759119837498611 +/- 4.71e-155]"
    ],
    [
      "[-2138042.083349860855059770506667032424454165858501301026215942623521952834826204069769837179653533977654512570381744725888846407509066689344914303821379938892642 +/- 1.07e-154]",
      "[-1074726.807856238788805793978501288229933890779086497230932336464977072249738804101116649247000141190983981011360475776638483145934792568270542396632418671102187 +/- 2.88e-154]",
      "[-905398.4904696115863430593901195898887450722934090496726322234876595219965571091765076126881275259668881764638192263145718364223170507333095037238536064055688435 +/- 3.72e-155]",
      "[-621566.2303158495163275141922419229506099061702468803691244013936528270745932880991296572022512123225529260575688553482718067046918212918324605113869010397879624 +/- 3.21e-155]",
      "[-528334.1567982354999757375827576361672926989268513163449804587091469160580324794024175988448508768449010269438718740246719909421435591656067232247571926996049034 +/- 4.43e-155]",
      "[263718.3114071082362783009148045743552064747819537726778074651700624363979051385251024925673021116890225178389389030848234375349713121793493322073420429860744892 +/- 7.74e-156]",
      "[106855.7446975034925435267788982770435787694683894896732072603559928946817851073392401154983433380987994790683268679228280378447577824080669275332149149223241747 +/- 2.62e-155]"
    ],
    [
      "[-2227766.712584232593464903400891315446097790215187870404625871028287651975744849667083034616523046826149640228098139325758584155485151150266560490152086674568002 +/- 5.54e-155]",
      "[-1532576.651836918921236061016526363255648592779717356259860765761307979967881077413653834760327856358162662117149406356362563198784116678368578631149223034279921 +/- 4.11e-154]",
      "[-1233510.324237347158290981870644882071631951194930997083653140162432800905595078183078826545380511711910278450888938866777251490072613240148585901224544771209744 +/- 2.60e-154]",
      "[-936309.7168771603291922320514377715991168900374386998911353611065298115899876527831060239043387820539199468395109512509948281956101519463814322714436727903282508 +/- 1.08e-155]",
      "[-782940.7022204740028853249631469861451851730097830859609119402272293024107435981971447537049464859195790811845800039112914573434740600818573769675531378213695099 +/- 1.06e-155]",
      "[-159538.0844816038575033458571056266513781738782617669994512284972874800209255505989872527934424533269111212494137305144313906337598484926892829758236417907363176 +/- 4.89e-155]",
      "[8777.934624765647869037203627125391173565744432367829148418097483030345541668256102748281061595593602986537206767396654382470450303823184414214294137565443476138 +/- 2.15e-157]"
    ],
    [
      "[3506186.485234869748903829002432564728761642762142562932084723670408599888092183796027268151996712344455646204073504018234831985006154472072336763950220370646982 +/- 2.95e-154]",
      "[2255226.178120573768120664280519391656073351730379772396461491538183553400632388177993563608305539074962386494238459871067696364283652576798602198719734349020077 +/- 4.21e-154]",
      "[1818154.342621210533536012252293573839165529162638127243211104066404248846905052883858030472381215479198526965216475902006646926468301847964226645447435564583447 +/- 4.31e-154]",
      "[1341724.803748365614052034409460630652014966613492577584491434711731252587690026647704567776115108949125841341550860088543539920285957863094979111685305087634891 +/- 1.45e-154]",
      "[1092201.044789731648040680699059349590702479758557139324956962617617038075174143979236064577890688187919774900979361427506099982000472937248502080164573051691620 +/- 2.16e-154]",
      "[67154.49724541258221657223237009741831819478163643711601884430408664382328188131400019214798015785978389223784772947027237409126266390458866950552409965788370863 +/- 8.8e-158]",
      "[-53523.95805757796006730830963525294603676503929373758519181019526983392483960667245212650488409485500984331723107819425491041025983964066608474437655492042322657 +/- 6.93e-157]"
    ],
    [
      "[-5381315.951002712793498845781938886016246429949910555809043659495710535821011774467264031288943539622227995355643330802635883529699868153655445946713195504415274 +/- 4.11e-154]",
      "[-3858508.335652252430814439433861194048953274729761049418208530631814172209439903828894212952156292497667671036059449891131288040143891433190933914522072806682250 +/- 2.23e-154]",
      "[-3101334.209211872598063833344630590831686936131939236579762490689796451680461373241520701864151044433620380200936311997285688774025736198853304432724754027588264 +/- 9.15e-156]",
      "[-2379803.312395841164445227132001776507435748048224360354013556723581341088352998227138008157040369108843401859390108239731681179501549127152196920727796644422111 +/- 1.44e-154]",
      "[-2026191.183058860393718622129909296923612475799032354380637738061636884191260481045669674093295871536621452857295484792741269417027229931639136988169487012575485 +/- 3.32e-154]",
      "[-575667.8210030718862580975278518403210833957040171094833027347498207334292326150541331035942706947336289857946067219706885076311677166716759227672932530462282655 +/- 7.86e-156]",
      "[-19969.79735249932039639089343855846732350994912654363869920378564496235109616067362756098322925393234855445952069818658093087467111457985865148351290937476534197 +/- 2.80e-156]"
    ],
    [
      "[5060128.205482776157289789989421345051050939307950329219095524810712763024319844295097164416271052655848258322593691370648138881051279409552831801810003587261640 +/- 2.60e-154]",
      "[5469378.425769338524342196680294287198196858756479569187596749851194634996687700276230143856009979541457825296136295845486436717592729942606418777343226577481109 +/- 4.60e-155]",
      "[4119236.210976632151963176074870395191817816055936658615894592646244708688148985857127224896233203803006108698051026569055198363477708879004914424910435097330616 +/- 1.72e-155]",
      "[3378176.990015340964807811946793463727295307038900570138375484489636022623963385121542464950581770718794118158744133477102170865908489538415170920844476999785851 +/- 3.93e-154]",
      "[2558899.298218438224761327683252387724597598260371981734526070007162426705639368490063364277782203511688793472527970594262807852026032982741675955710839373915805 +/- 1.64e-154]",
      "[2326372.311206007507888742632335897963661678815964167530834180932332335649546765854266853003562305674451881604826196883265395140447878971766637353465613856289930 +/- 2.88e-154]",
      "[468327.0144475693238126306571389893625525041335620449775421721310045231604219164010003772594466520132632362141846828092822465817914369453625734642859239196610831 +/- 1.42e-155]"
    ]
  ],
  "contraction_row_bounds": [
    "[+/- 2.18e-14]",
    "[+/- 5.38e-13]",
    "[+/- 1.69e-13]",
    "[+/- 1.67e-14]",
    "[+/- 8.37e-14]",
    "[+/- 4.20e-14]",
    "[+/- 7.63e-13]"
  ],
  "inclusion_bounds": [
    "[+/- 2.18e-46]",
    "[+/- 5.38e-45]",
    "[+/- 1.69e-45]",
    "[+/- 1.67e-46]",
    "[+/- 8.37e-46]",
    "[+/- 4.20e-46]",
    "[+/- 7.63e-45]"
  ],
  "center_correction": [
    "[1.5296248685414835788462280004471729877860692924034e-95 +/- 4.10e-145]",
    "[7.8905699002146928344267926454536913092462403203e-96 +/- 5.10e-143]",
    "[1.326227287824062793371198168785735263448559221324e-95 +/- 2.78e-144]",
    "[1.5060110466074071293694262509989947257453378365597e-95 +/- 5.35e-145]",
    "[2.371056334641473422462085317677810827036007240753e-95 +/- 3.12e-144]",
    "[3.6579417982513809609172710656602465967739989305897e-95 +/- 5.66e-145]",
    "[4.31568115018773757164511066292374375617993216859e-95 +/- 3.20e-143]"
  ],
  "A_enclosure": [
    [
      "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "[0.7783931453460492936328191603702 +/- 4.26e-32]",
      "[1.615866295317994198810663956135 +/- 4.75e-31]"
    ],
    [
      "[1.1251456145944732826386490657001 +/- 4.11e-32]",
      "[0.8135268520365242420048389878368 +/- 5.37e-32]",
      "[0.4042806073678260902160581790985 +/- 5.89e-32]"
    ],
    [
      "[1.1321570360044539602845997397957 +/- 3.50e-32]",
      "[1.9163529833683308436709684898742 +/- 3.42e-32]",
      "[1.7011507511393099088055863274408 +/- 4.66e-32]"
    ]
  ],
  "omega_enclosure": "[0.647027851903801337080494169451 +/- 1.83e-31]",
  "trace_enclosure": "[3.5146776031758341508104253152775 +/- 3.99e-32]",
  "S_enclosure": "[0.418645041139247475541094369864 +/- 5.29e-31]",
  "hopf_denominator_enclosure": "[5.2143029834629985915817041077948 +/- 7.89e-32]",
  "algebraic_pivot_enclosures": {
    "qpivot": "[-0.999861366970515110344944057179 +/- 3.30e-31] + [-1.045510498023355266338638467850 +/- 6.07e-31]j",
    "vpivot": "[4.679387710910347340959253228489 +/- 5.49e-31]",
    "detC": "[+/- 6.74e-30] + [-4.5376173981720363832404915256 +/- 5.22e-29]j"
  },
  "seconds": 0.6518537998199463
}


==> anc/data/order8/focus_input.json <==
{
  "order": 8,
  "variable_names": [
    "e",
    "f",
    "d",
    "g",
    "b",
    "i",
    "h"
  ],
  "free_parameter_names": [
    "e=A22",
    "f=A23",
    "d=A21",
    "g=A31",
    "b=A12",
    "i=A33",
    "h=A32"
  ],
  "free_indices": [
    0,
    4,
    3,
    5,
    2,
    1,
    6
  ],
  "fixed_exact_decimals": {
    "a": "1"
  },
  "root": [
    "0.813526852036524242004838987836756379691279626091772755265037485119320105642928476293681009690892592",
    "0.4042806073678260902160581790984511241550024869496407848097848627290115268221644098109425324518649673",
    "1.125145614594473282638649065700068955209668474297708011375311413465564112469959029655341425153288042",
    "1.132157036004453960284599739795675039882306010686854581756810620971283826336007689269894041490524071",
    "0.778393145346049293632819160370232543987666783301274505307478187253084291272836522051393976483609585",
    "1.701150751139309908805586327440763422371456460838318602796618576394066870335464556765650846505232164",
    "1.916352983368330843670968489874175830378929711744503078004224364287341710810752277642499520277265204"
  ],
  "all_values": [
    "0.813526852036524242004838987836756379691279626091772755265037485119320105642928476293681009690892592",
    "1.701150751139309908805586327440763422371456460838318602796618576394066870335464556765650846505232164",
    "0.778393145346049293632819160370232543987666783301274505307478187253084291272836522051393976483609585",
    "1.125145614594473282638649065700068955209668474297708011375311413465564112469959029655341425153288042",
    "0.4042806073678260902160581790984511241550024869496407848097848627290115268221644098109425324518649673",
    "1.132157036004453960284599739795675039882306010686854581756810620971283826336007689269894041490524071",
    "1.916352983368330843670968489874175830378929711744503078004224364287341710810752277642499520277265204"
  ],
  "A": [
    [
      "1.0",
      "0.778393145346049293632819160370232543987666783301274505307478187253084291272836522051393976483609585",
      "1.615866295317994198810663956134634245083433671754048115268900021044840429766031302282345747316593402"
    ],
    [
      "1.125145614594473282638649065700068955209668474297708011375311413465564112469959029655341425153288042",
      "0.813526852036524242004838987836756379691279626091772755265037485119320105642928476293681009690892592",
      "0.4042806073678260902160581790984511241550024869496407848097848627290115268221644098109425324518649673"
    ],
    [
      "1.132157036004453960284599739795675039882306010686854581756810620971283826336007689269894041490524071",
      "1.916352983368330843670968489874175830378929711744503078004224364287341710810752277642499520277265204",
      "1.701150751139309908805586327440763422371456460838318602796618576394066870335464556765650846505232164"
    ]
  ],
  "normal_form": {
    "coefficients": [
      "(2.548818643492091878004624681900820180462467895002487923510015008043636644084625718667190403384198225e-101 - 0.402196788819929483966571810438356987053313284660619596157511155588662634114186732285683762149317008j)",
      "(9.037003231206407486737705754839906401014593008929033492329692403702013148520848035230330266770188046e-102 - 0.1624854708310619817666203007530771972986050930621963066835341076099167907684822249189363274350352524j)",
      "(5.985428504698538330333744534473586512158426093942635280213992744221909321550680237634238512729142932e-102 - 0.1223209118314098797928364293846026358661772678158204524509118803600353252978970856943113269104613236j)",
      "(1.199042041265708503864821194611796319712799166505535102462545446844530372403167702104573740799390205e-101 - 0.1098038140730623492165990348952685242891881057142722971189555176120770805414507541979053026640843557j)",
      "(1.565478931944555405348627470604722309181503951329431068015385489264665454627736556359891979007205464e-101 - 0.1056540346686787665932470696791829068301890272170044049236572987034278031339710738852469207384231798j)",
      "(3.252302037296837709952243938161752694435479741685407073600629166548262716108308526598577771563107732e-101 - 0.104372348722299580798769598890342783091184676970910546995062213375199297090080312490634074484903252j)",
      "(6.02344634945238914140391873946736399281071971234720771510094068099965152659189570663629639829679969e-101 - 0.1033895599209779212595891812943321031580175760207991981250714210282811516485825609436721053141609301j)",
      "(-0.0000001309852426058789175886965974062481616546637767241023048757278054411719034978588522914980863622354918 - 0.1009396132729539978862377351968401442010565337742524865370258467902788884437952169501390048114646495j)"
    ],
    "dimensionless_real_coefficients": [
      "3.939271912317994881070406532479492068681603922411510727972541087607366991562149662183317629704522076e-101",
      "1.396694625218391532435361298915417737952277639551477109572478900430201624582186297168361731716735182e-101",
      "9.250650473680750511243101781855550032287579952067058302253205355066522260019051868217071321375643487e-102",
      "1.853153674509794378275129535400676471518925312856047322865286783569346076626991915876248151025365416e-101",
      "2.419492340767592387158095978710947943674546166213784638506794735771491284423176873827961124210453509e-101",
      "5.026525562581783184510159708369562765022891046704639999538970366976827248109845375789273401358700534e-101",
      "9.309408137113611852316700275035308024678806247416687568242666894627003771463138782871008127682019246e-101",
      "-0.0000002024414284801970353634889886267112183078904634591384990079941366653526206988220248912675201752459197"
    ],
    "omega": "0.6470278519038013370804941694509933531752444985994797707910795628311585927307499224292949835039336001",
    "alpha": "0.0",
    "max_residual": "1.0230129e-102",
    "hopf_mismatch": "-1.142987391e-100",
    "eigenvector_residual": "6.1048864e-101",
    "precision_digits": 100,
    "gauge": "first",
    "q": [
      "(1.0 + 0.0j)",
      "(-0.5447795468313075159070459691094105266815009565113361875675076436396183558790600846627652499404527161 + 0.8312687895827228396981646358403155690952563352418952654402081715961308267965986881110242895265349018j)",
      "(-0.3564325443822935235390263635302816297709891006697597393079544025808448093623838926949666348568812104 - 0.8008594420248313470539637614988598320703602516548003114965346025150696338583029737322290485402633772j)"
    ],
    "p": [
      "(0.3385533575542223373588137260731459097031203371421175626861954375904725307477457347081009063474749998 + 0.10421946769941751985226981638702025984409828835763580520960792518491129585887595995187251212015304j)",
      "(-0.1764933822643255088963601704364504664053774481584647530626596542023285945145472826580812793029008759 + 0.3572037345843865324891520162500035465496649968556472259832616980676251149430738762238645289524628782j)",
      "(-0.1831949934601354055359070717565832259553632945788668903260860555653638039917651535228212618088353835 - 0.2535622023812170066353976148340240053589027915793852204767204254086003676371549925621583986422284558j)"
    ]
  },
  "independent_scalar": {
    "focus": [
      "(4.360515559265437048462954921682976117021348240425183900710396663552628198275694348157780630949966916e-101 + 1.339438349158915994784121345670321436857707025182967181111475597532381995203208823057165650617389097e-102j)",
      "(-6.630219828336634174181400661068091112445649774655687546501804207785290876255883674132969970556076031e-101 - 8.929588994392773298560808971135476245718046834553114540743170650215879968021392153714437670782593982e-103j)",
      "(1.428734239102843727769729435381676199314887493528498326518907304034540794883422744594310027325215037e-101 + 1.785917798878554659712161794227095249143609366910622908148634130043175993604278430742887534156518796e-102j)",
      "(-3.214652037981398387481891229608771448458496860439121234667541434077716788487701175337197561481733833e-101 - 4.464794497196386649280404485567738122859023417276557270371585325107939984010696076857218835391296991e-103j)",
      "(8.572405434617062366618376612290057195889324961170989959113443824207244769300536467565860163951290222e-101 - 1.785917798878554659712161794227095249143609366910622908148634130043175993604278430742887534156518796e-102j)",
      "(-2.357411494519692150820053568379765728869564364322022238756197051656992311557647528580611545086604811e-100 + 1.071550679327132795827297076536257149486165620146373744889180478025905596162567058445732520493911278e-101j)",
      "(1.071550679327132795827297076536257149486165620146373744889180478025905596162567058445732520493911278e-99 + 1.428734239102843727769729435381676199314887493528498326518907304034540794883422744594310027325215037e-100j)",
      "(-0.0000002619704852117578351773931948124963233093275534482046097514556108823438069957177045829961727312222092 - 8.000911738975924875510484838137386716163369963759590628505880902593428451347167369728136153021204208e-100j)"
    ],
    "half_real_focus": [
      "2.180257779632718524231477460841488058510674120212591950355198331776314099137847174078890315474983458e-101",
      "-3.315109914168317087090700330534045556222824887327843773250902103892645438127941837066484985278038016e-101",
      "7.143671195514218638848647176908380996574437467642491632594536520172703974417113722971550136626075185e-102",
      "-1.607326018990699193740945614804385724229248430219560617333770717038858394243850587668598780740866917e-101",
      "4.286202717308531183309188306145028597944662480585494979556721912103622384650268233782930081975645111e-101",
      "-1.178705747259846075410026784189882864434782182161011119378098525828496155778823764290305772543302406e-100",
      "5.357753396635663979136485382681285747430828100731868724445902390129527980812835292228662602469556389e-100",
      "-0.0000001309852426058789175886965974062481616546637767241023048757278054411719034978588522914980863656111046"
    ],
    "omega": "0.6470278519038013370804941694509933531752444985994797707910795628311585927307499224292949835039336001",
    "gauge": "first",
    "eigenvector_residual": "9.7594468e-101",
    "method": "full_3d_scalar_Lyapunov_polynomial_no_center_manifold",
    "status": "arbitrary_precision_numerical_check_not_interval_proof"
  },
  "jacobian": [
    [
      "-0.2607665904314876768164704951192669809172109502119978000661946143887232522467801488027530918063857001",
      "0.1197871650425647528649667817338219988309183446989761220232234174500496122653692240913607215749760428",
      "0.1683199107011531800599940855464759035066912685173553986065258183379423220881141208112370227174874092",
      "-0.00946540631877853709411500660218456377060378926438044648985380334070881204720728159002628631894922746",
      "0.1078446356326830335456796117733774819948842387930061013886989200426113712362219163443917594684260466",
      "-0.04713064249766105951649384857827402605738470074116304472431013724881601415865160410641263873031009638",
      "0.06355062841913730597157891889039786040987167006180707319664014162615021654080585585446875539664985955"
    ],
    [
      "0.3083129201215853280424717116690229830383836908980419613772054880367329374456313120468388357426016671",
      "-0.1372396194536684186316422028446694097596136664614763483995574746909904391903116701095976054471410022",
      "-0.1982521459951787677455422868773357980285950437683741256812015000611959790653037191151722178820151373",
      "0.01406720661555971253845983314148757132759500240284303383112522018834391322895837043913211310597873872",
      "-0.1310031881824099203101873905346232972782427406321338156738149968174345838528435448151829592023472932",
      "0.05390371155505556795352269923076613685664688835111349683107898722104045553141840500788550729040516915",
      "-0.07272076147371908486852031846971854078029977381845532067675467718717238722529733220626676678043602278"
    ],
    [
      "0.1063058183716607564405093255360687406819151969206436017219397814889877243258624505901706387967922486",
      "-0.05229394607145707678564049216822392566261720964653828491100590412533975346334137473869371066534344964",
      "-0.06805593521552415266835865454783473478639257371785182678875687926620023870242906792607427440680327678",
      "0.001674270113966004830662751960233159803165110790642974874237240301569537403407116488415482008040420611",
      "-0.040207692879202837785816783569037233459822893437265569123290254563224125753509164455606323504532192",
      "0.0206628465157161158386588860236528176433952751480165530096282965139583604996185115737896161697577938",
      "-0.02796488312653709488434239427311265037664702981717939917177443684740075119771694894172172884077646774"
    ],
    [
      "0.0348930219760849378674886271955520879845106369691014053822436542250632899071824820729434687858350548",
      "-0.01879908345310554237162741304805721770811344790954556751915375811895126966250765274839956445515357564",
      "-0.02308980955161289741398831293273653483071706677811408693919320782848137940574004127748547203360596866",
      "-0.0003447973042596701516643884364678891735527214000680063823656950714736407086422617862033095202254289793",
      "-0.0122369033067940683109687711891748362846005324182318569703417872373406156389907665116078937689811975",
      "0.007409517345847831713119186059707777221013286842956434956607783556251122678618952235076934286881963787",
      "-0.01001662437324760318312922301260361294039596160228360679414938368994116134522220744857361721216499281"
    ],
    [
      "-0.003246419377249921558808506326722336855190746558163084113746292214564000474813968229325888172980442359",
      "-0.0002575381849809930001867614237789263116394401133996711785474601327500913493506835790622508756773920625",
      "0.00105097254274442170249864718902507355739180657110542895555680846691556947834774502205816136013932666",
      "-0.001291324725271529720637055840857782009773832836878477252537533054050297119974423082637286521979119421",
      "0.0021198440016146923258668171840002808694038244866255614646089669296731955562803027141844495289462382",
      "0.0001363658806770575378999796298384276941158044461857916098730738769230161020730408072676730483212183761",
      "-0.00007257661853663104459225975889415405859484688702145219190415316739970313753673069875658717780862934709"
    ],
    [
      "-0.03097842147374123001410932687012750450467996160736854883173677775732803386710238920996230705749003055",
      "0.01328660731929454867618756559179677390482324561439221256852029275736278810968162712154649275088104031",
      "0.01888624456916844146860353551451898088771177152052406656483531601557594360688379510906831012209591109",
      "-0.001923960269868088499041913577542443686876610319023645930594724995708017853758230759483396553008187533",
      "0.01272948660476150449992883654950715873426754815498334254528549187740561300616866812703259616116847636",
      "-0.005184074171470270237616094816288102931579654292024392440498948042321034419113016882648692344633780275",
      "0.00715492694645779533118253337986418978586663171984922646901258963944019349178993265146777708511830125"
    ],
    [
      "-0.05422129501565630571068632026458353468942931222050249658374722145253512882950634032726489054459318414",
      "0.02467257687553005577451187063804117753292900191479378316520515699263289975390094677141458394967342144",
      "0.03401621877492397893480965940391126658994186763400609487197769205275504734061562110283236969591125583",
      "-0.002375516992365153919914981543826559054078490403174887555304250627203725398985169699341512578525100508",
      "0.02174758341387116935526674592047674932430509751702281221064471925774821436152058357456698283537288489",
      "-0.009672379113017366983653645014360145855430130160464597221371549754313575986062910720145876775063301191",
      "0.01320870371671470094274558940803136066717536462208977349343314999155626567134851145247879677230512296"
    ]
  ],
  "jacobian_inverse": [
    [
      "160444.2084461941034770635799506314062651704815049392843550022688864049011994338594861179741094822535",
      "116260.0460866198476158570094729714708417104500274196396440058225732598714575588477926414262717943501",
      "70432.29948786979956813723237805442891552967583529098075763498650832527449187435942122410305012987777",
      "141525.8517532960761112610400203291515603242301999305344088230952797700960166014358408461036200501415",
      "-182631.2119126571973916814870253384482458617694221834712195137692553546083034950769679537980432604525",
      "201209.0952813166647988784065022095353090094816625350684280020616353922438823336070499128572200368525",
      "14576.75163884604417559480167564765342910736905154130253433463586907693550179733143707603255541894025"
    ],
    [
      "-1827.770957076441358238080415726074006778366519374817740512366828508457295092645317797518821123888699",
      "-2659.624120025979043055060506612846644559896892190775223681733480788736663946444974649625164725812702",
      "-33764.02684848689271523589848426193223843873011548174232348762631697538668904581409454579578172671747",
      "224260.2430219560194424571570239786078302834587994440358538789360482526595440035120021460053295960399",
      "-755490.0465345503105141662903909256160362065683401169036217877596001197689946098436541079495329919419",
      "959205.7297023833061265800836490010846786387679902714641512782774829927834810457269261496594864547986",
      "-431004.3062866563436634657652500321612762632174705976519652844936983241819663489144433201807028000579"
    ],
    [
      "-168458.4375696254734474680288828710803045521555389556221617577938317258173985747307186616079500260221",
      "-121698.6583994851242905991582471991717530618669963530735910997063991190497125076697815723102035053042",
      "-60678.59799357217199640343596338986988968516616410257374423793136765470477105528099481086412321735856",
      "-230321.9023179254706245147605562672116522277612532859029452479102985097289367413076414622622806641266",
      "458273.0012903000019440337209186692424911953091990350476484615857747953786960995082633633794155956891",
      "-550879.3095645612223071979848879504050338225753523425110806370872762312770246465775559613328847154705",
      "138277.2859104133895555364745100126143740491479388742231595859585716550983423710372658925228511315553"
    ],
    [
      "-156663.8780089016985801415637978944041298889861836970175433626631592188466308684512405292845630042267",
      "-114149.1302972801954339291814748589600306295157661455934557705240197457381190315430962531584845828321",
      "-66175.33104999539814330287916287086491718359052955621282428125861887540710987473940067725788712906271",
      "-167196.5179403561980548588166045215955536582236183988956234037420226119916096569203834335276377552029",
      "258806.886468193859973934819484982715145245796264215598523451660142263894507282814304411277890620841",
      "-279738.709732514745845062120406226349921715818207080683161026077619965123582654490215653258277981582",
      "11359.1363688282351399884594294620010296894025927860277434259882275451313465107994099895943481348242"
    ],
    [
      "269108.1928060559444484941208408215388208197127523162243145499814908900375909197432812503730696896294",
      "194476.6427654907494447736984869043885482773858405131146050151033811641838490903488769234804239444996",
      "110135.8996827629173728298577551125748517478160426187560719400581750187719871223512976729401973763418",
      "281211.2710415572320584510026338729699329144446024126688911981445645750665869881958951601856376336847",
      "-454160.4030280005336454037726693341683759899525815959768341065839461814613961550398244789194938651458",
      "533776.6332879719112371095928202873506268990743707801898105968676013519033655371531912973464041486394",
      "-69262.98321476765325118712155576141824614008448157052071749484209630283002004974308039219952002674246"
    ],
    [
      "-360436.7906065652352492065370915044292557585485263739343937416881866341906588970721394507286457856407",
      "-264398.3338600891942370728996707891445320514692600239455419518815940633189828732692946023530782533136",
      "-148022.1518502748302052712632569266247308181601662176810742412725078076871990073449833215848154613028",
      "-405362.5420203479637546806372407940206786322239555061173781850005493918842640952331740716580318512224",
      "587093.5724079696522093255958578045928714107889867966182057856107602633655234661347156291813788179993",
      "-578217.1029950727855526152526884284404473278338270029773585753487195390031287763563602342495743179824",
      "-25842.03016788370860690533251072804770636811681315370376976293820188120568005248638483939682399601189"
    ],
    [
      "360672.4693395798910140718954962917412023676552635571794096810903279778541676293053739572531484126651",
      "261282.0432258008080064358974371654372816726327037875844273093338057484179256986116515645288827628859",
      "206826.9454511114305191982260743005545005429885692254630202510914178202149781226606159387863689636111",
      "-34700.36467767592810145306717775930024416684265461233404604827954808816662717235309947183612632028774",
      "705516.1485025048218252755607410571836501428950100944729336370256541765273283874696563538070110104322",
      "-899637.0482352005937204142753233556955860167175836579298696374909270006974649026825010828071717649186",
      "606041.2442930626272172772121336401567841277724699340596498158318368771717603655603380969910892577911"
    ]
  ],
  "jacobian_determinant": "0.00000000000000000000000001292919965848634848791568712775821148793500952845669714435316852614930087730159894213776351744871788",
  "evaluations": 53,
  "elapsed_seconds": 23.530519723892212,
  "status": "100_digit_numerical_eighth_order_focus_candidate_requires_interval_certificate"
}

==> anc/data/order8/interval_summary.json <==
{
  "status": "PASS",
  "order": 8,
  "epsilon": ".0015",
  "exact_matrix": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "parameter_file_sha256": "18fd2eaf17ca2bf15627ec2622bbb2227ea4531ba7717ca9e2b3bc0b99595a74",
  "flow_source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
  "certified_distinct_orbits": 8,
  "same_matrix_and_section": true,
  "all_certificates_pass": true,
  "consecutive_rho_gap_lower_bounds": [
    "[0.0015024114481794800418687664655535457848721597708872872798452765377537391973485237213024771674068462271658026100230913155587521504194067631072858505548572994478766793917943846977650642128674380286709986574615638025864853122035207665633842155884637043852281999980218541261396826151894856593571603298187255859375000000000000 +/- 1.83e-324]",
    "[0.0015040044954251092817857408634533613864035562657831027062031059911724322457986340385737834929686330932869105489466640742242961322272644212324415760514826061428007127362799731840109436995902047682652459610725566811288369883008939361710340800983862325615183782670531311261396826151894856593571603298187255859375000000000000 +/- 5.47e-324]",
    "[0.0015061975142363538161739053170466294266104434860176018518508286064866327213232728184925882537525353447090789291981248200358012181924969619487622170772784222127091982324655778879648961739363560067917250396827679889636823973316798214610003717640445119092165714800386491261396826151894856593571603298187255859375000000000000 +/- 3.85e-324]",
    "[0.0014939320128434074167796895737145357908269730143336611956841275186607975180835141432595977510753535174754195432715709995433862304904683721688593943294871795463704098351505193325830652190095068747753281214391566903782793272786081048861270968156941071615563169312224291261396826151894856593571603298187255859375000000000000 +/- 3.51e-324]",
    "[0.0016180570312745920644063429674048579819293424072588456248843184618236815563122763713838826391327970627909860338024441272895140636040118226516689267617478155816299955017375646810969496117558994742060223551502742515007397614664828638757122873332885035072158650477341621261396826151894856593571603298187255859375000000000000 +/- 8.25e-324]",
    "[0.0012003867220233739707902451238635983890652475738432217131712055470487018284659629949441821825710185013617004232405462926860539264741980625603539863083375635526565383320262863449753633649063784425016512575129700637705519236183750942018208778209891735046256629677089531261396826151894856593571603298187255859375000000000000 +/- 2.08e-324]",
    "[0.0018805940091336749010389009036563853136584321023166763405343572565600784239803999390208961631615957995636179014677053144957638516596066681810927146652063351079657111209910110473071714296500231813148418913898773874250260311065210459360676466028889796080439272391584001261396826151894856593571603298187255859375000000000000 +/- 2.17e-324]"
  ],
  "stabilities": [
    "saddle",
    "attracting",
    "saddle",
    "attracting",
    "saddle",
    "attracting",
    "saddle",
    "attracting"
  ],
  "equilibrium": "stable",
  "routh_hurwitz": {
    "trace_A": "[3.5146765569321502979683982011232643796501398957261136233727328056069325553569097724532870553875213802261359914147424687833302000656698384973700000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.36e-321]",
    "second_coefficient": "[0.4186898248932861784194993055012945655166628216979215528752744242054819793630938202592059140846613577755085002507219759022040357167314037046996211481081413551199147544793925988835771244183909308996018637831617016835666764664294973816865679566809037951121922506115524472534282947080000000000000000000000000000000000000000 +/- 1.49e-320]",
    "determinant_A": "[1.4715593121784599781204605200786859989768474977435618357078663573379070126483080742997047095579317225713547822805722975011081674683941988206112427533443307639599220621327200046305340792860245115318258467568367380980376756827186666968261418120890074274314444806555955612356489820474175623505092844643551801251793376315141 +/- 3.62e-320]",
    "gap": "[3.584083846059670675536579966433518854090460202655151878070717045309863917417732672448069820704950426793922076627321972632662489556412758130974616992762346947201436242212440236010474731390752210871162543724949874040196160955836282277532716336869430278534954079802070951257374367e-42 +/- 4.17e-319]"
  },
  "certificates": [
    "arb_orbit_1.json",
    "arb_orbit_2.json",
    "arb_orbit_3.json",
    "arb_orbit_4.json",
    "arb_orbit_5.json",
    "arb_orbit_6.json",
    "arb_orbit_7.json",
    "arb_orbit_8.json"
  ]
}


==> anc/data/order8/orbits.json <==
{
  "order": 8,
  "epsilon": ".0015",
  "parameters_file": "parameters.json",
  "parameter_sha256": "18fd2eaf17ca2bf15627ec2622bbb2227ea4531ba7717ca9e2b3bc0b99595a74",
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "working_precision_digits": 152,
  "flow_precision_digits": 170,
  "taylor_degree": 112,
  "taylor_step": ".07",
  "status": "numerical_full_original_ODE_transverse_solve_scalar_bracketed_shooting_not_interval",
  "orbits": [
    {
      "index": 1,
      "rho": "0.00150080443309181122166115829523203209541123536894191269189854514881166801079587450516108400037360957313102334826429876285135971741229933",
      "stable_coordinate": "0.0000000794797429842599108702684431854250386255992035811752209410167553831438374238647162711187487930418867137422272983682621681380500807694012",
      "period": "9.71033632805039644390752302460829347947866750722688697979813814248877343943189052299872897062664985194274488351886782667684558744087976",
      "initial_x": [
        "1.00300168834592660670323318685890724961586109633708740655901803131437871916542917287503843911949601218814876043875589589396488757287468",
        "0.998364820736409280012748766129130006541164653877470479938256186267889880249323015281885916544376965562361298212611945977810368677294374",
        "0.998930231225596573924854173557407768013769048009733939718542229666236312635868227745609519066707883397760461239804266749928982709361123"
      ],
      "original_ode_closure": [
        "2.2841427879390211715998807992024732837496480618263424e-144",
        "2.013406782799921522225299849821439440287315317929674324e-144",
        "2.28142368138116745355344484517754804814995391880497436e-144"
      ],
      "variational": {
        "monodromy": [
          [
            "0.676239882474611754211454644827458722386014587944677382884372279804954977796996367730300020656128002024360472629966707715666692215329691",
            "-0.354005522348410712921080477185927887421878938525843309312981960260019420372267661266430299213739638848154244289788507340277330773540674",
            "-0.367410431673475463405053959225992001110862159546390556815368297054916873429016786102954544114072065795122402762718994839323139507271234"
          ],
          [
            "-0.195380476897699919845356936365891257179793948240717344993623309165401332441978339517636263367234979957982525483450411404318981754021297",
            "0.786351298779100773714188920865213617579007649118605123664524796829321298036763771854600750837254746594290588114528714081629451537073144",
            "-0.221738802520645517882650251186288479847579965544444622359643407583003245474887001785268071817521969810802411845628882415696289060577421"
          ],
          [
            "-0.407646938808408048537701606536694607030593902665501704077776769502068010827322143403016798295509400984414386204187044839060026702203733",
            "-0.445713615452620724380952671977915112435162897119948064204635138873321790489801526550182817462239538893451229071082654473828944722658924",
            "0.537408818746288979020140283034028846705425379427931389450716767951324350518551160706447134899640851195845260642950232037776091181875441"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000014677858667098039793308512771110522803222805384453898708211184473320477760482270672476268075137778138307640286124041545174544296",
            "-0.0013856494258168716574159699602332716037241711846081836374106325374369731379642403667606222320854016303909228837927691545227827795051471"
          ],
          [
            "0.000105927665021334219933758763183169862762047883984792216089358358876245069921731406154738783374057750118376453637765622002444616298795736",
            "-0.000000146778585164034614084358426524434780415736839948539373237526244106852466304531358818369657151563285061688957207405343216811164682497136"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000000000000000000000153281369747785264239066459829699420695090052207590833074901587114481723931052641453756062691",
          "0.00000000000000150694578384872670118667044608367751641814697145392100232935810434939082583048469285079862517657020634330865769737365136244601165845392"
        ],
        "slow_multiplier_minus_one": "0.00000000000000000000000000000000000000000153281369747785264239066459829699420695090052207590833074901587114481723931052641453756062691383512177601421990771559920470020543796454",
        "monodromy_eigenvalues": [
          "(0.00000000000000150694578384872670118667044608367751641814697145392100232935810434939082583048469285079862517657020634330865769737365136244601165845392 + 1.92038818828012367510275526769490783625177696870961606088408169651074673786735236884181308216111038922582280913696295956019550536954276e-165j)",
          "(1.00000000000000000000000000000000000000000153281369747785264239066459829699420695090052207590833074901586825383095344498424633634227883 + 3.16443411950807190705347702348022585394151032205869590913041223679143684064327044509235359652784605964899855471186383339528352083730723e-118j)",
          "(1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000289098628586554216820121834808 - 3.16443411950807190705347702348022586812262347593478884656885592301921612972324913399163575027202479655911261539234084644201614333159382e-118j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-34.1286914521253464694730789151630099407024910188715006511266303326743758625173577281152985033697080391522090732374958868941017007696826",
        "det_monodromy": "0.00000000000000150694578384872670118667044608367751641814928132105984215704644448935620859827535704518623476272039269552069528834549710365109698472889",
        "liouville_residual": "-2.26999408134840136204512164820135098893867428150887868017329408019414823665821896335332737243897956028779652898446734547925034655614484e-154",
        "periodic_trace_product": "0.00000000000000150694578384872670118667044608367751641814928132105984215704644448935620859827535704518623476272039269552069528834549710365109698472889",
        "periodic_product_residual": "2.90468856808460852495631149719459256208835342595288274471642098759684419278972104813194143258176451535190113598702963869931759029914016e-157",
        "shooting_jacobian": [
          [
            "0.000106226307123813612407819971018244534640887577694623655601377040712614223163856251053845263597432277028008664137436205060244833101338888",
            "-1.00277160376134967108553306950419496256432524199052046675534011658699670996292337021100267284052334182303937368450076605180868808586908",
            "-0.00000028018409781801217344916847344467644712767678937953370168464377635963499412988039425026871923636706329500147942118048366001977346966338"
          ],
          [
            "0.000093264421228849344177623711587457731613090875581667106734140261947691044691240868730632637362948265208967607543004400694128236678236445",
            "-0.605176120787854990888940195857397834256471656372092873054130857346981981622368973223575266847206708609471646352839937953321152935487551",
            "-0.00161202655859586102757850734383313678893662417825771877380216093738134806854129892025604263666987971471931563381043248225610611832762819"
          ],
          [
            "0.000105640106447903740812313376411426783492949636515392784813505195409079087630553790327309097172446333296394942547719455567804296351120667",
            "-1.26256203615197513077828945412457741600208783033321503752698634995817357466992685278866737789982410389641537856102161838902236872788539",
            "0.00155345893079845771671329755676524217135562140830126722057686485488929926027300072826684189205502906094148091316527510701824882711768846"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "220566272268314391932724429744979905872462.224908061282614003790789186334216133455937915314711370580175665604667853182197806245508757809",
            "-115503246571763123696995400644486817728626.148776166912829342634251913391011573747444383816313936116270800030543982700125602715141892912",
            "-119818102832016436354674478755407181444305.121620826457837515135861037082871294966038952930529398329774611585908697587253599366294595661"
          ],
          [
            "23364066774497741547061604753539145272.799602379272859578400032109493138870395300121565266123880472799532874545694709055191924291583478",
            "-12234987415896151886748932689980395905.3536751997401388611098649482480635485923103233605780323019924773920570514329950152513863104215782",
            "-12692049997360472658776306699038458319.2330750551057240650096600700110398624933470376257025735466702411273880094180408576907455592328289"
          ],
          [
            "3989767038883266143018262911565682000931.55892856139473546163067962667542163329253490830043167735736254177072625667064629059599362930344",
            "-2089308765645889452045187057008723392563.88875274625555909986061255641503292046358284707097004787266952796524939930812352506235303726249",
            "-2167359099940589572071516296334478680446.53519790774759280329573870214052914943191414837446899694159163852956018253090203365988088023893"
          ]
        ],
        "integral_u": [
          [
            "-1.82013372074026009212003098268189112325916644821822813546295074945381771064594938754114261625575045933574721190139918114250691599796871e-144"
          ],
          [
            "2.35302210420970552235095556508585216558513674350545204304304168914068731469507874547384550120879668929184770838654264438850371936180136e-145"
          ],
          [
            "-3.96275338026456481585343916969569650568091345271663822570968100338041976678576045172502682674571085822338141386767078530070726140039659e-145"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00078",
            "0.00222"
          ],
          "bracket_return": [
            "-6.70616693209437708109224159032e-46",
            "8.41748489151556262087874064088e-46"
          ]
        },
        {
          "stage": 1,
          "rho": "0.0015",
          "v": "0.0000000793945541218899664042595665614",
          "radial_residual": "-1.2328890272186280671e-48",
          "radial_derivative": "1.5324228406399077456e-42",
          "correction": "8.04535794248407e-7"
        },
        {
          "stage": 1,
          "rho": "0.001500804535794248406908874406196135518966",
          "v": "0.0000000794797538632880494509665794676",
          "radial_residual": "1.5742368192352039297e-52",
          "radial_derivative": "1.5328135221134839222e-42",
          "correction": "-1.0270243552292e-10"
        },
        {
          "stage": 1,
          "rho": "0.001500804433091812883988612897276026403492",
          "v": "0.0000000794797429842600869567083643195",
          "radial_residual": "2.5480379181101025486e-60",
          "radial_derivative": "1.5328134724936583227e-42",
          "correction": "-1.66232745460204e-18"
        },
        {
          "stage": 1,
          "rho": "0.001500804433091811221661158295232467595877",
          "v": "0.0000000794797429842599108702684431855",
          "radial_residual": "6.6788727398762080296e-76",
          "radial_derivative": "1.5328134724936575195e-42",
          "correction": "-4.357263854819e-34"
        },
        {
          "stage": 2,
          "rho": "0.001500804433091811221661158295232031869491",
          "v": "0.0000000794797429842599108702684431854",
          "radial_residual": "-3.4629331652971200647e-79",
          "radial_derivative": "1.5328134724936575195e-42",
          "correction": "2.25920063167467e-37"
        },
        {
          "stage": 2,
          "rho": "0.001500804433091811221661158295232032095411",
          "v": "0.0000000794797429842599108702684431854",
          "radial_residual": "1.2329753062320934242e-113",
          "radial_derivative": "1.5328134724936575195e-42",
          "correction": "-8.04387049277579e-72"
        },
        {
          "stage": 2,
          "rho": "0.001500804433091811221661158295232032095411",
          "v": "0.0000000794797429842599108702684431854",
          "radial_residual": "3.2281315399399443015e-147",
          "radial_derivative": "1.5328134724936575195e-42",
          "correction": "-2.10601720161571e-105"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.00300168834592660670323318685890724961586109633708740655902",
          "0.998364820736409280012748766129130006541164653877470479938256",
          "0.998930231225596573924854173557407768013769048009733939718542"
        ],
        [
          "0.07",
          "1.00299858497975293971684425645785656695924874968873179539711",
          "0.998253695946648252358047930966041418455960627847381274516078",
          "0.999040035863552302948429169488201560406594889913973899651758"
        ],
        [
          "0.14",
          "1.002989320508636770812189467514698537991636422633175554721",
          "0.998146155645927544894584961672201277648246120999238173325288",
          "0.999151814994063224428424584902968286175321802468931021184871"
        ],
        [
          "0.21",
          "1.00297391407360542074149292668801055747341814969886458006429",
          "0.998042419761945281936293052480494646851044110433527367418303",
          "0.999265339815789536625303911136019992060038735977133278822495"
        ],
        [
          "0.28",
          "1.00295239749790683328441927682546332096314407413698551043061",
          "0.997942700404130179117654218519618379984391580022501131164938",
          "0.999380377898453666742676443544437768756060859474957372348189"
        ],
        [
          "0.35",
          "1.00292481521991291279035789896755503292495057737312401662298",
          "0.997847201434105873245323901989481525010418288685435011584894",
          "0.999496693656044324544756058083161662361231483345226758219781"
        ],
        [
          "0.42",
          "1.00289122419947448476563194423047404309509170372057088964081",
          "0.997756118053148396112791422010386250344078922075806464105602",
          "0.99961404882691693213612926259494167704208928956165494454861"
        ],
        [
          "0.49",
          "1.00285169379794052579201450046439826078140323000626872586018",
          "0.997669636407436800324622588245990434828532107673220570036975",
          "0.99973220295983137507934604574564038440693959677762748888716"
        ],
        [
          "0.56",
          "1.00280630563211368066144727012446235734618941870620137737781",
          "0.997587933211860191629623740131012735041530065749389107731369",
          "0.99985091390495217191290846523797358067565276531526124746292"
        ],
        [
          "0.63",
          "1.00275515340247268331093547571020679054372694013272503873779",
          "0.997511175393106486250994936743828132998438631135107679196466",
          "0.999969938308822129628013081063786719015085277478128854888015"
        ],
        [
          "0.7",
          "1.00269834269604996149728894080130434733533587320327331607655",
          "0.997439519752719170308097718698976889929945476534828421471272",
          "1.00008903211230840189097267111860399690441135868917945598276"
        ],
        [
          "0.77",
          "1.00263599076440927479465273360286646222002873102637092711748",
          "0.997373112650768267817764186470057638935645075169666857816073",
          "1.00020795105050965226554049960834068199577329174001599770818"
        ],
        [
          "0.84",
          "1.00256822627722355778940790337957628303752012233235254302464",
          "0.997312089710740699070193806911164090495375093298932463599185",
          "1.00032645115360480090207555925982564521527271784291905890443"
        ],
        [
          "0.91",
          "1.00249518905200706700157646037394361481121866320175201690802",
          "0.997256575546213306380686807407117346817912003088981128120133",
          "1.00044428924761765124290200750525285725250025360917058870448"
        ],
        [
          "0.98",
          "1.00241702976060831873679494742795589536618579184929450772741",
          "0.997206683509829112095946962201233762103590792109969245700016",
          "1.00056122345406760060496327957291145853847161877341646993984"
        ],
        [
          "1.05",
          "1.00233390961312101991940435744947162661190536072864516724249",
          "0.997162515465053925798577764383058887211939899359504446867084",
          "1.00067701368747467825859940724848235987808964736356442393454"
        ],
        [
          "1.12",
          "1.00224600001991910612938629709482081893804031487126343471977",
          "0.997124161581146304150234039626069909098894465373010596212878",
          "1.00079142214968736552724733903907290005252945663317475911725"
        ],
        [
          "1.19",
          "1.00215348223256898918567321755832642695588287768085140026153",
          "0.997091700151729156726577373439607317857504577600256751998546",
          "1.00090421382000406831351858033994142392700856674371277762752"
        ],
        [
          "1.26",
          "1.00205654696441706719327493308714234550599487722358922329671",
          "0.997065197437306052285088976955192023105536891816704730167124",
          "1.00101515694006376191460522496831578527272090427173952820662"
        ],
        [
          "1.33",
          "1.00195539399169335776342938358736186511098103727522622632799",
          "0.997044707532019578764468891133269693976859557452709722326578",
          "1.0011240234924882340696721661177913510626140989760856690294"
        ],
        [
          "1.4",
          "1.00185023173601268345827252879496083286554270821948687335281",
          "0.997030272254903012453046750176056345469109524329923508550991",
          "1.00123058967226753205872892620513475366801088974582720826766"
        ],
        [
          "1.47",
          "1.00174127682919307957529244861624954248987518240394617158726",
          "0.997021921065830121712609836148025568802351289637162500198371",
          "1.00133463634989168435891841957550942382862838234048768373767"
        ],
        [
          "1.54",
          "1.00162875366134692939236113084163192715772411688450289842346",
          "0.997019671006321232069482808996175947176952388087190038816575",
          "1.00143594952524552144262772082420383331637582795578217230499"
        ],
        [
          "1.61",
          "1.00151289391323369136910833751605305499966202616273579625269",
          "0.997023526665316775323706147609184477524295528291120609212144",
          "1.00153432077129946168397669830199635911231609385853682557512"
        ],
        [
          "1.68",
          "1.00139393607389390628389888661585212597430059753011106540047",
          "0.997033480169982497934570335308868861915184574881244793360264",
          "1.00162954766664744805562087453262200003378716137397152916202"
        ],
        [
          "1.75",
          "1.00127212494461240897828445084595369554676975552658372130838",
          "0.997049511201563375245724927156432958437812593081906578868004",
          "1.00172143421596380331405716441065234373609264888090115644492"
        ],
        [
          "1.82",
          "1.00114771113028427774144896091368224101699684166706537805518",
          "0.997071587036256129782936861054786475239267779648320268601231",
          "1.00180979125747359244828234989052503744511652268963902834752"
        ],
        [
          "1.89",
          "1.00102095051928000215768841053547923316495585337706682733306",
          "0.997099662611023145466022958311617170784868136750498908596914",
          "1.00189443685655611074435891381851821946538259708521132613344"
        ],
        [
          "1.96",
          "1.00089210375292661441879448928977577184604657694255649951638",
          "0.997133680614223566773200572486660830930824257770768122254239",
          "1.00197519668462831594510551743901997105778585667783757167098"
        ],
        [
          "2.03",
          "1.00076143568573909566992159752853900182637105286121814867166",
          "0.997173571600890534574864867743637472025266964807281179493882",
          "1.00205190438248434827943383792691181454711950603790335807517"
        ],
        [
          "2.1",
          "1.00062921483755123275030631599086384537751151817200996780799",
          "0.997219254132436900816251724202508686142619720990762412102281",
          "1.0021244019072986797951159586806180926379006034256727437892"
        ],
        [
          "2.17",
          "1.00049571283870726513872243277265781309186875825164706443588",
          "0.997270634940525445340616828563579990102856314818435653841032",
          "1.00219253986253384426696318809054452944506453207756486057551"
        ],
        [
          "2.24",
          "1.00036120386948513874975401942455834542983503230179304894295",
          "0.997327609114793653483403886380219972944516328510627659778054",
          "1.00225617781002905348886458985945710045822908950159156313157"
        ],
        [
          "2.31",
          "1.00022596409492899215701988796560863665880393167071190448692",
          "0.997390060314077567055078746797675389487321740931536257329138",
          "1.0023151845635832303421599626018879546691768283979405341206"
        ],
        [
          "2.38",
          "1.00009027109627266915989038025700670225135762614780218988367",
          "0.997457861000734159350879217781958557970947167200347807666175",
          "1.00236943846338500201005275689625574620397762287723275385656"
        ],
        [
          "2.45",
          "0.99995440330013761389166682499358984336017707890261303924685",
          "0.997530872697617173328919968769569071379736768042274370793895",
          "1.00241882763068290962704919181929168503199994185351421963169"
        ],
        [
          "2.52",
          "0.999818639406687502209607171155637506869358614046342134546388",
          "0.997608946267217468678429164486884767575992491391981510906823",
          "1.00246325020213140851239539894458526561319933425387176986224"
        ],
        [
          "2.59",
          "0.999683257817918443570079768872785906156942611137005852350077",
          "0.997691922212435716956331396426718742717029300561317510831799",
          "1.002502614543292054671042683446581761070920248557410431016"
        ],
        [
          "2.66",
          "0.999548536067257604503813166624855991713978668426111180969467",
          "0.997779630998412834341733520608884976923670294403911710261442",
          "1.00253683944081449124682162327463161523728813638334753472376"
        ],
        [
          "2.73",
          "0.999414750251634717076072625747587532189395264895087756988199",
          "0.997871893394801920132922474785667248521124038890997890563185",
          "1.00256585427286835028934777872036671770574927204145183147889"
        ],
        [
          "2.8",
          "0.999282174467180207134489898996973454605893933319756586778215",
          "0.997968520837824748412622873593857265072658342288223278792032",
          "1.0025895991574448525679894067819629718455140339276088278383"
        ],
        [
          "2.87",
          "0.999151080249690675874090376921744409878339102498324253262847",
          "0.998069315811416114046373116223165399621770579323075664468702",
          "1.00260802507819559848762934020988375565004685456729491355938"
        ],
        [
          "2.94",
          "0.999021736020987266302563929995070552987473835473405611818417",
          "0.998174072246720637184912932823341244154227498057255142101882",
          "1.0026210939875256693768606874147287994305778624736963212849"
        ],
        [
          "3.01",
          "0.99889440654227511892881813283986999120268429267593156235406",
          "0.998282575939169058559148100978805922864834649085871470500377",
          "1.00262877888670856964697358533753494565227622749044522853144"
        ],
        [
          "3.08",
          "0.998769352375592746614659483198519584792333308181672948239306",
          "0.998394604982324687815717455598471096854273385592255062234741",
          "1.00263106388284160235582205797239934790170109559445793607474"
        ],
        [
          "3.15",
          "0.99864682935441881753957925820193238125133930405485218910136",
          "0.998509930217655576398773996789087931750793280859758277586826",
          "1.00262794422251184655743484662308635203084580324060479300931"
        ],
        [
          "3.22",
          "0.998527088064480609981378045234589085243362399269796023117073",
          "0.998628315699354253034111812942894335578738062852533724401286",
          "1.0026194263020948552320940942397177012083922580861803230928"
        ],
        [
          "3.29",
          "0.998410373335783376813984794698327177782745624408004115746387",
          "0.998749519173294562032995344554025566393388367569399203367664",
          "1.0026055276546603766427553940442864193899886446111627680947"
        ],
        [
          "3.36",
          "0.998296923746853115864574269295210266174269844114104111423714",
          "0.998873292569184360803447919089414894729422552623583670806434",
          "1.00258627691351167760916701671262922247087463808157264393354"
        ],
        [
          "3.43",
          "0.998186971142156869604479493945859856134344749761217708789844",
          "0.998999382504943641347754073645557558950808507133398109101231",
          "1.0025617137524372718554289833282566362636190889615068452112"
        ],
        [
          "3.5",
          "0.9980807401636347591595539961353955324983151958495926608514",
          "0.999127530802310118869223227619737276035958971500339985839199",
          "1.00253188880280588774717167614783714838128667805748822174011"
        ],
        [
          "3.57",
          "0.99797844779724657805145789061792009907920417459581763905789",
          "0.999257475012648555849037022380206212896919277045008541707316",
          "1.00249686354768720550660399620698968399055936588941802193007"
        ],
        [
          "3.64",
          "0.99788030293540301444693457019418524999451186022765017982494",
          "0.9993889489519161378990816452862009654321887266615946234797",
          "1.00245671019323211371428314727255601944588251607524838587285"
        ],
        [
          "3.71",
          "0.997786505956117519983704864501269707911135545329164587875941",
          "0.999521683243714162684867234453111936648304418745726323951007",
          "1.00241151151759683971015693543752782603222479004103306149224"
        ],
        [
          "3.78",
          "0.997697248319679580111547384261749000361686651487229276536818",
          "0.999655405869336217734815553519846707948477806889898062902738",
          "1.00236136069774516189161299375395416904651994041531559580238"
        ],
        [
          "3.85",
          "0.997612712183613745394041693529429107951624608715668607228154",
          "0.99978984272370497727463372657036094883458167333127298639217",
          "1.00230636111451188028758345945155242726884324417893628909924"
        ],
        [
          "3.92",
          "0.997533070036651333601052739627128954829580100945153910746017",
          "0.999924718176073810000421259320458738710853180487300339027661",
          "1.00224662613635867503136813169304750523531655230465882573881"
        ],
        [
          "3.99",
          "0.997458484352403284920082673151606284593504494426251259607662",
          "1.00005975563435562357339558615173430394382469146337438248275",
          "1.00218227888230029429322413085543268894449980317579479058299"
        ],
        [
          "4.06",
          "0.997389107263383321307223398757029434467812719352925980273894",
          "1.0001946781119298388138249869141318670983116124158215228336",
          "1.00211345196452456215681361535975378642672214335821804715708"
        ],
        [
          "4.13",
          "0.997325080255990397700092567986870434236895761401490037759255",
          "1.00032920879576914451144629684482008050066995767479244263996",
          "1.00204028721127386604307536669144815603353630292643561876811"
        ],
        [
          "4.2",
          "0.997266533887018506999236156756711172353306101593795547412038",
          "1.00046307161472078566365566217050378347061731184415660106032",
          "1.00196293537059846116967007061063708632498492473936838912549"
        ],
        [
          "4.27",
          "0.997213587522220279486022873857993066517164836048150499860688",
          "1.00059599180677263240733578437513169263006427016807276095046",
          "1.00188155579563301051243892971870140475720294620704040854558"
        ],
        [
          "4.34",
          "0.997166349097408565399589522844926755833883161661580118292515",
          "1.00072769648413220754438013704356877578224517407674879898276",
          "1.0017963161120871632644954826626280743604783013874571795898"
        ],
        [
          "4.41",
          "0.997124914902537369113239633273772602867875423291073635049575",
          "1.0008579151949472556345604609547423789787439784759375784869",
          "1.00170739186867856978668341555846482504669110989217311862709"
        ],
        [
          "4.48",
          "0.997089369389160174824975914496297443415998472690877827961838",
          "1.0009863804804993486858132085486162707682319466007690495195",
          "1.00161496617127245018315860256767059700564961282972368242648"
        ],
        [
          "4.55",
          "0.997059785001619924823678188247494978516483040972118233981268",
          "1.00111282842670746899951441208632416418151060798068019339132",
          "1.00151922930152559760010562209051690153362775694761810136771"
        ],
        [
          "4.62",
          "0.997036222032280738081292884591249751436816176101632514661572",
          "1.0012369992087865088419411692505251482709261086962152377567",
          "1.0014203783208644340392471255563311647847424340848430105726"
        ],
        [
          "4.69",
          "0.997018728501066943133411953174676786514374039934420843386166",
          "1.001358637627916192760661280435968803490347044204073156669",
          "1.00131861666065638120064018665325609843904484415312182474769"
        ],
        [
          "4.76",
          "0.997007340059530197222380231952286515622466989974027086010952",
          "1.00147749363878906805878965447766361382274937205084142536805",
          "1.00121415369946130444513972931965801270416755001600836960782"
        ],
        [
          "4.83",
          "0.997002079919620424267222828406976242421832115069969501627692",
          "1.00159332286692192151967701999189306138176550715314759094011",
          "1.00110720432827508483066963744387508234569850285270274461062"
        ],
        [
          "4.9",
          "0.997002958807291076900425197763608969302793378849556817824198",
          "1.00170588711463325789661141414520237482993956924949485787788",
          "1.00099798850470043041827528893327130406304038178213979588037"
        ],
        [
          "4.97",
          "0.997009974941023861052044050275371657355410627248807560922276",
          "1.00181495485461030234689509452593620933165053649932137142369",
          "1.00088673079700081941174139810201785729146203866630509076864"
        ],
        [
          "5.04",
          "0.997023114035312603074827490385760795478944852272405915496297",
          "1.00192030171001234160113927862837164930414937986893350951296",
          "1.00077365991901194755492245750806820084747260128328485025864"
        ],
        [
          "5.11",
          "0.997042349329100436394307744426207207689251972921706103053928",
          "1.00202171092008306612085413736471891687681337186088831817787",
          "1.00065900825690121146971534463558308986532600435914234026907"
        ],
        [
          "5.18",
          "0.997067641639118984110062438307606311117949759315972181120156",
          "1.00211897379027287884891096724447724028694039845910578007449",
          "1.00054301138877958660154300921775190034425544414158580384162"
        ],
        [
          "5.25",
          "0.997098939438032762891595220080023653795353111088774561800096",
          "1.00221189012590284854429025783073019599321721144317896724256",
          "1.00042590759818174874007081509888587530670409452992347990591"
        ],
        [
          "5.32",
          "0.997136178957246679253431896359212636063834283661946688942601",
          "1.00230026864843505238101112159495462784224849153739827772648",
          "1.00030793738243944436598798283138102860012848681373468208196"
        ],
        [
          "5.39",
          "0.997179284314189279807683383169246321980542139486251058457885",
          "1.0023839273934494109205355373922665337718405289450942225316",
          "1.00018934295697994685409724323385334205816576653899056887599"
        ],
        [
          "5.46",
          "0.997228167663839401193687399068971572008130614876213934042671",
          "1.00246269408946469844249939878159364880013067907603393165",
          "1.00007036775658595894539111343820660202645233728790551927815"
        ],
        [
          "5.53",
          "0.997282729374219093011418084391674132437831746634747544507619",
          "1.00253640651678113504479678926192866800503661703855349285872",
          "0.999951255934655559301075108983227742296060942185364064251206"
        ],
        [
          "5.6",
          "0.997342858225531209541250716134060301495451417342054281806617",
          "1.00260491284556374857764156896013600339384912350268662830551",
          "0.999832251861500770782119502768724430201032856580017230837462"
        ],
        [
          "5.67",
          "0.99740843163257593621063564651488448063445555638407165776681",
          "1.00266807195242944181885968383112872487724880920737685205393",
          "0.999713599622721084435670815379344153999797221709585115593822"
        ],
        [
          "5.74",
          "0.997479315890036789356361238206369284593382747859345492106279",
          "1.00272575371484631382663473262129322754798047468882157761242",
          "0.999595542518683845402318487802479248857085564171846815376253"
        ],
        [
          "5.81",
          "0.997555366440183359493682155566455262934168206716065358841118",
          "1.00277783928270115794247959106112338033034363514832788947936",
          "0.999478322566136839414483305743127920042406994887184168954511"
        ],
        [
          "5.88",
          "0.997636428162495317836485467419074532001678392125184753551846",
          "1.00282422132644007993071981162951787141187311050842150173787",
          "0.999362180002969760121993712085163696355452076313230558653876"
        ],
        [
          "5.95",
          "0.997722335684670034269859417180616446680245229546682677838088",
          "1.0028648042612377297073547206967299811551461211153155088227",
          "0.999247352797130541205393091781512336220976330650807049737498"
        ],
        [
          "6.02",
          "0.997812913714434625765779065624303855953266231740653309890096",
          "1.00289950444670259490477497996603611251488087953931882544953",
          "0.999134076160689859932004139669669067191691408871187272810321"
        ],
        [
          "6.09",
          "0.997907977391542433178540877172360147163734949591432458355539",
          "1.0029282503616790348329475760541497384915487917352245980868",
          "0.999022582070032520642954678740775053373226223896506813797012"
        ],
        [
          "6.16",
          "0.998007332659293879727935782366447499908149327182091004270113",
          "1.00295098275376110519529510754238088390331154697870912278522",
          "0.99891309879313797075194053109487566980655634408943744298176"
        ],
        [
          "6.23",
          "0.998110776654882466979938603135343784743398943530414464965845",
          "1.00296765476318859890688246570212467525646790161390133399788",
          "0.998805850424893953858464589247642581316812263643787596588151"
        ],
        [
          "6.3",
          "0.99821809811782838686228238209617105668905545458573046019188",
          "1.00297823202085196449645158728751207203184974008093087323546",
          "0.998701056431367332351975024318089290216251253941261166663634"
        ],
        [
          "6.37",
          "0.998329077815724946607466919166350098573116072133548476487452",
          "1.00298269272018971556933228643575756981897130825444252481681",
          "0.99859893120393448499512276802131062473768938235825725513576"
        ],
        [
          "6.44",
          "0.998443488986486795084056992628635789452481723079219592204661",
          "1.00298102766281946468408894887905341452984063086493818411171",
          "0.998499683624150474398011671213203401792909891242759621661813"
        ],
        [
          "6.51",
          "0.998561097796253883366334165204683190609595390649529259635769",
          "1.00297324027780165262481096428025335624887073842891822204687",
          "0.998403516640211457029425927594482452101236835300290580485388"
        ],
        [
          "6.58",
          "0.998681663812071271032375623185362955339532257022559354323507",
          "1.00295934661449324772425657625072469555465962273866136153689",
          "0.998310626855838647133281551531763088008774304817965975289692"
        ],
        [
          "6.65",
          "0.998804940488432385585313836972813821554503134032608387998636",
          "1.0029393753090070068925388351083817827915392951746929230214",
          "0.998221204132384618658997483191600812993429481436610009644325"
        ],
        [
          "6.72",
          "0.998930675666742239884479383264282201842896006838111481657291",
          "1.00291336752435016718270440750668023366426755398742328779676",
          "0.998135431204933909149845615835765104354894147629772404196897"
        ],
        [
          "6.79",
          "0.999058612086727496872631361533788727371151311626105696286203",
          "1.00288137686437452107896343827438851545522127515551440848021",
          "0.998053483313139849304336211817633026522275604438142354217582"
        ],
        [
          "6.86",
          "0.999188487908792228165316010057894525636635941077788768175444",
          "1.00284346926172756795514269393884550240746466615428159681667",
          "0.997975527847508353978882331875120489430422786995506447964455"
        ],
        [
          "6.93",
          "0.999320037246291829476478260785086542730572724522570686039396",
          "1.00279972284005167735432479474174652545839686520518919890472",
          "0.99790172401180714635550542272910738887990883339652180712375"
        ],
        [
          "7.0",
          "0.999452990706672917506610496479863779272667684971782854391099",
          "1.00275022775073479779238642557111246782577285656198178352285",
          "0.997832222502245617544651519517873179335930505199999759849886"
        ],
        [
          "7.07",
          "0.999587075940404225365244559087611811786198896368550157474419",
          "1.0026950859845720510253275995561749082907784929833072161397",
          "0.997767165204036318609589460935808631354743550922375639519889"
        ],
        [
          "7.14",
          "0.999722018196602621362452900560880694273315003881541863178995",
          "1.00263441115875242245443347096521035479996694385104197520042",
          "0.9977066849059140092063915814151600222729429312741210427079"
        ],
        [
          "7.21",
          "0.999857540884239482102991734485213901283406523314372515305636",
          "1.00256832827963855338816681893413713696661632685365752134732",
          "0.997650905033152313674408632316267470317517076337787161827719"
        ],
        [
          "7.28",
          "0.999993366137795836267775788942796555991651587571335875883955",
          "1.00249697348186022405958230813579069892970332262183086493261",
          "0.99759993939958142695803580036566911070576919483080083103221"
        ],
        [
          "7.35",
          "1.00012921538622003877211809881102727408986691238518357006978",
          "1.00242049374429335593422827986459199556793132808227541975586",
          "0.997553891979073033128818043644449126834152515023129331229001"
        ],
        [
          "7.42",
          "1.00026480992402931161405318973408696632501804940366595218039",
          "1.00233904658354613121576681146940077980029750348672713986942",
          "0.997512856696920710875038869517193758191574494302140294805483"
        ],
        [
          "7.49",
          "1.00039987148338636957050641935663793317866190182781823107038",
          "1.00225279972562200523779335271673933588349133662766997880815",
          "0.99747691724150566392276378325470301961473316900343573087316"
        ],
        [
          "7.56",
          "1.0005341228059746037715898428039998199368055685320666303326",
          "1.00216193075647585809168012011975906369895747680475067847275",
          "0.997446146896598689175495234268030191119605492799801674181946"
        ],
        [
          "7.63",
          "1.00066728821348998726991415422008107974588589917051976063755",
          "1.00206662675222418602466121073500686020747124018420916531066",
          "0.997420608394609939117590723308890009497592379430845055511745"
        ],
        [
          "7.7",
          "1.00079909417556505206603673347036960363865164992260066932282",
          "1.00196708388981296800490466140308581934159818921335380299914",
          "0.997400353791058303974029645260399767606816909312430758182108"
        ],
        [
          "7.77",
          "1.00092926987394001904400752943629039196316503248603934879414",
          "1.00186350703898756236341916960079315236034178869258265531327",
          "0.997385424360492188143744268916436325170230191798099152168733"
        ],
        [
          "7.84",
          "1.00105754776169848715610344381087558880682002335387632430905",
          "1.00175610933644760364487879865751503608317229061075987417739",
          "0.99737585051405313815311339081604225123068365898380048314981"
        ],
        [
          "7.91",
          "1.00118366411639004559440958281778159319008638719707643140959",
          "1.00164511174310629910656697575649696252377118813945279543075",
          "0.997371651738833248302076239997551412471366870341242800983156"
        ],
        [
          "7.98",
          "1.00130735958586979514609359651423236365416385502063718642157",
          "1.00153074258540769358201895732318924859462804381787202224549",
          "0.997372836559136576793419598917890900015133471759979544894738"
        ],
        [
          "8.05",
          "1.00142837972569507749863628494586683172919533033416357844309",
          "1.0014132370816873142216819504448949985828885713852701678665",
          "0.99737940251971400009899044910369010768443030624931481856625"
        ],
        [
          "8.12",
          "1.00154647552693273110112493642098325599855082933050367369211",
          "1.00129283685459106426115614378059018040852608156790156253774",
          "0.99739133619100006659871209644029943616340150459218037072164"
        ],
        [
          "8.19",
          "1.00166140393324592821241948109332960442736714230945060563967",
          "1.00116978943059425662186646256283328511697268528083573661853",
          "0.997408613196339531596232976207582071936881684191259372882705"
        ],
        [
          "8.26",
          "1.00177292834614810032786889154458925895286770819040139283225",
          "1.0010443477276872208757691148607033284364934953784244970921",
          "0.997431198261150413806620681031053557009374164517350623502741"
        ],
        [
          "8.33",
          "1.00188081911733261978631098833371725311813284220505353282239",
          "1.00091676953231594583821390375504190183375889138069257347649",
          "0.997459045283929657316374307895302559169718027807410866292284"
        ],
        [
          "8.4",
          "1.00198485402701075646309365971844945014856839215023527841323",
          "1.00078731696668570755662990943818797423051497551562818350229",
          "0.997492097428966861857057818466310939813167753119426406922232"
        ],
        [
          "8.47",
          "1.00208481874721694324710848567433205954302656460345382044249",
          "1.00065625594755255925162956259728767885935696377346053394642",
          "0.997530287240591107246459834558249794136288376834506241787433"
        ],
        [
          "8.54",
          "1.00218050728906952629203507486485847767930323061033542270532",
          "1.0005238556376419139851395562231569713729887307863963000342",
          "0.997573536778735694657808844962617328706517893114505838965027"
        ],
        [
          "8.61",
          "1.00227172243300690017311737523989765650097219360763353313797",
          "1.0003903878908452280951540789055525283871311530092954453079",
          "0.997621757775565708154964001170363996414338463450645333219627"
        ],
        [
          "8.68",
          "1.0023582761410531789304004511638533261839818372385880643762",
          "1.00025612669235499665176430511075325879791681807114743402939",
          "0.997674851812873715568215990665728465451638649004739234859695"
        ],
        [
          "8.75",
          "1.0024399899502042669356030441506025786393762417196101568068",
          "1.00012134759490491132165517180164019858522871307487146797543",
          "0.997732710519909730027119958963110802110432303450777351456418"
        ],
        [
          "8.82",
          "1.00251669534606429460274334533100237130228161447893429420858",
          "0.999986327152286122859252067762097849425088650991934439208597",
          "0.997795215791272795047585344203479751160434117817311849956836"
        ],
        [
          "8.89",
          "1.0025882341159037899531601185753076706891361665148131063673",
          "0.999851342351312118288399922283352410202455874245085664708338",
          "0.997862240024453290826876610407939371537152463028127792264073"
        ],
        [
          "8.96",
          "1.00265445868035457567979999648436057159858385913778562155128",
          "0.999716670043403796247030471619575124046577986668726091798822",
          "0.997933646376577342367486239855889659765936577950521025261509"
        ],
        [
          "9.03",
          "1.00271523240300211157422639399028989698001130142405967212657",
          "0.999582586376962938392993888844525229446492361860554240417864",
          "0.998009289039867597538573602900799024390126115038366570749004"
        ],
        [
          "9.1",
          "1.00277042987718373443111375331585114478012732594831836030633",
          "0.999449366231696471227025234448565316383038248863014311995221",
          "0.998089013535298192829363293700432424122969029454322918156945"
        ],
        [
          "9.17",
          "1.00281993718935086414075236125941504287177414861488305898522",
          "0.999317282656045737392062322206036708537812335160822625926012",
          "0.998172657023885995348417475846991281282711268136932934555967"
        ],
        [
          "9.24",
          "1.0028636521584046202016627586791475210317920822166206574799",
          "0.999186606308864499492715769934600433900427268667210840304833",
          "0.998260048635025261935903621479582411645553278086123301019435"
        ],
        [
          "9.31",
          "1.00290148455046729463844381598877368769630876990892055674402",
          "0.999057604906476638216403621559343728477334907492605848265575",
          "0.998351009811238751786831587147027110174855135581968839495028"
        ],
        [
          "9.38",
          "1.00293335626860661582478837707719748504317011217862547500134",
          "0.998930542676229539542056035526358509157501208435495053438052",
          "0.998445354668685130733478010990634629768200639295951679563144"
        ],
        [
          "9.45",
          "1.00295920151708556728642117764102434399001828726799905504793",
          "0.998805679817642056250167413731742313289099750886633038430782",
          "0.998542890372730277531145469210612470719258867657839154226278"
        ],
        [
          "9.52",
          "1.00297896693976754484232951773666638729436870853001479134179",
          "0.998683271972226743199606986077765306272632282500093884927037",
          "0.9986434175278589104834017734556163037059262038577966332706"
        ],
        [
          "9.59",
          "1.00299261173236468805291458116056368937037965163481937035864",
          "0.998563569703044873157885120204142676464872420388444100460774",
          "0.998746730581172862877758560325298599154422945769440080828592"
        ],
        [
          "9.66",
          "1.00300010772827614711793649308507064450104970708591852240867",
          "0.99844681798502961206106994205220852405519156065488302087066",
          "0.998852618238693415168704186414625289651974848799332634163614"
        ],
        [
          "9.7103363280503964439075230246082935",
          "1.00300168834592660670323318685890724961586109633708740655902",
          "0.998364820736409280012748766129130006541164653877470479938256",
          "0.998930231225596573924854173557407768013769048009733939718542"
        ]
      ],
      "flow_calls": 31,
      "seconds": 29.34989094734192
    },
    {
      "index": 2,
      "rho": "0.00300321588127129126352992476078557788028339513982919997174382168656540720814439822666356116828224629129734374090426157511990978437589807",
      "stable_coordinate": "0.000000318328468819041719837402292228694018463989476176692796708656674179953211375737781594083524451810034318487146310383201954929609360530556",
      "period": "9.71037707156578191072396209268209813306876990706087058946610206863625479924692393669682132356920416188804801921995457079652525488336229",
      "initial_x": [
        "1.00600675009101140156877968692386338445458525426913457663628435202980499436950017219110871642008894439262900596895483353344177449836116",
        "0.99672798706365690723127615143732312528331382398698146983946829775549259212318323103081281031698377164010296833077851739361432775164274",
        "0.997859518378528575721141475658527797821481989099753748733940806371866124940854218685233800943794679095143302207629864310660859915228118"
      ],
      "original_ode_closure": [
        "0.0",
        "4.195316661300116293101167989947900283524265238212728878e-155",
        "-4.661462957000129214556853322164333648360294709125254309e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.675375731798918567103627221018247108027821304560331983687598729638449766394805677780259217284197508216052836757400255238930225882674557",
            "-0.355019580173913950931209235800337927405807267667293996776736687480913633962923437824799714171020938806456671936621299656810231005333082",
            "-0.36843509441224858962670815559804681266972876384964353845440921513005239398503078859702273781291689785303781013103541118016656260394949"
          ],
          [
            "-0.195137819690171457454554982109797254425048592129268075951389955380979086159928829484334958056935263242263444043171746293042390693951887",
            "0.78652734388663539023173001440696605804558743533292404381306366794757388698909810712410719842892176108675350810148742549559060358155615",
            "-0.221539360396851679322357647684850117740781421916179004162901088891721953637979619446256961540734376703111752107070163462745792604819109"
          ],
          [
            "-0.407034025479962028362273486033842709703818519584051030777446293991291124252228193588884335168105651629261321158494766632087174728951725",
            "-0.445084171605999309242862845700155525187472543708377518785794357973766184548572075617267150651923616548676857982905236863180975462134696",
            "0.538096924314447549394647007780905533830729885062236896488496497504600824913533801962297360027339377400197086962430212942105634835670533"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000058781440193855056323792604354668050588611679135552382194748007049259293357069603594449967921735106859588421190307167890601931556",
            "-0.00277221675106095048982370988390606427317834836172243747143861250323104230649321919864668477824356149010079815919751114731101377442739518"
          ],
          [
            "0.000212037802325290471496518436671225246717667092310490848751371753717385399456132545690052302518835870351076631586594757116990521273136951",
            "-0.00000058781440043182055899471992484677636726116129843153466305238944601429549598382937216875922057064806516406289400939505244171941431573858"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999999999999999999997810252225487316115291868931741635699644173819904507750751887079966470025882414470734856430645",
          "0.00000000000000150673000424320611869990414081470326743667304360322169273666173794269284387123270789481592346535129201126215572944347059531702877619628"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000000000000000000000000218974777451268388470813106825836430035582618009549224924811292003352997411758552926514356935495913643001961993432656712896333277158534",
        "monodromy_eigenvalues": [
          "(0.00000000000000150673000424320611869990414081470326743667304360322169273666173794269284387123270789481592346535129201126215572944347059531702877619628 + 2.31164681365633316504353622280528307298990736546572134592785285875980754814169204295262638357551591215218528320578492114217036888822678e-163j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999661391931410069762485 - 1.40391074263895054191878017841506081808653059816351811801275391173530843912084919852261296997420516410472176520472736319412329853196221e-117j)",
          "(0.99999999999999999999999999999999999999999781025222548731611529186893174163569964417381990450775075188707996647002622102253932478666816 + 1.40391074263895054191878017841506081826694981610313143288469741091332822132489848793487475614966290964505958356679662252552569254491918e-117j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-34.1288346524037187740759401060339332802974589292177238575622294367887071322598324996843907399101940569284243572573982374678624938296901",
        "det_monodromy": "0.0000000000000015067300042432061186999041408147032674366697442445481096893169099421054521889970768234860791007307946641237345037169841055218000142222",
        "liouville_residual": "-8.18355689310002245107062370370083219443309195913486421258667117635344957505258612766353612131738057078831238287956248495196588123637306e-155",
        "periodic_trace_product": "0.0000000000000015067300042432061186999041408147032674366697442445481096893169099421054521889970768234860791007307946641237345037169841055218000142222",
        "periodic_product_residual": "-3.32154391718215324730760054906859749664740325742215191394155438652132403720010986175270230892211438737383787797944609096897890342904777e-157",
        "shooting_jacobian": [
          [
            "0.000213254242087169209215318170418780460906184834560805046790424560790571303871570363309937885920553257317103788861094951897682702551842779",
            "-1.00554565691317502503148143062902399534718191642919108372289666566379055893547922106485427023639299603057355323598291460614694346800237",
            "-0.00000112554208855063844234595478955870308460880926299982465561329910362398472374942028287637428181911459876767486105296489898714213718096174"
          ],
          [
            "0.00024459076042313875552712531401270461327769790911596985071802290316768301083319812350283448845955024187754072474532846650219030638666871",
            "-0.604574639799296467971758105050666834950557341081541859397556580334449823840240721353502071467730923670064907782999318295091997096629181",
            "-0.00322082853617323004357265896091597895523528915412935377645420647514764608962368723863510904172977652870701141356874297731708103146675391"
          ],
          [
            "0.000155119735834889925737871899493132416023854662279236813065841443544735281512483308275511519820044572640430690487588204193954425356937786",
            "-1.26069776202462625041383041917831189782513820898061812139357072433814646963612104183485254597165808650947664111112328340467565748129638",
            "0.00310454294487311724613333681856055517533872354673603164015384413461440133949729509075094225366605777999482464977948744649121209557809579"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-154183008335441789452864111157049280279078.086321265907556044835579395278603104255396951568373212153781512054361848601900716386502644773",
            "81102758236057339894630902868221622978445.6865522131550918603600900586878726825686919937959604573342332870448928577167218542268768458827",
            "84084692419837001962485162893478625365293.6775685358344856467730835176413811725797387644252918234191013431570051226987239718885135263218"
          ],
          [
            "-32692607026163821575108658766288630094.0390189150493664413508368617744107994402239998519585954958565233829664639255147758287684745351894",
            "17196840510342456054905801691931390635.9274021736246882828037778936528519306065074290596087521539580170143346439892228061789915728435426",
            "17829122909685054955526959641553881341.8462631254127557438908501883395654786661059216969948338314275974469836591007523886631429957705705"
          ],
          [
            "-5572050152496742747867916759644880496138.27212632871391049971882470390848643274710456635240925705281031397483847757846682189815013739021",
            "2930988578287133340010451257598547875069.11983727083646736004449017243511987063267229462538833174981307816317353692389939709002528598452",
            "3038753285973442908921880496002239866673.93832901934525644442498094950461087475652921885985921008402950852870521311188685968026089400743"
          ]
        ],
        "integral_u": [
          [
            "-8.12259181775458244109097864590058610797422622166302480467433027297202172008455992125979870140221485294462848556649609773246830084644429e-155"
          ],
          [
            "4.8363107653658547228256830319606929407968982954797671161873077281517895979312606768298066667644493488272769026561620594071236123350949e-155"
          ],
          [
            "2.76695726089847347215569026643141950918283109146476018741052557290616760247585295953978234355040425802206649151844364497056064993425062e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00228",
            "0.00372"
          ],
          "bracket_return": [
            "8.54242299763908711139331512976e-46",
            "-1.3516959002630563522489646144e-45"
          ]
        },
        {
          "stage": 1,
          "rho": "0.003",
          "v": "0.000000317646946147018050743821611329",
          "radial_residual": "7.0346956792493479618e-48",
          "radial_derivative": "-2.1852117149200568511e-42",
          "correction": "3.21922843046204e-6"
        },
        {
          "stage": 1,
          "rho": "0.003003219228430462035674923923539054461218",
          "v": "0.000000318329178543294897190586259931",
          "radial_residual": "-7.3294378623308625012e-51",
          "radial_derivative": "-2.1897511632607357456e-42",
          "correction": "-3.34715559708468e-9"
        },
        {
          "stage": 1,
          "rho": "0.003003215881274864950994032776236956466236",
          "v": "0.000000318328468819799476228069528883",
          "radial_residual": "-7.8254695714196083637e-57",
          "radial_derivative": "-2.1897464873531544439e-42",
          "correction": "-3.57368746410394e-15"
        },
        {
          "stage": 1,
          "rho": "0.003003215881271291263529928834621877048827",
          "v": "0.000000318328468819041719837403156035",
          "radial_residual": "-8.9206687261357548158e-69",
          "radial_derivative": "-2.1897464873481620271e-42",
          "correction": "-4.07383629916854e-27"
        },
        {
          "stage": 2,
          "rho": "0.003003215881271291263529924760785577880283",
          "v": "0.000000318328468819041719837402292229",
          "radial_residual": "-1.1592348308073845662e-92",
          "radial_derivative": "-2.1897464873481620271e-42",
          "correction": "-5.29392254996261e-51"
        },
        {
          "stage": 2,
          "rho": "0.003003215881271291263529924760785577880283",
          "v": "0.000000318328468819041719837402292229",
          "radial_residual": "-1.9575796474131561814e-140",
          "radial_derivative": "-2.1897464873481620271e-42",
          "correction": "-8.93975471007073e-99"
        },
        {
          "stage": 2,
          "rho": "0.003003215881271291263529924760785577880283",
          "v": "0.000000318328468819041719837402292229",
          "radial_residual": "-2.9689838148551752575e-156",
          "radial_derivative": "-2.1897464873481620271e-42",
          "correction": "-1.35585732504163e-114"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.00600675009101140156877968692386338445458525426913457663628",
          "0.996727987063656907231276151437323125283313823986981469839468",
          "0.997859518378528575721141475658527797821481989099753748733941"
        ],
        [
          "0.07",
          "1.00600049000691013652395034754180596352202901254914464274475",
          "0.996505967665969555748435010506914341152597290040561896952345",
          "0.998078967461168409029390372827018681386827104158397138987985"
        ],
        [
          "0.14",
          "1.00598188031660882766194977152939957001872072709409034944261",
          "0.996291124984673033820993171429397735351707197824642572544309",
          "0.998302378535796007419556897996014411355182293569377893273424"
        ],
        [
          "0.21",
          "1.00595095974557873631698080396753823422657637251959998497928",
          "0.996083897059169713181821507858340822120020756311040298138251",
          "0.998529295269604601992966802523515795996957534105376883163229"
        ],
        [
          "0.28",
          "1.00590779260643417119456015767435325106182723543702367239587",
          "0.995884706250774501891486845099784918670027900921422685480804",
          "0.998759253946640341250294206420020884245722687370385696358604"
        ],
        [
          "0.35",
          "1.0058524686596822795270728539244491163758622694062847638613",
          "0.995693958398586907985354627731268405813808644241031814383659",
          "0.998991784404741558003497010201303852589512837705086465684473"
        ],
        [
          "0.42",
          "1.00578510291958195147673346487060296606057839883270812761815",
          "0.995512042009561422196519593571485922841180556142222202546121",
          "0.99922641098738891568129368470703981334722135071635069275347"
        ],
        [
          "0.49",
          "1.00570583540559325083496501870167160467600402280822959515659",
          "0.995339327484252030657422031693928686005197650382425938656131",
          "0.999462653508616873146253812134686801520493073836342260472565"
        ],
        [
          "0.56",
          "1.00561483084003185717585187944521336889867724583153293899594",
          "0.995176166379632339426762537670060816441813432271157366347598",
          "0.999700028229095527177875665564559985310479998631372614213204"
        ],
        [
          "0.63",
          "1.00551227829267393846458088763974327828907320364934379892452",
          "0.995022890710317136632380640302544625423548786575731649448296",
          "0.999938048841453665124573283975178565730049237376763252962352"
        ],
        [
          "0.7",
          "1.00539839077318523035038462771985460814742232267268238177436",
          "0.994879812289434389297266664820219809101879235886823620341285",
          "1.00017622746287898908401078663426689463937169522949452338643"
        ],
        [
          "0.77",
          "1.00527340477237345489092232833157077126167699534216724804778",
          "0.994747222110318814223330757513513296890002633039935520587278",
          "1.00041407563300015764262551076099394392431968642243199480264"
        ],
        [
          "0.84",
          "1.00513757975338515961464393625457760869492218042998697296662",
          "0.99462538977011940849586803643093276320645859465607224810239",
          "1.00065110531502772867343205971786544813326093040101628875624"
        ],
        [
          "0.91",
          "1.00499119759408620850471797915416133620881820207137181368752",
          "0.994514562936333797162758884028866284228891823475500709137993",
          "1.00088682989810746914967409392419644061646508583678231822558"
        ],
        [
          "0.98",
          "1.00483456198197914101214755989083968394139734966867462587869",
          "0.994414966857202064485389644309085301559854603333946566912423",
          "1.00112076519882001130552133934953435812839870161313197733345"
        ],
        [
          "1.05",
          "1.00466799776312008714053408232046456160789564036956573647726",
          "0.994326803916811981216566194541034675937993935787977540916213",
          "1.00135243045974565693565316601664924251627219281736281297305"
        ],
        [
          "1.12",
          "1.00449185024660256340400732804461829891462105827667629512794",
          "0.994250253235686313628074701971379068376114728727332226426409",
          "1.0015813493430024321143071535905449876772626966109690013096"
        ],
        [
          "1.19",
          "1.0043064844662749787468981572129228540005164154261134327057",
          "0.994185470317541280550471230617633540226126664567872752707313",
          "1.00180705091665943138252790611640189106266332601449677538687"
        ],
        [
          "1.26",
          "1.00411228440145278057997994861054285965059976989204441359724",
          "0.994132586742823283190216825438839350263688659277158263086766",
          "1.0020290706319262096330766025360901241349381046850956148144"
        ],
        [
          "1.33",
          "1.0039096521584746257983086783596693159970661467388414031814",
          "0.994091709909548830938180494067892343489010580701505947499017",
          "1.00224695128902261414460695602756557324566667397646696700442"
        ],
        [
          "1.4",
          "1.00369900711503455534768684154245707464443279677806326601616",
          "0.994062922821890178825148094831760052136815295094088480895274",
          "1.00246024398964211627261058761082853895979983308146445349698"
        ],
        [
          "1.47",
          "1.00348078502929869810024943323021199398165425904426136026673",
          "0.994046283926866625684473873699905087149044302922903063031474",
          "1.00266850907393550388310578127220885564800919004901737953965"
        ],
        [
          "1.54",
          "1.00325543711588537460173732810465960571942960376211873345656",
          "0.994041826999418737286725685489397373190209454831026535959788",
          "1.00287131703996081611062390406113871259365576974850079303898"
        ],
        [
          "1.61",
          "1.00302342909085148765980208648071105023919194824041026615795",
          "0.994049561076059991434852910082404094936389670847478836087224",
          "1.00306824944356970743097324865870632673716400879913057942039"
        ],
        [
          "1.68",
          "1.00278524018788567868765841117855411292046969637743516135935",
          "0.994069470437217523924559434710370379367756275632939416986017",
          "1.00325889977673006495222838352746414974873264610477778659239"
        ],
        [
          "1.75",
          "1.00254136214795982992896778110145023045206919525640125186049",
          "0.99410151463829081413147618886820396913881345810561680201893",
          "1.00344287432231969752850107389404795206331799175381481531682"
        ],
        [
          "1.82",
          "1.00229229818473506635202204379242250248435913899891246925684",
          "0.994145628589374313761222996490797983234685100837547558545734",
          "1.00361979298346627298160632834317645039302758166551895778431"
        ],
        [
          "1.89",
          "1.0020385619280564492230487670353962277596405011787429521998",
          "0.994201722683507218370184128913000679763522493042359826508462",
          "1.00378929008555438381088312218194403802326784987763709657941"
        ],
        [
          "1.96",
          "1.00178067634790207646846384464376749543929126404345885124348",
          "0.994269682973230835597645464862325329595201531684748441345702",
          "1.00395101514907163342662663411109847549082408194723632035559"
        ],
        [
          "2.03",
          "1.0015191726611773605511336227031059893638641116948606489574",
          "0.994349371395151345366800522102904135592169839078506111632875",
          "1.00410463363152189261615790655400477457072433675043678235155"
        ],
        [
          "2.1",
          "1.00125458922376391661332496272869343370023601054560162255739",
          "0.994440626042123207250045342488261125165711973036141700039617",
          "1.00424982763669529515843335468349303213966312933952654089415"
        ],
        [
          "2.17",
          "1.00098747041024486102221118337660478586558885681033864531885",
          "0.994543261482586084425794069348585922373198838279719666515192",
          "1.0043862965896510147039666114977071193750937446006714098633"
        ],
        [
          "2.24",
          "1.0007183654837345158235115687972972181839303878949855124462",
          "0.994657069126505962964008966664916948221418906328943388281643",
          "1.00451375787584026167572705994374128059821270173409198281087"
        ],
        [
          "2.31",
          "1.00044782745824068279407097221114683022863858171237761784714",
          "0.994781817637289196478285238039453792010543375586759541992844",
          "1.00463194744287310563897643592356191006052677747513172190122"
        ],
        [
          "2.38",
          "1.00017641195598195720450516338524192298608907975450291295196",
          "0.994917253388956553460715203014529671710214616484339371708606",
          "1.00474062036351348945970175224025202338220949134156016184504"
        ],
        [
          "2.45",
          "0.999904676062071180357692102949178581884258810598740090973855",
          "0.995063100967783049797784037747676955125233426635365762577871",
          "1.00483955135857195874916345228560372202125124721376950539641"
        ],
        [
          "2.52",
          "0.999633177178959282837449455621979626683326809335991982720378",
          "0.995219063717528482687960240370439680622308353457100527303177",
          "1.00492853527845496434317929983271761215477995621569810206535"
        ],
        [
          "2.59",
          "0.99936247188301166377174800199313333841697002989881377685459",
          "0.99538482432730322446209130179861070461811480675019638923977",
          "1.00500738754222286708273498918466838509072191539751469127244"
        ],
        [
          "2.66",
          "0.999093114785562115152229606388980696628946898650376774857642",
          "0.9955600454610340756043951390895588550204256337973998481439",
          "1.00507594453310572349660133882870853461780572413886947730622"
        ],
        [
          "2.73",
          "0.998825657400757375530259577944657586940867595603447099342538",
          "0.995744370427415915925210219133263836321912590843130838905988",
          "1.00513406394952628010860898331020389523419971359377914372572"
        ],
        [
          "2.8",
          "0.998560647022468934714724611325014258584914007778533266746913",
          "0.995937423889156642386963605051066971145070395700343195073176",
          "1.00518162511078305759494260236592069702663267210962570952887"
        ],
        [
          "2.87",
          "0.998298625612507968220770595113999975702544520924688527307575",
          "0.996138812610245563460261257954175512689762388784378348119585",
          "1.00521852921665265243726599522476263158760135626362295784068"
        ],
        [
          "2.94",
          "0.998040128702334520263188718362688574360078886640298408933488",
          "0.99634812623989916595894767863254468002267901217524673817679",
          "1.00524469956027909697606635563864405026793310769253426671761"
        ],
        [
          "3.01",
          "0.997785684310403543488323627416404351524351521621823685993623",
          "0.996564938131763124805445623824488696167841629998406697139718",
          "1.0052600816938289597153041703355369645426721960213759129911"
        ],
        [
          "3.08",
          "0.997535811877238410225153755177104379365604806522191475411781",
          "0.996788806196875743490186162976157541271308539057207052457594",
          "1.0052646435465034857868801464721382933199055888047951275121"
        ],
        [
          "3.15",
          "0.997291021220267301151022966538724130029427195250241018088237",
          "0.997019273788825857782761804930893235083053592399743643410619",
          "1.00525837549461311237559803313316873669379840838897506593035"
        ],
        [
          "3.22",
          "0.997051811510399717943403916471816687616002882363138155990237",
          "0.997255870619467782001925706043508800243423091055783801909009",
          "1.00524129038353477746044961100122554015457978739653192880764"
        ],
        [
          "3.29",
          "0.996818670272259517711529679911043502689260248921834514083537",
          "0.997498113703487309513284893295906826356786619881997164932806",
          "1.00521342350148819824301529281320732260441267217314208120288"
        ],
        [
          "3.36",
          "0.996592072409927584061876371810483871048131265775772490987841",
          "0.997745508330046289187500039272708051682501453099209925966838",
          "1.00517483250518334978692636667792351944294156236330728252599"
        ],
        [
          "3.43",
          "0.996372479259981780603207629569947957912913067554809126553529",
          "0.997997549059669086970152418820443378842917933474041714444263",
          "1.00512559729750734419153051629065987264557407648273089632669"
        ],
        [
          "3.5",
          "0.9961603376735544169285006856274960992890416616714316539051",
          "0.998253720744472512714272444296545751719871376125386224575589",
          "1.00506581985753441537463112603617446098559822107035879978696"
        ],
        [
          "3.57",
          "0.995956079129058324041045112796260511226842764984274326442183",
          "0.998513499569781758714612676237432162680580712432864131111853",
          "1.00499562402325737532474875236397612513706976119775551416741"
        ],
        [
          "3.64",
          "0.995760118877162004097380608221396344119635668396523758297568",
          "0.998776354115118773950950503911332042213346306021539117756702",
          "1.00491515522755234932790515235450622906141838272950432998118"
        ],
        [
          "3.71",
          "0.995572855119522394324413303658070839973596077605377568517955",
          "0.999041746432496505888900631504038384319549288793162599142289",
          "1.00482458018800045069388585953686692547336008998538952140263"
        ],
        [
          "3.78",
          "0.995394668222710760077094896819253644742605682479741937103111",
          "0.999309133139902800431899254525842260303993092484281127555846",
          "1.00472408655129995802185741967923919243917005112222746349459"
        ],
        [
          "3.85",
          "0.995225919968693286487970603889466683822997331921204135234919",
          "0.999577966527811681105979862350985484782401561039883766285747",
          "1.00461388249311015763999591235726578077804996047662042902489"
        ],
        [
          "3.92",
          "0.995066952843153236898451154669995390247442685803667398765053",
          "0.999847695676517450350607965022826403178737355629058630996105",
          "1.00449419627427296937762230936916625621061434854139890657983"
        ],
        [
          "3.99",
          "0.994918089362866239334588740574176417351989851984715623545073",
          "1.00011776758204878563877989246555235700744239848863095455547",
          "1.00436527575446045711731863028967358392714269190948476309752"
        ],
        [
          "4.06",
          "0.994779631443264484715980398707775930996519794283280371702069",
          "1.00038762828838595344789783620235726660159026754603445724305",
          "1.00422738786439502308520384108382792107274212190801063024939"
        ],
        [
          "4.13",
          "0.994651859807249492114214489612275007701826806414518478700838",
          "1.00065672402367464130044027281094741407761909936720194821175",
          "1.00408081803788419917985706257980027110377816600482332086688"
        ],
        [
          "4.2",
          "0.994535033436236721935714600527502073570341366670611167232479",
          "1.00092450233810491112390052235213156159983557854759806725251",
          "1.00392586960500319999831601633933066185513740269161786030556"
        ],
        [
          "4.27",
          "0.994429389064338787204331414239971284662605129233849780263479",
          "1.00119041324110359589200085592118107415119304166441658529077",
          "1.00376286314784552964808190350740332443271793799086546472537"
        ],
        [
          "4.34",
          "0.994335140716517401408794398894119922611748583539047114664327",
          "1.00145391033547327512441344422426928887454420093175697787951",
          "1.0035921358203446970344096373606778251475029965063033972232"
        ],
        [
          "4.41",
          "0.994252479291457569840303418539025423595190660755021671447353",
          "1.00171445194610094042498484087729958453355323865404279358971",
          "1.00341404063374827224800841487672391670015913759437550718061"
        ],
        [
          "4.48",
          "0.994181572189840927728284148531295138942949237239849395623498",
          "1.00197150224085475332003306265133109520122051597142856496256",
          "1.00322894570939891206527402410420104092004494511861954219332"
        ],
        [
          "4.55",
          "0.994122562988618587879729316099619236241136877506445116183017",
          "1.00222453234128804272015696257630635606804993484407759603238",
          "1.00303723350054542020644445557750081972633356384479121657614"
        ],
        [
          "4.62",
          "0.994075571161807406264092225073881343543878545930626822665459",
          "1.00247302142077601056000950694029986806997832287230473171581",
          "1.00283929998497023592404138286357274172646023542235787300708"
        ],
        [
          "4.69",
          "0.994040691848257218625301511858167629247691159619604205721113",
          "1.00271645778772261620826898696611588648198845790659198375821",
          "1.00263555383027783442737470669798691063403025506389953354582"
        ],
        [
          "4.76",
          "0.994017995666760347659976623103566995673203346863077523704842",
          "1.00295433995149287902698609498707089911259468354322463309914",
          "1.00242641553374127021815556902687238713765529824616566796807"
        ],
        [
          "4.83",
          "0.994007528578798523047365984524256469065574725851447523385164",
          "1.00318617766874944020264969252363503944442765133128954475632",
          "1.00221231653865141925266730208735433789248061742178051321682"
        ],
        [
          "4.9",
          "0.994009311799146282966535364464793280925201300063078099577981",
          "1.00341149296790170521474545736174788083137282648350301742121",
          "1.00199369832915532152656999206581206187487113091922262674067"
        ],
        [
          "4.97",
          "0.994023341754473917205610063268681596328872972200199056882207",
          "1.0036298211494112711245498011225940154184588000527208623419",
          "1.00177101150560635947103261841252575969054786469936878862947"
        ],
        [
          "5.04",
          "0.994049590090017045687991826138967611712610732981657219688131",
          "1.00384071175973863017855870117964171311333960540538032326048",
          "1.00154471484247982004132474399666719880307073926423417183531"
        ],
        [
          "5.11",
          "0.994088003724303976417781991798108298501056802063061865118794",
          "1.00404372953676331224685318974679223090601753804346178044719",
          "1.00131527433093269293784794904480322928063026977242873710883"
        ],
        [
          "5.18",
          "0.994138504951856026251771280264787574621998539882574937926093",
          "1.00423845532456263946157034489417958775601834369565340414497",
          "1.00108316220810638948831215335943648841700163804723748233203"
        ],
        [
          "5.25",
          "0.994200991593699989379426247118783376617729651955365463714017",
          "1.00442448695549304980065398287399109324858921762881773022885",
          "1.00084885597528548307948533733752630847973482858983875831086"
        ],
        [
          "5.32",
          "0.994275337195455876355871363467721266022374129077448440742095",
          "1.00460144009758241147284819467661314056419928398936850400276",
          "1.0006128374070346497282545761594271087003552383847590798972"
        ],
        [
          "5.39",
          "0.994361391272686898483479297914650545337119721679637107545122",
          "1.00476894906531178248746026790762262506997813906277473768401",
          "1.00037559155343982275691911993467061662417570834328452866516"
        ],
        [
          "5.46",
          "0.994458979603122420321952972295066990688502526349351929211529",
          "1.00492666759194053206688589116445064723544214927624314185217",
          "1.00013760573757828300366070739257960644841978474889062368077"
        ],
        [
          "5.53",
          "0.994567904565288235153041080175587171327173959574399335994053",
          "1.00507426956160947185126683723301521380930563792738474517606",
          "0.999899368550336116782535826657102151071813500130020964785567"
        ],
        [
          "5.6",
          "0.994687945523002029723803686775516300200986609068744958427499",
          "1.0052114496995424617985512131949054953742576539328623496623",
          "0.999661368844680334582874482208423659740234329343261084682893"
        ],
        [
          "5.67",
          "0.994818859255115299605273509419141853022914060638085813828105",
          "1.00533792421875765289364639015742744995958904606301345295415",
          "0.99942409473147711495358290428167018690319588974398503383818"
        ],
        [
          "5.74",
          "0.994960380429806269002540433480018267733035593635550805657784",
          "1.00545343142179487949568487346501162221004881350068410615483",
          "0.999188032578927293358812959746080890354003933867486723205625"
        ],
        [
          "5.81",
          "0.995112222122651583857636945671803810988752287219339125830649",
          "1.00555773225606547110998623762047735418516593596723040202033",
          "0.998953666017665539197166176241009080981605153837201457431162"
        ],
        [
          "5.88",
          "0.99527407637762772170439320258825194847001033396844013041689",
          "1.00565061082153464975493126655500628550393811833612797212563",
          "0.998721474953540849223460136995700970088472066630905888639898"
        ],
        [
          "5.95",
          "0.995445614810116246079937308896245059913431598830823151005733",
          "1.00573187482955442960841118203130512892697068191901950468214",
          "0.998491934590063233676306561985120011306016642886854505097598"
        ],
        [
          "6.02",
          "0.995626489250910291292506485382243123644782842979331561828321",
          "1.00580135601177623767371193469495184473490990288957534643896",
          "0.998265514462464990068613741252523863703314909979350452599373"
        ],
        [
          "6.09",
          "0.995816332430143073380963876769232229851600390347522903108356",
          "1.00585891047818700920242172948264164797161279847980164757643",
          "0.998042677485284961013311795202548513923863049971630951366561"
        ],
        [
          "6.16",
          "0.996014758699982878558793372841483875294244792097379016077794",
          "1.00590441902342994632676255505059302767447314397986570799891",
          "0.99782387901534087182783098710180632308830163044231486294521"
        ],
        [
          "6.23",
          "0.996221364794862990055021145140001706776080418196989128490992",
          "1.00593778738069111639959518851317368435569492073957779643179",
          "0.997609565931908457662752670624668699802846557337165200417955"
        ],
        [
          "6.3",
          "0.996435730627939502360800506433304737256376551474116731345191",
          "1.00595894642255524991389395460415410770154450592277051535654",
          "0.997400175735876835189544774956860518071888868103885793022423"
        ],
        [
          "6.37",
          "0.996657420122395078404176297361840335645744189457192472242763",
          "1.00596785230835810856471975745895505502023643968507789404263",
          "0.997196135669597665658514041032528262835725577944715607461433"
        ],
        [
          "6.44",
          "0.996885982076132585562591713439912945098755211425632021139837",
          "1.00596448657768825567717247215956003003577760222115525922374",
          "0.996997861859091306770712688514868984592394060258333158621204"
        ],
        [
          "6.51",
          "0.997120951058329371375225313092577681965370180258305050661901",
          "1.00594885618981759088243628892586030445693446663095945631669",
          "0.9968057584802165685438983924849746097784877129799751808132"
        ],
        [
          "6.58",
          "0.997361848336250894817828136949215329806106530858759311846647",
          "1.00592099350896722074060619511488915165384116624720519857264",
          "0.996620216950352076113315964184695203709564588714176877515188"
        ],
        [
          "6.65",
          "0.997608182830651713711248285579130623408312569169283732319369",
          "1.00588095623544273605464031516434063330042006680111084839209",
          "0.996441615147076796679061555823871420593069669303646141679075"
        ],
        [
          "6.72",
          "0.997859452098022656310441078295534043117382938882963153888919",
          "1.00582882728280036267440963066785275001185076573028975196194",
          "0.996270316655275197641202923130701318784322490958846276545053"
        ],
        [
          "6.79",
          "0.998115143337875600882451361771996446244599188334790206220845",
          "1.00576471460133235394576593583924023657791548104479160822879",
          "0.996106670044028949069288646443816553720383198085109367285749"
        ],
        [
          "6.86",
          "0.998374734423191888012513014876981364696704580684482335333566",
          "1.00568875094828601022124494173891590353953485531474711856291",
          "0.995951008174592237645212945479851151421710241431168455422423"
        ],
        [
          "6.93",
          "0.998637694952097243477874267681187370802534250841805517472621",
          "1.00560109360535545871805420362123395684175062864215453989258",
          "0.995803647540681782945826636233066214939696113188776541185015"
        ],
        [
          "7.0",
          "0.998903487318765450529826703478013796315850991540058462258795",
          "1.00550192404410842604438554303625175711991407601443803114917",
          "0.995664887642245691947661770382645060836697014403380653043283"
        ],
        [
          "7.07",
          "0.99917156780149514226488180621058591758174742502126707222181",
          "1.00539144754013131405854830350866199929396860809215333900335",
          "0.995535010393807494792928846758464007512495763789478717192917"
        ],
        [
          "7.14",
          "0.999441387665849255950249350271303609974483841922837265768596",
          "1.00526989273679458478159958636769993524602668796476773576762",
          "0.995414279568413204024739506568572206427256287468305921727116"
        ],
        [
          "7.21",
          "0.999712394280695174011535700596902508272301418888890402745839",
          "1.00513751115965642014614815786824640485316998111279531204434",
          "0.995302940278140149416888385896683751570763723461179477096328"
        ],
        [
          "7.28",
          "0.999984032244935645165385296584684672121691704242903341692348",
          "1.00499457668263550817461193458812636140962946107799951760261",
          "0.995201218492056768762946184440715953959013318109892387065748"
        ],
        [
          "7.35",
          "1.00025574452267650818319357611458678736010132143309258135835",
          "1.00484138494719329341971162552343922504141544588266955943424",
          "0.995109320592452578055255856636303081593084762369506537924515"
        ],
        [
          "7.42",
          "1.0005269735845373023194554023284988486577336930645547430846",
          "1.00467825273587180619182690540793500605890988187670745553423",
          "0.995027432970087288025225326688609516730142323447060132870642"
        ],
        [
          "7.49",
          "1.00079716255277531080719693396045980454320748549542909064228",
          "1.00450551730163495892367894688859820873887242159471952473038",
          "0.994955721659137553152728754800543779161485218251679125070659"
        ],
        [
          "7.56",
          "1.00106575634786270915973118187729896726131615527419423356006",
          "1.00432353565455869353911136983620290297449039815340199708419",
          "0.994894332012449199014577366265504561567234533510164947886994"
        ],
        [
          "7.63",
          "1.00133220283413053222640869430244353799686198956184076736998",
          "1.00413268380750832444162309324321782288045987131461905715016",
          "0.994843388417632029709974481046751592350739127484738702011489"
        ],
        [
          "7.7",
          "1.00159595396207237657817657709401499037837678463212315268477",
          "1.00393335598252961124569591947360169305241570111034647964668",
          "0.994802994054463515641299145196575074439936058215085596028717"
        ],
        [
          "7.77",
          "1.00185646690488534894290601126850690244694057742884798405875",
          "1.00372596377976329802908944656264693498072966670608938480008",
          "0.994773230693996841519743000831220463648396408497906287703436"
        ],
        [
          "7.84",
          "1.00211320518681597365390958209099339535254773115381724091286",
          "1.00351093531077087769493787964272044672677695675499722121315",
          "0.994754158539697986102083265650562198887717780965103807636117"
        ],
        [
          "7.91",
          "1.00236563980087478247993603083607501924957712288742178838771",
          "1.00328871429823200925136049639322876394609278785951119774118",
          "0.994745816110865733334478003542871380925484293514840838749661"
        ],
        [
          "7.98",
          "1.00261325031348531037468481160274928033950939431373028197605",
          "1.00305975914404118343442762415660445625020286907277801422203",
          "0.994748220168517798198634510489065743932163767899891300956211"
        ],
        [
          "8.05",
          "1.00285552595364137191435383146023187886050212313275787874303",
          "1.00282454196789277220458979210036102951685069289119814472803",
          "0.994761365683855603960591199556645243689405090300579888749179"
        ],
        [
          "8.12",
          "1.00309196668416093472735031726951541451270659855783560694226",
          "1.00258354761849940763909786376135682923794799524062883444217",
          "0.99478522584934968149679198874110863417370650787716991205247"
        ],
        [
          "8.19",
          "1.00332208425264575363191410825804994287479220399684448842885",
          "1.00233727265963863642045385051767036342580065229737177626486",
          "0.994819752132417184209504828849477143510837613092879996246443"
        ],
        [
          "8.26",
          "1.00354540321978327289711006626172750007581284207695270450549",
          "1.00208622433326693161531182537787658524010243311707107270264",
          "0.994864874371592630627277280359781279926888231234479461585892"
        ],
        [
          "8.33",
          "1.00376146196266120794992144671229513305950329076194728454094",
          "1.0018309195019783810167940637176311040023082323503153437242",
          "0.994920500915022707679208888614900271165158818811540973265412"
        ],
        [
          "8.4",
          "1.00396981365080571822366127891462635415516538926931408693187",
          "1.00157188357311770105179694289884172440980013261009526157076",
          "0.994986518801045798165679974338211865305646961789158107644201"
        ],
        [
          "8.47",
          "1.00417002719270118728373222694602785797281688734061660818323",
          "1.00130964940688365952615140258968902756000581558977167867018",
          "0.995062793980546845298301416458803632385306055757400722686562"
        ],
        [
          "8.54",
          "1.00436168815060331301888823132632843012329774487594401645311",
          "1.0010447562107795634106450813238190045754846485258760304735",
          "0.995149171580708247421065453593095681406079021428859096082558"
        ],
        [
          "8.61",
          "1.00454439962151742762289258493077571148836090484929954963925",
          "1.00077774842278223456987445201512852833901564928067083462446",
          "0.995245476209707703143150842632207809943036935147648379015594"
        ],
        [
          "8.68",
          "1.00471778308228063191039029348055637057346335424858637081776",
          "1.00050917458560993205678619888084403700133101808760155742559",
          "0.99535151230184432199592203100285297185608839414520352126845"
        ],
        [
          "8.75",
          "1.00488147919675932813680629105673822127504114752178464605097",
          "1.00023958621447307876998069410435217439437755127216282316297",
          "0.995467064502504905074969012206449460729356009224244269132016"
        ],
        [
          "8.82",
          "1.00503514858325292619349558993459681858569614101875740304526",
          "0.99996953666068952543662311765370393320143062687532725382998",
          "0.995591898092313117325542168254439369992039956038928067934433"
        ],
        [
          "8.89",
          "1.00517847254027970566933082422564789166606333219379898125142",
          "0.99969957997353856551674210959031113664580922690199569210785",
          "0.995725759449735359031327502613957204573669998564201861911862"
        ],
        [
          "8.96",
          "1.00531115372901183667307677161031965943914080799128003003568",
          "0.999430269762715145879634090747562248500188610289434802444723",
          "0.995868376551348547711848180030406188835955912331182671142145"
        ],
        [
          "9.03",
          "1.00543291681072316204410449895043512912060377541344243546739",
          "0.999162158063727859477513472419081154561374982122785286210845",
          "0.996019459508906800874126167159514002355126140184067462024938"
        ],
        [
          "9.1",
          "1.00554350903771526074235190420548339832649650934960202849826",
          "0.998895794208561530171378833134392750394928146575242772849234",
          "0.996178701142276232096454503642455222464242965642306405001322"
        ],
        [
          "9.17",
          "1.00564270079629425753167854604221857553264272494705922157352",
          "0.998631723703897690263393599372718225867149637958931820117799",
          "0.996345777587239814723913569802295965535852941635549913781503"
        ],
        [
          "9.24",
          "1.00573028610048250218784919364667543491871515045640651157164",
          "0.998370487119154202046843446126358739360883402870339125494051",
          "0.996520348937107616116406333042321881179843897517400411327705"
        ],
        [
          "9.31",
          "1.00580608303526527237565120294083223607329085497554037467167",
          "0.998112618986568888124817699049597433424932933306806634562776",
          "0.996702059917001758335298401011360387876829619155456069522278"
        ],
        [
          "9.38",
          "1.00586993414829269506322216802962354423570315601225364917601",
          "0.997858646715511520581322613916312615650838321306109807812594",
          "0.996890540589620326255139857716799889885600364087781582286615"
        ],
        [
          "9.45",
          "1.00592170678908074771221765184753265581910045026918557100867",
          "0.997609089523164090845522185338682794987272934345867798199961",
          "0.997085407091220239656061745022681419413425013698804247432787"
        ],
        [
          "9.52",
          "1.00596129339488208912413447412456264683493373064630230739827",
          "0.997364457383661158572791099953611390791697377257460741261213",
          "0.9972862623964959605271451262576858010215049603660033541681"
        ],
        [
          "9.59",
          "1.00598861172252716025199184252334502194134656032860403374391",
          "0.997125249997730479613620910857596808209922999713394069437092",
          "0.997492697110968959315015800959101578849738704655879493034452"
        ],
        [
          "9.66",
          "1.00600360502566805213890581981482693348645018921053752835378",
          "0.996891955784819261428709638179134932487832569301100678386142",
          "0.997704290289442262642425172874177148032875872611317541310827"
        ],
        [
          "9.7103770715657819107239620926820981",
          "1.00600675009101140156877968692386338445458525426913457663628",
          "0.996727987063656907231276151437323125283313823986981469839468",
          "0.997859518378528575721141475658527797821481989099753748733941"
        ]
      ],
      "flow_calls": 33,
      "seconds": 28.262897729873657
    },
    {
      "index": 3,
      "rho": "0.0045072203766964005453156656242389392666869514056123026779469276777378394539430322654373446617526698755826660551902287505218510791359828",
      "stable_coordinate": "0.000000717157068689161791347995549415231922785884097587281952828500111792745621037783700725314047031046294439707470551999961640586140881844643",
      "period": "9.71044497768182981454197382898297241382167821566202555079838177103270254831282147174681347901014880003883375070199441579984882207984408",
      "initial_x": [
        "1.00901515791046149025242267924402729376529668869532219263784668385558747165350710231457541463755237079745977181785100950100534274441285",
        "0.99508951457070981317256829723851477619720234029312598421979887232043754321990357610092069254135895348982909495170565724194043187422997",
        "0.996787872188392998077986652572748382313515792359952442793045255693824714229084953394760948774492430447001962187527412994278967829090107"
      ],
      "original_ode_closure": [
        "0.0",
        "8.390633322600232586202335979895800567048530476425457756e-155",
        "-7.458340731200206743290965315462933837376471534600406894e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.674511046521601764464227082847595945962272404518413866537345522421934050280710366316525272410758444040251695745323503593440987998678765",
            "-0.356034755976793231835517605359589976248221949246043096485062759944397504661756739411894444134110822896452196071632010995204105369896316",
            "-0.369460718487409734453627593246172167233388573172667599359973642297889604425164035378225766533490717404736722795522045129945231469324235"
          ],
          [
            "-0.194875190682125490938166303858416419225584579069939170580929140001676866855869986508043890559005354494497957286019551693124651469923483",
            "0.78669367048296730927230282149608952318418733224830723759124922691323500953025031374756834371890639146925527879693887551641805046613981",
            "-0.221349975011875603475350807877510995500991021643501603745273183227471823834117732165564066615119608959554878007234520490402764804438838"
          ],
          [
            "-0.406439961278825558629096169794725629155409688030272614542967764694824851505211228627285425326999070242106081828488916139637122305316799",
            "-0.444444770776827159462589539496998774122129763279548755250403764836817945773164989627346823415826483655009396280309944592085762913601478",
            "0.538795282995432432633908960848859872474276972235175940543721130107529030577897806758660890525360457339979229356642397861654226459076872"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000132415134769408936964649424486886831298454463415328011336824765512354987588599371089231817604412187844150610142458895754158316933",
            "-0.00415968807323527819131300909313318756667213617017807153675582899841398956641646609601891501535787566604135173926651914638599590768851418"
          ],
          [
            "0.0003183299030499162361655223707209226436844095459837106295765773398977891790724744203205111274905860362542154556781282321661099102256728",
            "-0.00000132415134618771893078130169952724757627554273710860779748880495703316101739917095638566315075127239223760719664761744427665927388739148"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000000000000000000000401458159672511799491322531451209091017933045183744058486647203674033334819060669479102742747",
          "0.00000000000000150637043886519254534162073269442030031955432096621738357829794830749230266921444042637744946356555658636481847389646798033596688497816"
        ],
        "slow_multiplier_minus_one": "0.00000000000000000000000000000000000000000401458159672511799491322531451209091017933045183744058486647203674033334819060669479102742746640443189608926544525697097414273202194416",
        "monodromy_eigenvalues": [
          "(0.00000000000000150637043886519254534162073269442030031955432096621738357829794830749230266921444042637744946356555658636481847389646798033596688497816 + 3.1890556923281508500170183455986293234160094829124965843606562150861539411028287852831971278106554471319917529364243120279012805996536e-162j)",
          "(1.00000000000000000000000000000000000000000401458159672511799491322531451209091017933045183744058486647203674033334768963009422854618997 + 2.7698852120657286760598124286797950888543656870388373578788843897032651362013369672166069395706350555516711800533780361377224441971089e-117j)",
          "(1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005009766005624812375 - 2.76988521206572867605981242867979508742537937513635780180022235589270666356416733733465549323086596491119369266642682795953608006197871e-117j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-34.1290733204378646557043567763142834087978661245435397616135230035938798129725396101615002354380252980969474358203316521366517153740557",
        "det_monodromy": "0.00000000000000150637043886519254534162073269442030031956036841325910251972769965729129597638938806507667254711499278316242138767886366913498198225596",
        "liouville_residual": "-5.3709771705832331711685669534077844305475684384315813785174779620559334021758167042369721272489051624982622251020486765801846567169514e-154",
        "periodic_trace_product": "0.00000000000000150637043886519254534162073269442030031956036841325910251972769965729129597638938806507667254711499278316242138767886366913498198225596",
        "periodic_product_residual": "2.70963371304990074678647093515199689606340055901874553076071817779249240986524788968901869243096673327947527496980382849694195969226853e-157",
        "shooting_jacobian": [
          [
            "0.000321116387364036838187915127579284878252742365318960176205215575531773404350143020875456406145130714490493540436942441599256428512498957",
            "-1.00832213744956054453112274959894304968835192003476178436275544839163309418046999902172387296305692508435923994669642186943263631056412",
            "-0.00000254329851984485406343976097918930165410899771354983502451084694212373203491609034668508281796768925719531801871348794781472797676055149"
          ],
          [
            "0.000453618758361227288837970135178257898204113801342416324990810067893676000243820698092364729620322305897274642363187440681315441496080052",
            "-0.603971790256779039368009951854445827033490297071541800525043158076516347377930881957600875510982351468769146649268677064391162589229606",
            "-0.00482637417094674040550639229760143698830345032822538213493436725818318677628267053028637518576763355858994623054298334290118595805127009"
          ],
          [
            "0.000148743234377320569835010862331762934068252358243827937972049972315387449760669855062975378796936651835189428630349247367728962021048557",
            "-1.25883334101733549796386499694561319015483907893611760099342362084204755269242395965379940696242573296529712469281462073742421586868357",
            "0.00465322747386448687683454877096339989690566736760203834576222305367457158091207610412213683291350934004559642645382435868823549519597495"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "83982956656436323495918517340959211923745.2869093498496166220386324079142457431634921739209089770093529914810012130486377867512739203415",
            "-44374529232643892168561140129630458813293.0354217191951996033684110789188355977345707652589576321102711109114598173968566044047126096287",
            "-45979804170052469607794873218397278324830.4964676248928272941267721578981641789551456265692347135397361625465318608508744141257370766908"
          ],
          [
            "26734251050094174979833618380792466312.4978292934528862600172460766974266839326399163503959101215856043811747750440948400474146038983799",
            "-14125720883920879792663100286914559912.6302446320314745009416150279089165954272939868104394006597993214778656341327029890526506180447825",
            "-14636727222464881509651526358086077517.0655153700500436354939676645273346643121674301634942672035248801190222192103868127323367531372678"
          ],
          [
            "4547826230760771875259154965798364460898.63556479327678824895567184432397657884181638863986474108549588553653645557000236736732042688217",
            "-2402959553418060494517349059781952824965.83091129942932209433383590160824827319977236655500529659978207551778636441467135282228101885561",
            "-2489888041751652460973153421101039309815.31387296479774323935328932603001908476270821904081946260383499015531338756572228170938654357946"
          ]
        ],
        "integral_u": [
          [
            "-1.51856160525757130030418672200918239390864217105448740778117632223537411749743398184903242021563587685418557290758079205560692253696261e-154"
          ],
          [
            "7.8683514051161325408151295139550901212826879115669873585502902331292636134670640998393891929842068845158957885542485426256065614536642e-155"
          ],
          [
            "5.55634012941039063860075210858852297019681949721318270260688493564281028264179257169728713748608192277802633296151434663652786443062404e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00378",
            "0.00522"
          ],
          "bracket_return": [
            "-1.38656964098803536879798485387e-45",
            "2.80203201600103966300389683474e-45"
          ]
        },
        {
          "stage": 1,
          "rho": "0.0045",
          "v": "0.000000714860452733678087460997495273",
          "radial_residual": "-2.8883407111428929518e-47",
          "radial_derivative": "3.9858364650894481283e-42",
          "correction": "7.24651083013782e-6"
        },
        {
          "stage": 1,
          "rho": "0.004507246510830137819688023367223111784992",
          "v": "0.000000717165387978547005266163657998",
          "radial_residual": "1.0491881649967716841e-49",
          "radial_derivative": "4.0146790627724469629e-42",
          "correction": "-2.61337992051655e-8"
        },
        {
          "stage": 1,
          "rho": "0.004507220377030932654183168296325198749456",
          "v": "0.000000717157068795653224124053469819",
          "radial_residual": "1.343004669651753227e-54",
          "radial_derivative": "4.0145762821342517397e-42",
          "correction": "-3.34532108812683e-13"
        },
        {
          "stage": 1,
          "rho": "0.004507220376696400545370484958348496655521",
          "v": "0.00000071715706868916179136544615962",
          "radial_residual": "2.2007639844649502797e-64",
          "radial_derivative": "4.0145762808185253285e-42",
          "correction": "-5.48193341095574e-23"
        },
        {
          "stage": 2,
          "rho": "0.004507220376696400545315665624238939266688",
          "v": "0.000000717157068689161791347995549415",
          "radial_residual": "5.9096981725206409579e-84",
          "radial_derivative": "4.0145762808185253283e-42",
          "correction": "-1.4720602522256e-42"
        },
        {
          "stage": 2,
          "rho": "0.004507220376696400545315665624238939266687",
          "v": "0.000000717157068689161791347995549415",
          "radial_residual": "4.2613672263172092121e-123",
          "radial_derivative": "4.0145762808185253283e-42",
          "correction": "-1.06147372181663e-81"
        },
        {
          "stage": 2,
          "rho": "0.004507220376696400545315665624238939266687",
          "v": "0.000000717157068689161791347995549415",
          "radial_residual": "-1.395716552518280618e-156",
          "radial_derivative": "4.0145762808185253283e-42",
          "correction": "3.47662232546671e-115"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.00901515791046149025242267924402729376529668869532219263785",
          "0.995089514570709813172568297238514776197202340293125984219799",
          "0.996787872188392998077986652572748382313515792359952442793045"
        ],
        [
          "0.07",
          "1.00900568731765556132028259670657284244872117547667262753639",
          "0.99475683293945912486129008877019642780006594906269812910258",
          "0.997116803768920279091771026346501107494601640083330598664373"
        ],
        [
          "0.14",
          "1.00897765135775123921704318777581069576970375596564278665778",
          "0.994434927922274533931050849275443521245783936796707579641362",
          "0.997451697783820372810703888059019288172478088036662130128006"
        ],
        [
          "0.21",
          "1.00893110878896688175081079201599988480337336777690198227468",
          "0.994124453844405476213159778703565110163815058850304895991661",
          "0.997791871644411571175808348680367854585592061723172781517781"
        ],
        [
          "0.28",
          "1.00886615708417133987622527119996406047399673227171588219519",
          "0.9938260414513298427967685443908744624989343925741154335117",
          "0.998136631499903158265767081549088158378957876737022489273839"
        ],
        [
          "0.35",
          "1.00878293221433727278885431510375893531721581005897974197911",
          "0.993540296665049393109649293914211758369244205720635924571245",
          "0.998485273628598122315874335487073945457502166136835695716596"
        ],
        [
          "0.42",
          "1.00868160834696172107378674936306837463297512386532003208546",
          "0.993267799392012063658885636059419175602867260688255261611117",
          "0.998837085853131208139991206557700686895956796166916765374569"
        ],
        [
          "0.49",
          "1.00856239746026185268934054466538890404104880409004632071035",
          "0.993009102384687359041752715290183449435419669849499063997853",
          "0.999191348977070729982419500177769605888670246952020846215522"
        ],
        [
          "0.56",
          "1.00842554887417499093907516645322710546887536180796005914253",
          "0.992764730158708079123884075456065706022440355452646862146383",
          "0.999547338240136117155071898025150782302676577421332306454581"
        ],
        [
          "0.63",
          "1.00827134869940910123895130215569397829093190731214404483839",
          "0.9925351779673782957918925829610490281762424210515134226109",
          "0.999904324789210719413867198132291717975518358918119297555637"
        ],
        [
          "0.7",
          "1.00810011920600202559396487506501620426388939432833057975595",
          "0.992320910835233979322045232820653724277598433654051954358564",
          "1.00026157716226137952581517657851057494037506504503749105869"
        ],
        [
          "0.77",
          "1.00791221811305411253766043334223136230795758535559184098479",
          "0.992122362652229193373228576576598051440588571463618920977223",
          "1.00061836278221311278693465763512952093290214592332464531009"
        ],
        [
          "0.84",
          "1.00770803780149873387344887748168932807835554527747052563947",
          "0.991939935330007504128558424013866760870648238506391649243186",
          "1.00097394945776934244322724174320851278800371635025268548041"
        ],
        [
          "0.91",
          "1.00748800445196778597963161126600395586638510584946103254153",
          "0.991773998021605328435037856214486768615176148470074089153145",
          "1.00132760688811594707260802340461197623836802442022417218052"
        ],
        [
          "0.98",
          "1.00725257710999396488269103803258291268924707052910007957327",
          "0.991624886405821493586755770146025691269104603112231532273689",
          "1.0016786081684012947361458389288573903920068468443717634899"
        ],
        [
          "1.05",
          "1.007002246680967750701850411920932814924715726128976050987",
          "0.991492902037375384411634619748432988516500228794380616800221",
          "1.00202623129284487224748758713092429972397954026466627037527"
        ],
        [
          "1.12",
          "1.00673753485743405939734344579176466032944928104539220618079",
          "0.991378311763864770383382226991841002690331572242916186341761",
          "1.00236976065229445550816824120769307290764344263529304062705"
        ],
        [
          "1.19",
          "1.00645899298147089291567765102825394571959832399934172189272",
          "0.991281347210423768796615659620841163702333996838395211835628",
          "1.00270848852302638063520205151874255180022135460122486403165"
        ],
        [
          "1.26",
          "1.00616720084503957411188097016908623986365111866702082582506",
          "0.991202204332871416784615262429342193280663403909514156881588",
          "1.00304171654356571731889903507966065469295023780492937152983"
        ],
        [
          "1.33",
          "1.00586276543133287996688617082790179772947083851576593233336",
          "0.991141043040031979112332623828920399632726576424721010331928",
          "1.00336875717629334372959459575618535410407585983200469164616"
        ],
        [
          "1.4",
          "1.0055463196002732353591522639551652753010313943935340625416",
          "0.991097986885799373146095756640674234147149810373004737921143",
          "1.00368893515060537801327529763333541336570078176140536886775"
        ],
        [
          "1.47",
          "1.00521852072142781091543430079233975285989885673268912075028",
          "0.9910731228314098913344842049268429045004614390927331486603",
          "1.0040015888843974071611921582180549513455115619971399082781"
        ],
        [
          "1.54",
          "1.00488004925771065504138192549973096682467870274784849314434",
          "0.991066501078279672852821262493362328738040013932647155155036",
          "1.00430607188066170972961797395080567741315660063362357461609"
        ],
        [
          "1.61",
          "1.00453160730333371700634523664837185875007729875860011025413",
          "0.991078134971656034160575291700163715840326495720971310914814",
          "1.00460175409601039958504044067480106201437360920430161065322"
        ],
        [
          "1.68",
          "1.004173917079548681710890253384215043215805755383781728776",
          "0.991108000975224716809401662734323671456222211628290434900159",
          "1.00488802327797129135755499739943586054695368183078820545387"
        ],
        [
          "1.75",
          "1.00380771939178989552818850649062469224801389261433985009207",
          "0.991156038716708245911072552349281884557545907460057621637391",
          "1.00516428626794643295647721685563915608967948894319421309696"
        ],
        [
          "1.82",
          "1.00343377205188533457706291812415190374705712236897145154307",
          "0.991222151104383805542291264895124486261979795649765000246885",
          "1.00542997026677575330404718366265639138463967109127133212241"
        ],
        [
          "1.89",
          "1.00305284826904762882450348890979052219729778015839414822189",
          "0.991306204514342217755864643841329607756675747211986902802671",
          "1.00568452405991017826777755542797541008065536394495846969568"
        ],
        [
          "1.96",
          "1.00266573501339074118179296479143813623664080975684757933098",
          "0.991408029048202651040406223357464991370831744888828634500151",
          "1.00592741919926987402598562341295773329608107392408462158605"
        ],
        [
          "2.03",
          "1.00227323135574019841987800045277319267964581370880186891769",
          "0.991527418860890477902894853931862222668156782410978436610644",
          "1.00615815113894393858368037852615121175175142290546778939834"
        ],
        [
          "2.1",
          "1.00187614678751602035018069593761273995789723420894889487555",
          "0.991664132557978153291981898857924292525907135463311959301647",
          "1.00637624032197778624067440792297586524741695924901417908254"
        ],
        [
          "2.17",
          "1.00147529952446798430685293157826598660333700317623037262577",
          "0.991817893661981010028513495355688694327490801308305273797899",
          "1.0065812332155935169426284350343967146969786257867482820875"
        ],
        [
          "2.24",
          "1.001071514798032928233534099623495817540787335886963899159",
          "0.991988391146891391955714253740717104253068440398077259291128",
          "1.00677270329229654594561260842362479625556900813107912593506"
        ],
        [
          "2.31",
          "1.00066562313806381450960669793188541579359823278390956293457",
          "0.992175280040125514071030074317197605616160416072673978849957",
          "1.00695025195443845545111122417923016640894719210899492680319"
        ],
        [
          "2.38",
          "1.00025845865065066335880449616628399851681291676651004456871",
          "0.992378182090947814118235276204061085355379578025467906992715",
          "1.00711350939993113867975034977874371307974533269159784776367"
        ],
        [
          "2.45",
          "0.999850857294714669040242602869387568393642180059086120025238",
          "0.992596686504327325767542270369559094454899142514403577851416",
          "1.00726213542694051241631438064435371775092659924095862274083"
        ],
        [
          "2.52",
          "0.999443655161009314132698620402817636722152421734097378895387",
          "0.992830350739069766580774462085996294367354634969301334261403",
          "1.00739582017552900598925221424248310088402277301242150744585"
        ],
        [
          "2.59",
          "0.999037686757106603255177155492105643522740081685495374177463",
          "0.993078701368957626530415614071408995287941786122797013846906",
          "1.00751428480436427946525051519626082604080903162318033545701"
        ],
        [
          "2.66",
          "0.998633783301883175385211930034021490520357073364428837130286",
          "0.993341235005518623695955436946414966223415953850983408350296",
          "1.00761728210076672675070207886348858401695019531217057222947"
        ],
        [
          "2.73",
          "0.998232771032950568671965785842552130090140666732320395622267",
          "0.993617419280930549693539424654467847192151358493917362511875",
          "1.00770459702252978627919056110319054726982587910738947192768"
        ],
        [
          "2.8",
          "0.99783546953039686123245695478765990526095834072854140770403",
          "0.993906693889457874229282753992171469191844943842065536382957",
          "1.00777604717011438216919589949921915100665409489570549522507"
        ],
        [
          "2.87",
          "0.997442690060123862161035453296842187408344503923557581591635",
          "0.994208471685702661454040682883117557879392177634620252586569",
          "1.00783148318799138712639445971297949890106054572548037720201"
        ],
        [
          "2.94",
          "0.997055233939975549117167597156817219684130467663254574996975",
          "0.994522139837839546191224761369556238392735038572863607702772",
          "1.00787078909408323866320180340703080107130853560523171884156"
        ],
        [
          "3.01",
          "0.996673890931760112242917369717343611425685398800046588684421",
          "0.994847061033891931408480684305640795239642853456528794923023",
          "1.00789388253643712806814707243607747634629466840716711739512"
        ],
        [
          "3.08",
          "0.996299437662170334050520022830675737428274082004981364513664",
          "0.995182574738994435163868076591038588436667910437293268061715",
          "1.00790071497644686796113523816381696674567349434546080348706"
        ],
        [
          "3.15",
          "0.995932636075505667874840407304980258033270023910162266736265",
          "0.995527998501475200566141433715015859191436024618612452082571",
          "1.00789127179812795912471524821478286507568450232756661479066"
        ],
        [
          "3.22",
          "0.995574231920994817468876409955946817832575809497988600268794",
          "0.995882629305481279216696070913023342813370013504055440940146",
          "1.00786557234313983320885829460898616217789318175720303086119"
        ],
        [
          "3.29",
          "0.995224953277410394985884566727510275262607425849905198710549",
          "0.996245744967761227324626102852448298632792011831014863243486",
          "1.00782366987144004408254448828538661672100255464613304688591"
        ],
        [
          "3.36",
          "0.994885509117557851795787375141381820878948882360751869935828",
          "0.996616605576111659803795412571567259361793095732605492561735",
          "1.00776565144764660691126286514865673001671266954673975319228"
        ],
        [
          "3.43",
          "0.994556587915109821149941448594270503260101285967728152070781",
          "0.996994454966889160305283452598082439004029991836226936860805",
          "1.00769163775337602510511190852657060177268308330999566520536"
        ],
        [
          "3.5",
          "0.994238856296144742462597367860177980691136329342716800427254",
          "0.997378522238886034811968439987301564284120363730845760713505",
          "1.00760178282601508468356524016168010183588957270309580548994"
        ],
        [
          "3.57",
          "0.99393295773763558407217731071128450538895287118874046871723",
          "0.997768023300768332564275759438115179190019093414293201104218",
          "1.00749627372457352006521820886304446088420492867669307731013"
        ],
        [
          "3.64",
          "0.993639511315021043893640821742892514327356797095363383619836",
          "0.998162162449177766403146039970525328353423239751523163939473",
          "1.00737533012345145888335855533338512199832879934714099367911"
        ],
        [
          "3.71",
          "0.993359110500878151402236246719620634735621723465809329495811",
          "0.998560133974506084190458764312965130822866901440299386218014",
          "1.00723920383513944172001446688047375849935925195882643818682"
        ],
        [
          "3.78",
          "0.993092322016602051129123191163545677867393295035948262597108",
          "0.998961123791261523176596664739787231387159899140049064391719",
          "1.00708817826304910679375260526451653502304667145811068221035"
        ],
        [
          "3.85",
          "0.992839684738886212364059879821441784393920775430640177912102",
          "0.999364311089862676459278256193557741664933141001672821864774",
          "1.00692256778584867034251196402797444614116709267498633982184"
        ],
        [
          "3.92",
          "0.992601708662684639924921684911636456717070538545834598714167",
          "0.999768870006615875120596648201132520442189619453700415062196",
          "1.00674271707484848482860426051692792380653994554687071513762"
        ],
        [
          "3.99",
          "0.992378873922227076686585069354331404474367413509647922025602",
          "1.00017397130855850153627059954896752795176937062402812746367",
          "1.00654900034614761035560168379439944120756170631157652629468"
        ],
        [
          "4.06",
          "0.992171629871548871907968516969004954713368123260803761474009",
          "1.00057878408978295565805659707099107053509846912613596721716",
          "1.00634182054941191158480784884800845757237117327691507357243"
        ],
        [
          "4.13",
          "0.991980394225889283963190078737064995597494589007007707634338",
          "1.0009824774757947467600686194524223570909615642480232655926",
          "1.00612160849530714855090973069021055319108514700025884723319"
        ],
        [
          "4.2",
          "0.991805552265205597822424275531238569019078000628363225100346",
          "1.00138422233240381764303677558706768544331704091389017936142",
          "1.00588882192375635750985630949865556607657638083394055085286"
        ],
        [
          "4.27",
          "0.991647456100945635457731597869839719896113651246014877821157",
          "1.00178319297560115191062145798215780719228258439919234594326",
          "1.00564394451532904927997291600459686859573911250000249190733"
        ],
        [
          "4.34",
          "0.991506424007118054205151124805737831438611741290115911257928",
          "1.00217856887883337532615029163183301601756887315415685833417",
          "1.00538748484819996143985678206059844368634835905512035904756"
        ],
        [
          "4.41",
          "0.99138273981659826232315270071580712545820268744523817510761",
          "1.00256953637405682600645987677789617585783918246729467037599",
          "1.0051199753032369053389159483188768399100333550626673692469"
        ],
        [
          "4.48",
          "0.991276652383507797942441100583255228192301646723671311471031",
          "1.00295529034292979749959888328046215096108067335988787803726",
          "1.00484197091989031320679157628650986949253397324925936149854"
        ],
        [
          "4.55",
          "0.991188375112406551728933367497540100255059776413767147793306",
          "1.00333503589448768825076696296116245259788428155012975465397",
          "1.00455404820566112615189340982267375682438692767182055366043"
        ],
        [
          "4.62",
          "0.991118085554940170575625427357122583302309284615409369217591",
          "1.00370799002564092465179227083611101553870850453170469597468",
          "1.00425680390201843043957734817833925747930514529761772377141"
        ],
        [
          "4.69",
          "0.991065925074489238952360917352571541826607857732896176295552",
          "1.00407338326084003349760324422292749512816198525855525174255",
          "1.00395085370972355628504548736882591656509552276657273312683"
        ],
        [
          "4.76",
          "0.991031998579272252102208369523490562532449398667389061348699",
          "1.00443046126726635799755961707727197809641457017450345554536",
          "1.00363683097659305923010578425182086975005483515418433837514"
        ],
        [
          "4.83",
          "0.991016374324260806404690945319207153757621653419150169556313",
          "1.00477848644193083598033989241903919695994510459547324349394",
          "1.00331538535079901734409835587210192328345107395920347812824"
        ],
        [
          "4.9",
          "0.99101908378217265475888669716668855633654270144323476367794",
          "1.00511673946709714568249463395410078494871658523926030050619",
          "1.00298718140286135558785365578684761498543165600275479295237"
        ],
        [
          "4.97",
          "0.991040121583716112368009222358529895769070128869060617037315",
          "1.00544452083048948742584836424020330929477733421109308865076",
          "1.00265289721953345781957496816399159443020957725955447263105"
        ],
        [
          "5.04",
          "0.991079445527167543581211316531163085999273366443942611856182",
          "1.00576115230679937874929438770316840040759553685512929560877",
          "1.00231322297281920067164890976569360096450339265990085402252"
        ],
        [
          "5.11",
          "0.991136976657272098863512165578022181894838880467113319731497",
          "1.00606597839707012139059735187687135868219308710858485025449",
          "1.00196885946738684150294578420126064581535526742107129943588"
        ],
        [
          "5.18",
          "0.991212599413366284124643978450143945094197216666364333281307",
          "1.00635836772261203024695553016515579544459010874020599354421",
          "1.00162051666966305876288195575129980331353842554842490075718"
        ],
        [
          "5.25",
          "0.991306161846529113959041631046939350735012330073479355068429",
          "1.00663771437018602989423041502368389956450223985767257329584",
          "1.0012689122218990636001510325029758994187368434838013031252"
        ],
        [
          "5.32",
          "0.991417475905476310679368234496829851999827198207881532209574",
          "1.00690343918528770939167483237405696760872151225952295296848",
          "1.00091476994450030257469811974094381942645094248325069486451"
        ],
        [
          "5.39",
          "0.99154631779081905424212655858378476016053597769644928710356",
          "1.00715499101046822007151089129088148409831103057987612221164",
          "1.00055881832990211642034015511122216884047452711320532179199"
        ],
        [
          "5.46",
          "0.991692428377214966724966696174900338836575838058617768409252",
          "1.00739184786574229638723241331804722179781878126615413253494",
          "1.00020178903125610703875403612712401617353963532156070319007"
        ],
        [
          "5.53",
          "0.991855513702844145435309835447447026372586190763840892170356",
          "1.00761351806825692328862072343802758244872120672955973603382",
          "0.999844415349166223878603687504551501352806541697071664327665"
        ],
        [
          "5.6",
          "0.992035245525546974943431752417752454359975576083065886493283",
          "1.00781954128852646655142284712639692517035509981821888545408",
          "0.999487430719680069460457690777723915611320370205537790375418"
        ],
        [
          "5.67",
          "0.992231261944863004923177712055915914996430561012711653261344",
          "1.00800948954068108266158168308007001614899997858323443352393",
          "0.999131567206700024875078212665014077047227065274894504595894"
        ],
        [
          "5.74",
          "0.992443168089111255943116205791946174908999441358702403724408",
          "1.00818296810432454742785966300384507030708520342925429771979",
          "0.998777554001930913880677850010181125303574601625724325063148"
        ],
        [
          "5.81",
          "0.992670536866551814151023813429470996128326626980114963535465",
          "1.00833961637575486191090990250953147449382284844583147636703",
          "0.998426115935426480893727070821175563756633261110518258199148"
        ],
        [
          "5.88",
          "0.992912909779566432230512245665124223641928891133547326676519",
          "1.00847910864646564614851820088267579508851183677889175448495",
          "0.998077971999736390084219957902855787572499523513706007238789"
        ],
        [
          "5.95",
          "0.993169797800692033800817073686755965273682374060544286589542",
          "1.00860115480701791454403624591739207591133203152222597838487",
          "0.99773383389058920690646748135219732509380228441140104683031"
        ],
        [
          "6.02",
          "0.99344068230923552105509098909455992539766282723714669200984",
          "1.00870550097454980646427765262653496538433579576899779108832",
          "0.997394404566975353608920833389952087417200152456627479440242"
        ],
        [
          "6.09",
          "0.993725016087091145958008574232143520476807513281298585276076",
          "1.00879193004237565473416321741203079358563772647661633680987",
          "0.997060376833417793783204930340194497311758886501797047482707"
        ],
        [
          "6.16",
          "0.994022224372272995937366286545029737530274322714835785045001",
          "1.0088602621503148176372300674995791971108631445882131598874",
          "0.996732431947137654831149908392542582535176666383037280302874"
        ],
        [
          "6.23",
          "0.994331705968564976206228729233022171906929564849472651982088",
          "1.00891035507458435513996984085408529933576426761616204358929",
          "0.996411238252737594694960876388029687517293446341994749088176"
        ],
        [
          "6.3",
          "0.994652834409579192301107179043722974842105620742060390085733",
          "1.00894210453628725292857982073985930569264148249649914331147",
          "0.996097449846937906694630972200546613978703069995423959699461"
        ],
        [
          "6.37",
          "0.994984959175401037423178677457186893887576329973476147597913",
          "1.00895544442772882442821521720037122672485711840559693455404",
          "0.995791705275809570118264794106457274460798769618432299204248"
        ],
        [
          "6.44",
          "0.995327406959885798791620864385870407616702985440067091644091",
          "1.0089503469559974709017818846456586388822726988175245246372",
          "0.995494626266855117496211837104671636054862834936571872039154"
        ],
        [
          "6.51",
          "0.995679482986557484028327766501372319864299316695613013528498",
          "1.00892682270345145971468873831325309359882587137452775574524",
          "0.995206816498192709579556926432589509310760746935363781722896"
        ],
        [
          "6.58",
          "0.996040472370946140012288620172941394399872918951948115043481",
          "1.00888492060496008816668252767553888874320539865987719522218",
          "0.994928860407001574849655504496694385730094299570680686832739"
        ],
        [
          "6.65",
          "0.996409641527085537911653174893267683606034777072451175711656",
          "1.00882472784195482625134611917725685991750459133149165303926",
          "0.99466132203928835010428306301125348975986717596821085616345"
        ],
        [
          "6.72",
          "0.996786239615779110869168958417847207869673584807570308364863",
          "1.0087463696535530652224491151393531791953952463825432311099",
          "0.994404743942934197727603406275768610431590911139491125355684"
        ],
        [
          "6.79",
          "0.997169500032128871339670256986723388021317005524949274590962",
          "1.00865000906522322998043172163128337957273134310547074997132",
          "0.994159646105882194538701157037021667356115567370279850292725"
        ],
        [
          "6.86",
          "0.997558641929710152058120543414711021021175511349882691076145",
          "1.00853584653566453677655289927453608861691299174020781837507",
          "0.993926524941223681462671467613673775985541151217777939192659"
        ],
        [
          "6.93",
          "0.997952871778664886673287672392178311406700875368642545857778",
          "1.00840411952277689648646909555054204050872029948729133418925",
          "0.993705852320841300255010981167724996190012131787279072945505"
        ],
        [
          "7.0",
          "0.99835138495487827888356610232964827386697269126015413819625",
          "1.00825510196979569229259741409252935120173613845453765691848",
          "0.993498074659165562530292618472294332997651014593816147230582"
        ],
        [
          "7.07",
          "0.998753367357298631977422046747778382042602070655963277170278",
          "1.00808910371286172863375052351454527649623065038866652104699",
          "0.993303612048501207991399716718752668616460318281311750180828"
        ],
        [
          "7.14",
          "0.999157997050358373881242268488216710731606017710428683014105",
          "1.00790646981148790366994328667767153159766748086610724627294",
          "0.993122857447279494483437802485160902119521831484547325144225"
        ],
        [
          "7.21",
          "0.999564445928356482590442995109679667034209753820952413022698",
          "1.00770757980357046975113178138824605628585842821871496771258",
          "0.992956175922493074592756212635597937207972789586093961844237"
        ],
        [
          "7.28",
          "0.99997188139856917217864984665770225859517931311635789972171",
          "1.00749284688677350957465858400202198918307467257813494689801",
          "0.992803903947471375340042689720475401773901988724737951893234"
        ],
        [
          "7.35",
          "1.00037946807976742769661230540533777277872767034646868796378",
          "1.00726271702828989153422639857580436621552244762556898173399",
          "0.992666348756056504047473560606028246679001869486578483265311"
        ],
        [
          "7.42",
          "1.00078636951273736927377497474856478027426404298248346847273",
          "1.00701766800514992821726341392249181432272804840005849443241",
          "0.992543787754142722068391052427558520506995038213856929424922"
        ],
        [
          "7.49",
          "1.00119174987932307194456016061527082668462761358362115795381",
          "1.00675820837740973206892769906303144639366618141589965953049",
          "0.992436467989446499589388151110420584339163275348227516222971"
        ],
        [
          "7.56",
          "1.00159477572644195298584987485912601841805458452106771439006",
          "1.00648487639670436225890022556789688229339951585348405467395",
          "0.992344605680279104744427000120845836657139144937896626219349"
        ],
        [
          "7.63",
          "1.00199461769146073745420882530232282006669371700181517066504",
          "1.00619823885279584470343206321563676322967372910867357544573",
          "0.992268385803999580701700961566358298081896257656327556208871"
        ],
        [
          "7.7",
          "1.00239045222526588464395557948269862286928925887541304868403",
          "1.00589888986088262053890268593888053675439214449054760915657",
          "0.992207961745732795105478169726909281726616202233508849081106"
        ],
        [
          "7.77",
          "1.00278146330931674293603986686301419596307844766673758985972",
          "1.00558744959256457599061910283032662074759040552718704928596",
          "0.992163455007844957143106452718349018007796394184193484059696"
        ],
        [
          "7.84",
          "1.00316684416293311288293581690770015172447874574726881263703",
          "1.00526456295347621026759825198635063395973948101267553787092",
          "0.99213495498057752048764708214328739559143185248180481412569"
        ],
        [
          "7.91",
          "1.00354579893704182393426985719426472912561789078414153348804",
          "1.00493089821070943368934788276478520333618157499164988440287",
          "0.992122518774149641679568212639402334610234181092862602214191"
        ],
        [
          "7.98",
          "1.00391754439058982061520447706165035842625236859995751726594",
          "1.00458714557324672665918009881793919022020436468625865885061",
          "0.992126171112549246095195338072624901516832170785812682257176"
        ],
        [
          "8.05",
          "1.00428131154582452262840254478322120149043886363281911314186",
          "1.00423401572871474808618685105079541931321309263076339407146",
          "0.992145904289143159632865836836954139876458811215376169616025"
        ],
        [
          "8.12",
          "1.00463634731864624125659643903106613306486271932566104930082",
          "1.00387223833984782238972305916552613823355470044703250756071",
          "0.992181678184147577521175277960586972197639382331636818196249"
        ],
        [
          "8.19",
          "1.00498191612025252629352449834257616768416428530116472980168",
          "1.00350256050411996660692177234535217722448354201475634192382",
          "0.992233420343911240506758992072803269691449226647377248576684"
        ],
        [
          "8.26",
          "1.00531730142632075832840737923926106401100994558479489899912",
          "1.00312574518006319885319579658381164767066034385356702934485",
          "0.992301026121874948470573715834140183855460706593620519406213"
        ],
        [
          "8.33",
          "1.0056418073100133121941281227787984438644919230218757469457",
          "1.00274256958383879765676473131321778511147869384416230913371",
          "0.992384358880982337363915045524674865961460586433271246885871"
        ],
        [
          "8.4",
          "1.00595475993513936433805956922342426473026400738377124598012",
          "1.0023538235596670046488320026571826167427949656825406419054",
          "0.992483250257228054787368521072360208041848745322306012160655"
        ],
        [
          "8.47",
          "1.00625550900586900678748596283716215446812428507122260192732",
          "1.00196030792774947078236268642796254758149076629550591470262",
          "0.992597500483940475162293532643025114157069425996384584142847"
        ],
        [
          "8.54",
          "1.00654342916946880959110713965428488295771026200519404137728",
          "1.0015628328133376712655310010550109873622376236672690407263",
          "0.992726878776306787518065010434716229880510877543321183942676"
        ],
        [
          "8.61",
          "1.00681792136861332613743524648837629764167131204178063116118",
          "1.00116221596060973024786777048497771125527387054970234440917",
          "0.992871123775558567843027769436665060082510590020159753477836"
        ],
        [
          "8.68",
          "1.00707841413992418208336878486439499539295125731976230480178",
          "1.00075928103501781553723181420568805466884506520300901440724",
          "0.993029944052145726680287864293809621778470304144520954013896"
        ],
        [
          "8.75",
          "1.00732436485549718504937179993457786341359344377432154946809",
          "1.00035485591775873568452903680411077928868491560131026346157",
          "0.993203018667135928982869592580365979513816724862524834191745"
        ],
        [
          "8.82",
          "1.00755526090429813057232675254150237144678573363483489112531",
          "0.999949770996001880569537417897558800679033346059582337740496",
          "0.993389997790985161942638466489943700293524320725601204265697"
        ],
        [
          "8.89",
          "1.00777062081043938767769496670387602667746269989409398585825",
          "0.999544857452481507945238587169342091771553865853137768229164",
          "0.993590503378733041294792682475150735850462376623128215085179"
        ],
        [
          "8.96",
          "1.00796999528549158901998672703658118482052028465472026663391",
          "0.999140945558024937088926880457817458505795004571506990849852",
          "0.993804129900583681954029224444252028749332881936576731888947"
        ],
        [
          "9.03",
          "1.00815296821213742782441905373102634171497283143913938023987",
          "0.998738862970544837650293966208567844917075935912553235891999",
          "0.994030445126739521607938504940110626892111035229996666337073"
        ],
        [
          "9.1",
          "1.00831915755663721834591649900084841861661607055600462208588",
          "0.998339433043972890746286729761218580038082515455028924680562",
          "0.994268990965261406697977877374740521744261182510422884874807"
        ],
        [
          "9.17",
          "1.00846821620774799146477170524007812359441475557316432427288",
          "0.997943473150554063683657865302990761984232609058742997533618",
          "0.994519284351633584633270166310657408855761535006409770836358"
        ],
        [
          "9.24",
          "1.00859983273991889994759961578561584888407809995210835019073",
          "0.997551793019856008933620489239749405668040171279626388989048",
          "0.99478081818861707558743109435275177605052069220185430633763"
        ],
        [
          "9.31",
          "1.00871373209877497385138825286177836739969974682757690059552",
          "0.99716519309777711439018760750564626484573259875514015088662",
          "0.995053062334879329917853494387921991408376502514480243838684"
        ],
        [
          "9.38",
          "1.00880967620709812150938359831636569874292216580303573758259",
          "0.996784462928759946953399138236936805442215931789336061800087",
          "0.995335464640792248288258864755377111702298051421414983925633"
        ],
        [
          "9.45",
          "1.00888746448971799629238670116429219269148352833240550614389",
          "0.996410379564334702178132759794297406495058817484481133359382",
          "0.995627452029694713414193813752785203398752894526786648698661"
        ],
        [
          "9.52",
          "1.00894693431593518370206121635815952654129836023452652533847",
          "0.9960437060010302583310637302702318197041398707543597290117",
          "0.995928431622819944654071245696684418985360718468635374611921"
        ],
        [
          "9.59",
          "1.00898796135831431070788478538441579369570925079758330584894",
          "0.995685189650598991563113792670819841441997437330549532050976",
          "0.996237791905992456004725344023217803022357126930137492571663"
        ],
        [
          "9.66",
          "1.0090104598669043113556940481938124794999626736264210988536",
          "0.995335560845406093141478244713590749272493798012635019394892",
          "0.996554903936104417321474636362254363518396426643717468589316"
        ],
        [
          "9.7104449776818298145419738289829724",
          "1.00901515791046149025242267924402729376529668869532219263785",
          "0.995089514570709813172568297238514776197202340293125984219799",
          "0.996787872188392998077986652572748382313515792359952442793045"
        ]
      ],
      "flow_calls": 34,
      "seconds": 28.677026987075806
    },
    {
      "index": 4,
      "rho": "0.0060134178909327543614895709412855686932973948916299045297977562842244721752663050841299329160069957112901567497278159314422713229513611",
      "stable_coordinate": "0.00000127683276106315185248763181872235248938951929134667050608937273783713296878025979645854773305220898138578163951980884123175913563601472",
      "period": "9.71054009054215286611138205715477252660977525382059106117031970358943733543975246816155429756487954117541127575809030385192719712430748",
      "initial_x": [
        "1.01202811261462657187483162951438985973908417930255115573010160194118678148350139042805632437974704363156169928109515167172577440503836",
        "0.993448750073518686774921076510651703651997678614616890665891639269440838884958171829637454679225243132786438078355863342545873493146564",
        "0.995714866053665835093304594495922681409407615182553348750914645605878129120917416571078850737147672905426102903008651666441142496080909"
      ],
      "original_ode_closure": [
        "0.0",
        "-2.796877774200077528734111993298600189016176825475152585e-155",
        "3.729170365600103371645482657731466918688235767300203447e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.673645492043575151141166904721716353949097449591136408847237786484918647119885182516919460516832510930702636471343846024476925163805535",
            "-0.357051462543224298147045830585433221939961320149745418245231165487030385259778316076265391457540992921904828933961125779302502983447696",
            "-0.370487720384413785893236900684528959272061724388401068632938789046128358897301891028960738701768249919981518865693256590324344708322998"
          ],
          [
            "-0.194592673436045394653929111262126283473690982649751250642710383992052700816088892985821214103939055904907250103603168157914421648171234",
            "0.786850307945133314467985378741540334566958790758873923313648245588852830720852440846768147702337664693365159133537327951452623146689655",
            "-0.221170590710247768769330493738624788231786854003075891754075252071992054663600915970130938433920781540220148541754405374107136941673323"
          ],
          [
            "-0.405864341707605188836415828845265281577372133445938136140898443463570839680278606591960664598198493582012565416632085930595036384567138",
            "-0.443795114634294850548454012993075063274753341215574043544726269359892836271003965998004815480858689155449479447928988423753068668208807",
            "0.539504200011293040257804750465866069623002096223468396406290786371344197081436400528126487706445490018567342660789693387155073130282479"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000235730649033029478507312193480060871702448679179102214538301379627310272811544522287474434724202997247946847959423679353936382173",
            "-0.00554861552788275437102167214337256623545362158347175613268206549722773784660394664123305337213099281819899717649951491963371669461426935"
          ],
          [
            "0.000424846889350736075973574771727636294913315566013029475910484052644722396847686195888832042203412605983185985561398380331083200118159872",
            "-0.00000235730648882442782803919281204246965868791331306245496856456868059818055409155340877881873157638733734120280872687370891792304405800626"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999999999999999999990376187893752736452669559003222091872274218490979075679300275028700715377995685490887322568404",
          "0.00000000000000150586695703392912275813906796038558497583072414888611245283030174967332311684993636536760643755029287167759373411820926526584849257629"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000000000000000000000000962381210624726354733044099677790812772578150902092432069972497129928462200431450911267743159645710463971895467946430381772520887154037",
        "monodromy_eigenvalues": [
          "(0.00000000000000150586695703392912275813906796038558497583072414888611245283030174967332311684993636536760643755029287167759373411820926526584849257629 - 1.54921882518825433527267906683719825859147777428270372055669486417260698837707098133175756604015437084506406974685557481471374993266093e-161j)",
          "(1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011629000394608009036 + 3.72091564980021133221370946001243407895144674350880030035809500953650551975101378012712481395709526530287666128776359938672228754922363e-117j)",
          "(0.999999999999999999999999999999999999999990376187893752736452669559003222091872274218490979075679300275028700715377879395486941242478046 - 3.72091564980021133221370946001243407685622141977565147759187929707697511118960821817860944256544810225305006690438319733937555715789554e-117j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-34.129407611378304847122825641822418732983303448724894993648005947490947689602593664166029236034324401677975046092209526683121991114573",
        "det_monodromy": "0.00000000000000150586695703392912275813906796038558497581623196823461159788035210470851741854948692551938713599706882321647680040986038364936597898391",
        "liouville_residual": "2.14242125710567815218033816197857852791624966595025913270691256502259840919116890362160829688501385510187712386911483053297375922436239e-154",
        "periodic_trace_product": "0.00000000000000150586695703392912275813906796038558497581623196823461159788035210470851741854948692551938713599706882321647680040986038364936597898391",
        "periodic_product_residual": "7.80116525260216002333927655780309422032053343413901692361431241199176536164850750983439479257475932372984195973061370364455940910627677e-156",
        "shooting_jacobian": [
          [
            "0.000429890200531715189773180765642303544621386606354652778800975808239824793855162984415071208976438037113944994813511137170832583161810049",
            "-1.01110215664074089591364776794861468960275416315817270326761688800787005996693377263586413532472781247434474902448577015753369221437314",
            "-0.00000454163218219311570113553438347629237138242353398694555793338391275847889156102423674087587106851223260753222995778731743868610484326673"
          ],
          [
            "0.000720109607044251696994644827326907728931801986261976500258671847957229765113962154613984164418680550013242374563134881325234847304458664",
            "-0.603367567554638926332066074794018699298860062317479981161542809420609643335544754139708358579455675793554255380095156616620612385618997",
            "-0.00642928420776246045785992145977978239725197017951259621379185104697689114808416864202694759787405472371883156156096342995901242618252537"
          ],
          [
            "0.0000867769635979514719884818858881995228452582100886742907863840130247019539655154629757810324773382650579188457430241093719803554965562189",
            "-1.25696780198025831357899671604829662594429608335094832979375200548777366718318752696000829991583390331363450042643474367527801942500523",
            "0.00620011780482324649393620272999028700843293356553116035290701981547076916898888896437892524608624211127940185609041381624156790025122345"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-34985140207541262222414233115480755172341.7560868555793342685016021393389676494378674036963905602137019172428537966483599316551814004316",
            "18568206883614000702899703271066109410280.1877742135250385521477874823590460487579675473602626500453107081678867922941171593384651847902",
            "19228891030405086230005611710771613802574.6128839256040903124355501603593320925599250874296211746179511057388325195211369141693643806907"
          ],
          [
            "-14863292953336346189941823819019335351.2923405716291221783928601077966095965022934726957808232741152389314549052193288165554099622475301",
            "7888626339414275483130250995069271096.6813338206280649771716370087328612128902675820173115900535614624567690096792187813503229000364578",
            "8169315282351946739115569043339320527.48633369776382756168039100138776068551920005780561486836372707970254168853556290544979930204770318"
          ],
          [
            "-2523625667775658068405920551221569488975.55323204644915878353626160260508831028170331327917890082594302935465341011440200978721215596651",
            "1339403049925641394414324555510272977512.10325871068338698575677543688718470623080657488954707489635908758567846901923121835135171453585",
            "1387060983015046110926439856600786284592.1988027747192708183073171945395660888091845621514246039535894551930563509801641092502588835882"
          ]
        ],
        "integral_u": [
          [
            "5.26508002589250811692850777096189487268668941899326927909481356070588882597631397897592790478641500277506247179852700110035703540778648e-155"
          ],
          [
            "-3.25245659799903964996145949282610787777136254982472896364782949562226602732850331177281369305241060475689478798904473804225482340135337e-155"
          ],
          [
            "-1.80434948621859271287449376060128954270184656993615938377789204292251357838133716954740178433885739624264866669057624690851968578065691e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00528",
            "0.00672"
          ],
          "bracket_return": [
            "2.90880886351106859107076945807e-45",
            "-7.63300839988900067605265541622e-45"
          ]
        },
        {
          "stage": 1,
          "rho": "0.006",
          "v": "0.00000127113859344412709454230356633",
          "radial_residual": "1.2795242944188016906e-46",
          "radial_derivative": "-9.4473915652887642175e-42",
          "correction": "1.35436780149981e-5"
        },
        {
          "stage": 1,
          "rho": "0.00601354367801499812604348714574713836759",
          "v": "0.00000127688620174744195411463339696",
          "radial_residual": "-1.2106510802904014223e-48",
          "radial_derivative": "-9.6254220974469301065e-42",
          "correction": "-1.25776414585654e-7"
        },
        {
          "stage": 1,
          "rho": "0.006013417901600412471934908870645878809462",
          "v": "0.00000127683276559526253781874449752",
          "radial_residual": "-1.0266329599838545407e-52",
          "radial_derivative": "-9.6237895585056997933e-42",
          "correction": "-1.06676580336952e-11"
        },
        {
          "stage": 1,
          "rho": "0.006013417890932754438239693939746791594648",
          "v": "0.00000127683276106315188509460596727",
          "radial_residual": "-7.3862702169828549953e-61",
          "radial_derivative": "-9.6237894200260031443e-42",
          "correction": "-7.67501229984612e-20"
        },
        {
          "stage": 1,
          "rho": "0.006013417890932754361489570941285572666119",
          "v": "0.00000127683276106315185248763181872",
          "radial_residual": "-3.8233588472560362633e-77",
          "radial_derivative": "-9.623789420026002148e-42",
          "correction": "-3.97282055995538e-36"
        },
        {
          "stage": 2,
          "rho": "0.006013417890932754361489570941285568693299",
          "v": "0.00000127683276106315185248763181872",
          "radial_residual": "-1.1087908162118974912e-83",
          "radial_derivative": "-9.623789420026002148e-42",
          "correction": "-1.15213536770103e-42"
        },
        {
          "stage": 2,
          "rho": "0.006013417890932754361489570941285568693297",
          "v": "0.00000127683276106315185248763181872",
          "radial_residual": "-8.6157689547056207545e-123",
          "radial_derivative": "-9.623789420026002148e-42",
          "correction": "-8.95257427056456e-82"
        },
        {
          "stage": 2,
          "rho": "0.006013417890932754361489570941285568693297",
          "v": "0.00000127683276106315185248763181872",
          "radial_residual": "-2.1449524623048838823e-156",
          "radial_derivative": "-9.623789420026002148e-42",
          "correction": "-2.22880236535671e-115"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.0120281126146265718748316295143898597390841793025511557301",
          "0.993448750073518686774921076510651703651997678614616890665892",
          "0.995714866053665835093304594495922681409407615182553348750915"
        ],
        [
          "0.07",
          "1.01201537594098060016572807066833851530090938932200393145315",
          "0.993005595805929093759380967554517960227434107434431287913022",
          "0.99615316096291780945357891527869795216849167673240772565641"
        ],
        [
          "0.14",
          "1.01197782846818778305287548611806238702980743050115296041634",
          "0.992576827123647087265580411006063876281001103143741188323769",
          "0.99659943245040292971156224281465288733810157600052932751178"
        ],
        [
          "0.21",
          "1.01191554944885035787938982807862584789260736862389594902737",
          "0.992163312889169057955291529555551738803950089959880556240912",
          "0.997052772861365549175855493574624697527217986297280312256177"
        ],
        [
          "0.28",
          "1.01182867020565470361847170089103593653028341498446740989929",
          "0.991765890438120868590153356426168301758273049565546370737021",
          "0.997512259274097826540281946098367917115988321609816523265742"
        ],
        [
          "0.35",
          "1.0117173738322643963560582321327604205398321812718878685586",
          "0.991385363950910430849508512307931694955264175080775699534329",
          "0.997976955336110762527416744412549782297213706809996228398103"
        ],
        [
          "0.42",
          "1.01158189477722121056674748790187327384738924827673374001566",
          "0.991022502893677331019144644183437337151315000288457255702461",
          "0.998445913134571199045006414687168118166773866755762997045271"
        ],
        [
          "0.49",
          "1.011422518312048003853898819456181241585060240848616110586",
          "0.99067804053098955652578678001385118961368587536024523739013",
          "0.998918175097579326736380994108069569670148917458786600918928"
        ],
        [
          "0.56",
          "1.01123957988507128783382973834783070619075438066650840760658",
          "0.990352672512584602665700109048552568874800189685172783965793",
          "0.999392775922740320143144670548730299976671038495614060161876"
        ],
        [
          "0.63",
          "1.01103346436279838284664209512424255449950566678187484152947",
          "0.990047055536301068479504710771657109687218724000956996691895",
          "0.999868744529367156235834795546558148439963910636779900205358"
        ],
        [
          "0.7",
          "1.01080460516099304426014824054387437791978014567525023194956",
          "0.989761806089197604055415197711650450848116452637307416068157",
          "1.00034510603054019393778544830512412897867919547736170402652"
        ],
        [
          "0.77",
          "1.01055348326789305359097173665633732840235472870551249373214",
          "0.989497499268709011466078182113519457971906619570838875046063",
          "1.00082088372114343161084631956595729831279852018659944805095"
        ],
        [
          "0.84",
          "1.01028062616230227195124002672957552018144681941416258543797",
          "0.989254667685544631897113741745982418892700061922301223131858",
          "1.00129510107789825303350826445966837113717476808530111689749"
        ],
        [
          "0.91",
          "1.00998660662956691046710585730013385844461032702603680737142",
          "0.989033800449892017338353935395561329194499898944214688219231",
          "1.00176678376732365596325663094040144686819785316482537527533"
        ],
        [
          "0.98",
          "1.00967204147871021372249367442023161091674354325866715571916",
          "0.988835342242349373544275971278883977216695184507154589535286",
          "1.00223496165746816006789623214830926214507177205371229521628"
        ],
        [
          "1.05",
          "1.00933759016425039293246572779953800434508648888066570583716",
          "0.988659692470873402370530366125373282285935736169057144676969",
          "1.00269867082918352955879132520554306357083995489145401554764"
        ],
        [
          "1.12",
          "1.00898395331646258945976677116637708631460107540983175309643",
          "0.988507204514894942118084815395671659541032996959839547626034",
          "1.00315695558264481878644319178252285833652940565441158095162"
        ],
        [
          "1.19",
          "1.00861187118406609426646862192716452963373959992731816595399",
          "0.988378185057623128347091246038038714476289359203656782471086",
          "1.00360887043476573091332583421196864808134687976814700037906"
        ],
        [
          "1.26",
          "1.00822212199352229055106779357072688754640914968502737799394",
          "0.988272893507429550208494138654442067631447607976124657046371",
          "1.00405348210311351541535632940218016998935114164799917503647"
        ],
        [
          "1.33",
          "1.00781552022931622179725208118409254955410310889362283498604",
          "0.988191541509076889051038154887497634299724592823756414231287",
          "1.00448987147189422913350673164631741866517969974026207602212"
        ],
        [
          "1.4",
          "1.00739291483976481585189856741159641377006594519734984976215",
          "0.988134292545431586301329189638775318734174427398993201889394",
          "1.00491713553555771669089821513128551471844606180480759954055"
        ],
        [
          "1.47",
          "1.00695518737304722264801136353007892796267347577850206585935",
          "0.98810126163017694937358930479985281183087386600464793898152",
          "1.00533438931556265207541089889528559023127600735856583897076"
        ],
        [
          "1.54",
          "1.00650325004828715990632570596808500860130710253391941911286",
          "0.988092515091921489135484942964288254021458686871048108680716",
          "1.00574076774584589578817734458316158856487132131835612160414"
        ],
        [
          "1.61",
          "1.00603804376663342465065055262945566108849427685025696368366",
          "0.988108070449976885479286828852664250749665214363235819621609",
          "1.00613542752255767712203052426812337051955893302039312569637"
        ],
        [
          "1.68",
          "1.00556053606738274090998012903133220940962191743639563216246",
          "0.988147896381960473336389176676742737141677041919366414356945",
          "1.00651754891365506462332519289337228152795261446274977537786"
        ],
        [
          "1.75",
          "1.00507171903426890146536058930411901424833123728613931126047",
          "0.988211912783258189546184886828246531138244167328120739008137",
          "1.0068863375239911311397321465209383150458722859518840274687"
        ],
        [
          "1.82",
          "1.00457260715710385121706479943114714768079462070245141486191",
          "0.988299990918265171763110827898910738055300854408186538915677",
          "1.00724102601159637673192541967263495413801454769034909334616"
        ],
        [
          "1.89",
          "1.00406423515400017735644158662966064099741758590533778815726",
          "0.988411953663202301359286472624622272071270486675187434584043",
          "1.00758087575092249572443453672584928075773494147263108006687"
        ],
        [
          "1.96",
          "1.00354765575943073737020375174086583119427978103150864286105",
          "0.98854757584018758326358451414649981684134406342797475981665",
          "1.00790517843890654208189762230803899877160124730138073755348"
        ],
        [
          "2.03",
          "1.00302393748339028067579239952821252680654216834282220289438",
          "0.988706584642121015984152138797076961241881386661723834269764",
          "1.00821325763981596287162259397262079551850996513757256153584"
        ],
        [
          "2.1",
          "1.00249416234691639948919378243393949204436338267121636225112",
          "0.988888660147820198614716973083400211673520196584747053164216",
          "1.00850447026495175780440641106970326904889481249695852589727"
        ],
        [
          "2.17",
          "1.00195942359920355538426139532123927272496121244910878758925",
          "0.989093435926721042919612506368738042043986476954378262403615",
          "1.00877820798341802979416041478637297473755589873341020797876"
        ],
        [
          "2.24",
          "1.00142082342150491986127025266412038421045427275162114086465",
          "0.989320499732333328242231155382057928556240402544939764996472",
          "1.00903389856031118365723629114760584891167018232715467359084"
        ],
        [
          "2.31",
          "1.00087947062296305752771951192029962596409872837841720693108",
          "0.989569394283514207004376321779972460122856892137681565749019",
          "1.00927100711884069440707294530652680171848070276483463622748"
        ],
        [
          "2.38",
          "1.00033647833344284727821021010283372757342924176611147190922",
          "0.989839618132493927345069237321329557880988180966883050802583",
          "1.00948903732306531095434252372137085463928368041853869467393"
        ],
        [
          "2.45",
          "0.999792961698359311697769568295566262473801368475892697767094",
          "0.990130626618456816330793043909768785315747298092527647391028",
          "1.00968753247811331532228287274179439725822706168660551671044"
        ],
        [
          "2.52",
          "0.999250035580400085411918475806731789166803812984256283411482",
          "0.990441832905346836628159275092241749965435971865023266694282",
          "1.00986607654495247541435208766691499195363172869870147301745"
        ],
        [
          "2.59",
          "0.99870881227293801529138728512800748450890015873812896410794",
          "0.990772609102430714872675887046607576383168608053776135744542",
          "1.01002429506698399064138844293706821898225689180082011440683"
        ],
        [
          "2.66",
          "0.998170399229814795953565513094858551758657556285304975634126",
          "0.991122287466012716537778893166112835111715077566274625803579",
          "1.01016185600595434291339713989923903152647345215383668551143"
        ],
        [
          "2.73",
          "0.997635896816052572335336887754706686723831884485650610817561",
          "0.991490161680553639948366787119630585966800232874127594131215",
          "1.01027847048490877147184376318615102440146573767847773660776"
        ],
        [
          "2.8",
          "0.997106396083918071607663514817713142800483463693940210337845",
          "0.991875488217302608025076141861119347809641934249644023900595",
          "1.01037389343614926580581069369291870484936056784495324627712"
        ],
        [
          "2.87",
          "0.996582976578624050820892154712208790067223099744322301258203",
          "0.992277487768403895512276805527938806711782264816961182549061",
          "1.01044792415240763408782889730975230055456513576858680569279"
        ],
        [
          "2.94",
          "0.996066704177806655253968603870328818390165536537928610089377",
          "0.992695346754292546136611326948887696932897465439570130564935",
          "1.01050040673969941831806464691992541256223122787468241306551"
        ],
        [
          "3.01",
          "0.995558628968765658172131259255080670168306471424802858789388",
          "0.993128218902042172111930795841881641886099310414760744281615",
          "1.01053123047058620566873122152386235872170807546900922033865"
        ],
        [
          "3.08",
          "0.995059783167298462777162385499082812050417018350166835872758",
          "0.993575226892176410482006893800144272002998960491054026913761",
          "1.01054033003684119897337729484514801564739295018456727862134"
        ],
        [
          "3.15",
          "0.994571179081799136241309806195337001015859331794929506993724",
          "0.994035464071302417898492692818993526332395567512740828516773",
          "1.01052768570078469123838393239297026336589025750027159892283"
        ],
        [
          "3.22",
          "0.994093807126131529296854877028370373869023676600406555182989",
          "0.994507996227770954973506303915423679599210560306409968894",
          "1.01049332334483124197213419422657501549254031430094598012854"
        ],
        [
          "3.29",
          "0.993628633884621592786376888400161873246539246831241477907066",
          "0.994991863427413534990985580429016425246447356322926924778467",
          "1.01043731441906775543091739964784952177738472849794683235205"
        ],
        [
          "3.36",
          "0.993176600232349173260049820523514854955502041643018129331349",
          "0.995486081906253332629828597081034916442463580113717045356127",
          "1.01035977578696017380799506008175409529643143206377967310226"
        ],
        [
          "3.43",
          "0.992738619513754644594927723732059862936116962659851741653141",
          "0.995989646016933657649707594468655813486705690350183733647439",
          "1.01026086946956497313550942757655497309861593778953834280055"
        ],
        [
          "3.5",
          "0.992315575782411451270237329695180365410757277935466614452467",
          "0.996501530225456431603944395321674720646615196719680221213525",
          "1.01014080228889893460624544969329633999638898069029079486428"
        ],
        [
          "3.57",
          "0.991908322104652684596509365485402018392877921754655163086947",
          "0.99702069115467393774449131558666949969011212711447354797607",
          "1.00999982541139561201021143595518746907312232355353900026977"
        ],
        [
          "3.64",
          "0.991517678929578808890502511274581903653265670444068188590982",
          "0.997546069670830855478458284951582864880680621295682074811164",
          "1.00983823379264839164899869206934576683357710757786978737507"
        ],
        [
          "3.71",
          "0.991144432527815159823866454212188266208892457943926209568751",
          "0.998076593009310980808855074177379302714248377026310539342857",
          "1.00965636552490692807936855983773858118568979857063167820071"
        ],
        [
          "3.78",
          "0.990789333501232345235580816131294264099178159926671234904317",
          "0.998611176935604836995049700730019803670911343005734972190468",
          "1.00945460108905494712109298162753490015452997050024492186032"
        ],
        [
          "3.85",
          "0.99045309536569061453442106500807293781707111461322699402633",
          "0.999148727937381377202169674387728801628474076753921606507742",
          "1.00923336251305187960114010415645281570896788405439789543802"
        ],
        [
          "3.92",
          "0.990136393208720981543376102002442312000815040813532375229999",
          "0.999688145443419967164416698567006345156253027512505203808992",
          "1.00899311243906750795776137931076474774419910941632288319083"
        ],
        [
          "3.99",
          "0.989839862423911671654949826481137124534112419785121886045992",
          "1.00022832406503861049885221726016137888777234573998941542034",
          "1.00873435310177680198902649983266091604385805960046963201207"
        ],
        [
          "4.06",
          "0.989564097523628530896843684634218486886656414105604240639189",
          "1.0007681558555417410771919820020254582437904342640146768715",
          "1.00845762522051047092081297907175479593095708100709278986897"
        ],
        [
          "4.13",
          "0.989309651031562524737093251049874386339085647614915308980932",
          "1.00130653258310664722946304329694385563560909123168524502806",
          "1.00816350680817460583191407097746005657527433519482169516998"
        ],
        [
          "4.2",
          "0.989077032456466441277238441173934781154342417547431852857152",
          "1.00184234801243248904326927775552876637839205314334075840863",
          "1.00785261190005933183110853116645585546059615468879214601977"
        ],
        [
          "4.27",
          "0.988866707348316401815733807903849517653817898714806711723404",
          "1.00237450019039067977464166744250113183192424995731412446204",
          "1.00752558920585090380542982379244264572060172968887421993791"
        ],
        [
          "4.34",
          "0.988679096438011710464736914643643191171900549759982062689458",
          "1.00290189373084085578659745625575570242668272297980294402323",
          "1.00718312068834350591739320312221302424091746100908325774783"
        ],
        [
          "4.41",
          "0.988514574861608818996135570870769359711734402676083262124032",
          "1.00342344209371345392424571581676304184889469016730925351192",
          "1.00682592007251557216333888742917980306878411042982852164912"
        ],
        [
          "4.48",
          "0.988373471469971558537058116866991638543645027426366461454819",
          "1.00393806985340870936774181969293851222813361656488172439596",
          "1.00645473128879023111791292174317075363985279171513014009174"
        ],
        [
          "4.55",
          "0.988256068224610054684185871781960183014479476109012089015085",
          "1.00444471495152329475314376249179599736405985801069842278008",
          "1.00607032685444007190974154061904686292683759879799487592024"
        ],
        [
          "4.62",
          "0.988162599680374603126501085963321659150972307229061878424324",
          "1.00494233092889040678069590779882314842126287417471691421867",
          "1.0056735061972224932795345115674623431143579321076991777004"
        ],
        [
          "4.69",
          "0.988093252555567897086705030274451605534190068120261159745041",
          "1.00542988913190737882712264580698151285610698915545668743633",
          "1.00526509392544318056187142445186342166170267658387774909529"
        ],
        [
          "4.76",
          "0.988048165389938980945033549925125561446808417221631486307089",
          "1.00590638088812730700256144978467246354821668958109930916006",
          "1.00484593804874158892649905325613445505556171332633298301184"
        ],
        [
          "4.83",
          "0.98802742829092473372593335003509168999297065356872907555217",
          "1.00637081964610810887616821874193724661302459481631920022181",
          "1.00441690815397361239576997043963932830791293344290778720903"
        ],
        [
          "4.9",
          "0.988031082768409107042362671328125973692503292134049823961435",
          "1.00682224307454420782275120972367990907046991188184529448043",
          "1.00397889354063288824013142420492252877431457348784553832719"
        ],
        [
          "4.97",
          "0.988059121658176273717839750619179962078700305290072120536424",
          "1.00725971511575290043902332707270301171180121225135253856536",
          "1.00353280132030350912180538621743335856423765109287782252485"
        ],
        [
          "5.04",
          "0.988111489134140784634861882928852833454021340131964722797076",
          "1.00768232798864959570957778879111530330113815366929314353374",
          "1.00307955448467345503490206038001774437723491814303798408923"
        ],
        [
          "5.11",
          "0.988188080809345267537958764824865542231536439762011543988311",
          "1.00808920413642361362421642802762228633913184699188327027782",
          "1.00262008994666005562887742097484432648533366778387112902924"
        ],
        [
          "5.18",
          "0.988288743925623610262037273573700464582938350659037880769542",
          "1.00847949811421912238879424149110385618437787206692228667407",
          "1.00215535655920656726679598497715120624176578791110413178814"
        ],
        [
          "5.25",
          "0.988413277631734428926442032008412015871458220359598580393836",
          "1.00885239841223402446813930184908646083259588635451335133395",
          "1.00168631311630288508042777751397700925588128707610744907652"
        ],
        [
          "5.32",
          "0.988561433349675411371559805868358262369230897799752943508278",
          "1.00920712920977304187452029088708352946869161797106199582187",
          "1.00121392634076396144431203168691924999639195727429442563754"
        ],
        [
          "5.39",
          "0.988732915228793341935511703849375074489774120001597979642685",
          "1.00954295205592969209237937658104050418690917100324671987537",
          "1.00073916886326718314809032832955730887846619959221269964977"
        ],
        [
          "5.46",
          "0.988927380687206768505041866513053425420025607247842920495397",
          "1.00985916747272500247600323508947213668387233400743048319602",
          "1.00026301719710534063279723733084928885734074483409511629384"
        ],
        [
          "5.53",
          "0.989144441039957904389061481384834898036556757776970006342375",
          "1.01015511647669832163254341771273477876137167236328740270392",
          "0.999786449713055524961339906091405380652266278435571115447248"
        ],
        [
          "5.6",
          "0.989383662213207034694962538163056926815141946694230380508515",
          "1.01043018201512701570807553719774433103779638938093776770131",
          "0.99931044461869697722027756244825696999537597008214593229527"
        ],
        [
          "5.67",
          "0.989644565543676025181671536054376938963133127541377580623879",
          "1.01068379031324667798149805743149895306942339174055637598911",
          "0.998835977946433294620531538490096169469003605581441069960401"
        ],
        [
          "5.74",
          "0.989926628662437159228802137443622725217313153683161033918905",
          "1.01091541212905115450393273747163806514520252991284801256978",
          "0.998364021554387203421626864963945914093772100468108686999891"
        ],
        [
          "5.81",
          "0.990229286462029151713959199586338663527180556170445096272657",
          "1.01112456391247155285294064383445705463227291220222867826901",
          "0.997895541144240102078922553424894228377793732541237952377286"
        ],
        [
          "5.88",
          "0.990551932145763556230381563803815354113221527684007222812331",
          "1.01131080886596474831083372887069383962448172733976099070132",
          "0.997431494299984538616738266222265145494334475479089437546538"
        ],
        [
          "5.95",
          "0.990893918357961700657684527174280076254029003997640602376538",
          "1.01147375790378396531801649701478201251977160071406091630284",
          "0.996972828551446506227188415692492035433586026715821539292036"
        ],
        [
          "6.02",
          "0.991254558393734623641044627973565971327996898859889816955359",
          "1.01161307050745596982949539443826584906876975523938536358246",
          "0.996520479466316718122948600268646089781740780840389782305489"
        ],
        [
          "6.09",
          "0.991633127486786174250846358533751734158532208975583174006707",
          "1.01172845547525038704443638921571424762002862094434056467555",
          "0.996075368774306653465173313841463725657160868700620666520367"
        ],
        [
          "6.16",
          "0.992028864173582480478121225801796117515797524803870061330689",
          "1.01181967156369573923026504345505411915775795293855819388843",
          "0.995638402526916940254649459236862407069701329115850962296719"
        ],
        [
          "6.23",
          "0.99244097173208946156684415076080455387668899273884317873761",
          "1.01188652801947301874238199953882198649880701543145932556237",
          "0.995210469296173334595258609635087807226354653524169030488412"
        ],
        [
          "6.3",
          "0.992868619693134099515401559385996845521813433016039183769553",
          "1.01192888500029997399957648010756771400295271802379960402355",
          "0.994792438415549925724526074151877389643760897930505742732477"
        ],
        [
          "6.37",
          "0.993310945422295015444275940172227768836490450044582951176653",
          "1.01194665388370676193277498013283459264672235195900671826065",
          "0.994385158266160974969062760695941802013152327768003925490017"
        ],
        [
          "6.44",
          "0.993767055770073810645688220412331732052163927175373003530115",
          "1.0119397974628951541456677698261013647271793727760821400415",
          "0.993989454611162686765392769390832023834932349666089329347168"
        ],
        [
          "6.51",
          "0.994236028787940998375502022163140588114651441505245958387723",
          "1.0119083300291680001131272487690959279783543306583684298196",
          "0.993606128981164878884369455896697722779211962737915656022504"
        ],
        [
          "6.58",
          "0.994716915507689613137757563927838419171848465795101914045286",
          "1.01185231734071205871730786368906198220424683205359162292636",
          "0.99323595711331059581239730066037790726212704173368975242478"
        ],
        [
          "6.65",
          "0.995208741781366254220367342618728778375956019933752119245331",
          "1.01177187647781450955609365000821414674378168697221622852615",
          "0.99287968744653977979894609211789607344708631134005502942192"
        ],
        [
          "6.72",
          "0.995710510178883984903570446049118712053773993358822984988942",
          "1.01166717558489034445061046179608598566517927614132914367741",
          "0.992538039675411718023949150258781764528372045794643416087842"
        ],
        [
          "6.79",
          "0.996221201940254821101909148400395491845062114986418906268491",
          "1.01153843349999331621941189978386340311538639318366764356246",
          "0.99221170336472061214734740155826440088047452840242284854402"
        ],
        [
          "6.86",
          "0.99673977897921222045957211047226775092406130012476723919499",
          "1.01138591927277609261459294652960447557732964465655874439811",
          "0.991901336626999707112495403417987895235568687924890460163396"
        ],
        [
          "6.93",
          "0.997265185934826802435854905660835366329236792842615890916774",
          "1.01120995157215464821757981126658819286494914237313060302375",
          "0.991607564864872355042489496351844865986830271929074505584821"
        ],
        [
          "7.0",
          "0.997796352267552324350618728364968821760743281029584115502593",
          "1.01101089798521666483870642820469302331855475176718086940041",
          "0.991330979580073508270391823660968824330035456656900352919317"
        ],
        [
          "7.07",
          "0.998332194395974590297136530926583014400456495657663665092917",
          "1.01078917420919276463684260617918256439807154818266908229609",
          "0.991072137250832708413409381831378920189053249200535662400091"
        ],
        [
          "7.14",
          "0.998871617870374405815997646361187790983187264543875767493161",
          "1.01054524313858176247561989809280150486646315245256598048651",
          "0.990831558279179885695536378978545514575619759617759050195709"
        ],
        [
          "7.21",
          "0.999413519579057875243694593006156599125859020967015709352902",
          "1.01027961384978582244105658325802764498120046532625366577261",
          "0.990609726009608368820893095198415168358029107593496839719155"
        ],
        [
          "7.28",
          "0.99995678998325426511719168259925752401031850876200209986716",
          "1.00999284048586750519952345097079768299700638526818649170662",
          "0.990407085820405540404091472096012040887692427674698761369632"
        ],
        [
          "7.35",
          "1.00050031537623434331982646899309349385373894299122823166797",
          "1.0096855210442873097485461310192965625034903342787469909925",
          "0.99022404428884061280236045786281203435236074626677925278753"
        ],
        [
          "7.42",
          "1.00104298016216158231765485263010535903783726470889216035835",
          "1.00935829607071660596290956538169011864377724161743861688512",
          "0.990060968431281049192617345712206605486949490916409243630481"
        ],
        [
          "7.49",
          "1.00158366915005592535441508978229006189962289994551806886538",
          "1.00901184726224603739662994876389280089767490653273338046882",
          "0.989918185019194170640738079498928901019600403675650434261997"
        ],
        [
          "7.56",
          "1.00212126985812599489798650256135893755109259009757765427417",
          "1.00864689598352281868161742945619590186091853061173790085173",
          "0.989795979971878380828998148325675004857103563650372580985012"
        ],
        [
          "7.63",
          "1.00265467482361170096531803493543913098228692504527152261739",
          "1.0082642016995511912596101737836615828692020567533706536947",
          "0.989694597826659071548692869507785441933381123781186507769794"
        ],
        [
          "7.7",
          "1.00318278391317619244305573733305921920465973593294095093462",
          "1.00786456032907803222755935462336139759518971885289844737736",
          "0.989614241287177469328656784493448019938452663373781297261623"
        ],
        [
          "7.77",
          "1.00370450662879496891492665054387438517783244050159092842971",
          "1.00744880252265969833561643796308712268600276803034720199449",
          "0.98955507085029623546810724356248808687845240084891665796357"
        ],
        [
          "7.84",
          "1.00421876440401167935728989544509654107768713084946095940293",
          "1.00701779186966616526125084156742253022524949397220236434273",
          "0.989517204512043294602253304089139959290337611953514057348089"
        ],
        [
          "7.91",
          "1.00472449288536557816181285553641520915554154701558325794413",
          "1.00657242303862399803955524343144988078916602911913493060427",
          "0.989500717552914868852620989792541757840635203423034032250781"
        ],
        [
          "7.98",
          "1.0052206441937456359571923590908534539928996153223944240116",
          "1.00611361985543034280036149276859385516563387283008099778017",
          "0.989505642402759739941765745994797796056418209647011778184768"
        ],
        [
          "8.05",
          "1.00570618916039169910313359714276663050355499801754639907299",
          "1.0056423333240857188862616837672222382248981329092185677073",
          "0.989531968585369035601804237581850744157929167433357641757823"
        ],
        [
          "8.12",
          "1.0061801195322445750896067204864940254220672796737126257977",
          "1.00515953959469374626469057393822056570882749859864809153123",
          "0.989579642742799010041029797773429073514516485443829087661764"
        ],
        [
          "8.19",
          "1.00664145014134513279388558867567410495066921626846945034513",
          "1.00466623788356097462448118016498535323545002820767643921209",
          "0.989648568739358022518906587149636194914286447148875130387867"
        ],
        [
          "8.26",
          "1.00708922103299800510645825686658266414685502096104431852438",
          "1.00416344835029967267811172044034946673992491873309306518557",
          "0.989738607845092869993233147485151404923569378845560442823802"
        ],
        [
          "8.33",
          "1.00752249954744873622143439941924018322677596602579035012531",
          "1.00365220993689084960388956093800735769809953155041256606713",
          "0.989849578998513456446382180931666589936236390057448749911057"
        ],
        [
          "8.4",
          "1.00794038234987460166629187784741182739509802438867704478003",
          "1.0031335781737040503027601671299996236599172317684266796531",
          "0.98998125914819814518282450948297358472858924495655169054994"
        ],
        [
          "8.47",
          "1.00834199740355912124779718732025630625117407581088170640329",
          "1.00260862295749479995903158786588863100286999319886655296442",
          "0.990133383672824713454660008816867575125813944864333563305362"
        ],
        [
          "8.54",
          "1.00872650588120865533505976211137396219124782883983233374711",
          "1.0020784263064102495019205031518286346584397150327989620798",
          "0.99030564687907329828237873876194764573062631902708376057486"
        ],
        [
          "8.61",
          "1.00909310400947648832829939795739059770906462097531699968097",
          "1.00154408009702893792097505460980653623510292147876405601035",
          "0.990497702576747794650385292253183518003786132763341724266178"
        ],
        [
          "8.68",
          "1.00944102484188541560288972292597131371280064333159061806477",
          "1.00100668378844205045728180309180388009521833233505290613737",
          "0.990709164730360572393267494193118363662599132677923940089891"
        ],
        [
          "8.75",
          "1.00976953995548390672221318125163786623239838863460903611988",
          "1.0004673421383515847445910182353755195382709407039415193309",
          "0.990939608186321873899411124706294967480431831401188424277382"
        ],
        [
          "8.82",
          "1.010077961066733151865867557042998295233667515077768524394",
          "0.999927162916115967934514859708299472193817399924561523927814",
          "0.991188569474769630833303008488606427746265619081379360422278"
        ],
        [
          "8.89",
          "1.01036564156230233255847964410614968048066488717250429573849",
          "0.999387254617616476711096285034003665143699700952012107683054",
          "0.991455547684967519378888736263290091162747354169016916375848"
        ],
        [
          "8.96",
          "1.01063197794064680411133290486153747755884310636623974965331",
          "0.99884872418674892600104537469183836734517052705192073888077",
          "0.991740005413088723691498969657978567469255968822031275264076"
        ],
        [
          "9.03",
          "1.01087641116045793978348212847446713356875505963017087492271",
          "0.998312674748265180036831114266017827735007885093891978370814",
          "0.992041369781090001656469537060391508223658053043971849646302"
        ],
        [
          "9.1",
          "1.01109842789230346437968759641963136832130058825731449125082",
          "0.997780203356598806329712130139407289826882393852688204788875",
          "0.992359033525265195341156189357699138347644859660912677618555"
        ],
        [
          "9.17",
          "1.01129756167002239519934467039386257196766214054374184960258",
          "0.997252398765209374452994748448184943788687205874657743717007",
          "0.992692356152949296902648862461437209008955915350801791189792"
        ],
        [
          "9.24",
          "1.01147339393869831140539222307919200375776394447582696079603",
          "0.996730339220871256916351663548021338360479130199754964593125",
          "0.993040665165723613785348545447374838540234714789174388185662"
        ],
        [
          "9.31",
          "1.01162555499630759793898569191546745109211511361028859913172",
          "0.996215090287216096369771941148903474051570903197009284638787",
          "0.993403257347349569245007913970207672540120469227826988622447"
        ],
        [
          "9.38",
          "1.01175372482642448059523445123155816388175897573791417666726",
          "0.995707702701714151039666390045852711625448761103134213477693",
          "0.993779400114533370820504706761463875774539284337080953619085"
        ],
        [
          "9.45",
          "1.01185763381966092972043267146920916078767561301332395101982",
          "0.995209210270149312986239682673959433999600097612808230684512",
          "0.994168332928496376958870659406961843095189533318937355603706"
        ],
        [
          "9.52",
          "1.01193706338182563494440926138119263730098594921842877965627",
          "0.994720627802506504596292777065987103888759683023397235384756",
          "0.994569268765196738662435477961541208716000281586669628741293"
        ],
        [
          "9.59",
          "1.0119918464271009530092603439224552629731523432332712488366",
          "0.994242949094049183289740336637276544908230955585182610634073",
          "0.994981395641917087950503097607042728428286276167322648518493"
        ],
        [
          "9.66",
          "1.01202186775485866101973188172593947476351981939717295500517",
          "0.99377714495521959462489481566294720690987019192185612635093",
          "0.995403878197801037575317745031927883896744041600177033832189"
        ],
        [
          "9.7105400905421528661113820571547725",
          "1.0120281126146265718748316295143898597390841793025511557301",
          "0.993448750073518686774921076510651703651997678614616890665892",
          "0.995714866053665835093304594495922681409407615182553348750915"
        ]
      ],
      "flow_calls": 36,
      "seconds": 29.421811819076538
    },
    {
      "index": 5,
      "rho": "0.00750734990377616177826926051500010448412436790596356572548188380288526969334981922758953066758413971976398805833830620056356024107143524",
      "stable_coordinate": "0.00000199048281215736664420758795094678463015573304414470304863343236459448852347554711915626000022240938560191017579950247278715740924972165",
      "period": "9.7106611427300210003841008886117114157789358959850189641507650521572970410228496988275203283813567132962702269951122075999246418750344",
      "initial_x": [
        "1.01501669029036448092318272861795115575287889154497127615401240103813513387522311400229821759516850184891357802685241190359990763955212",
        "0.991821442939341079090003608876565018584572142691156066354191673080809019719604905197975296861169128026359141274119862571311015205500806",
        "0.994650798241087175582947262843271387582996378213408579902183791685059581176738937354421487413773199940080868979267375801318029011481231"
      ],
      "original_ode_closure": [
        "0.0",
        "-3.729170365600103371645482657731466918688235767300203447e-155",
        "6.526048139800180900379594651030067107704412592775356032e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.672787381998481669080764469760902546282689048235289296056064083002169564380073530789399988127342221359532648721787257223148976875824839",
            "-0.358059947299036291815216070466129982726981250554684935904474817269735600563099784600940607122794084439579283467279028046614745775268688",
            "-0.371506250536290233289807598298785486103434644371509954397416239754800555077819484172882616161890815166749599761161638775232492539992172"
          ],
          [
            "-0.194293431253683875583393543808911031647549616533035078094616047144512435040903029890584062904893594722638980487470704436695108226302052",
            "0.786995852384957161383403708241713731826513499951745831090289497320848594685404729727198604959500781185852517228177317896990311109289177",
            "-0.22100280798431736118751873633467680067944757854114075211463071299913846031114799751690497137398032046105220609368386849351234181533856"
          ],
          [
            "-0.405312264130067217799354301904924946428455526960776294641439243034016063213768018374741063478001848147640125596614482572331743398324107",
            "-0.443141524509555826707152789539884584385902589848849563344258232124441078217455559495852971682912404492790660009483555394746484537345092",
            "0.540216765616562674762240047654592705395223153874370956646948163389592894284369900473624481010756352320801579906483139198900108414142292"
          ]
        ],
        "return_jacobian": [
          [
            "1.0000036745117601637881264660753688172799825391250568054626521041819477649540858253477627903159505118928919742137089695025118072936443",
            "-0.00692567275478549409907964421855629867869567798881672893861794776200995785661059097116249527857966157419882844494611263735222894950329248"
          ],
          [
            "0.000530565822599896676355259129771671993454091089873761041668230672057477337481862844601677327261324717324346807316277830032601967054556386",
            "-0.00000367451175865856171824041815983377555683706365072166935036046933671160423766435753971621835115702670522835726125518347241089438799020455"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.00000000000000000000000000000000000000003158249655541423408115614522499209630074024254487968521482820889571981742597148769510030611855",
          "0.00000000000000150522640822565720898350439411956485066955922058756738606125354742074767819441238452665729102603902174283134429609313775620897736451099"
        ],
        "slow_multiplier_minus_one": "0.0000000000000000000000000000000000000000315824965554142340811561452249920963007402425448796852148282088957198174259714876951003061185517257409917696390589816940513894080789819",
        "monodromy_eigenvalues": [
          "(0.00000000000000150522640822565720898350439411956485066955922058756738606125354742074767819441238452665729102603902174283134429609313775620897736451099 + 2.50357600792952297942357777050010945189870652060978640835999348476119214637413999925420734981505766645327614604389849662968359479092429e-161j)",
          "(1.00000000000000000000000000000000000000003158249655541423408115614522499209630074024254487968521482820889571981742604027765845825597109 + 1.40209899465327422358024557710623937835931311720552547604040157415855717021650155813034710798530582962198956357641290632963640001639588e-117j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999931210036642050147459 - 1.40209899465327422358024557710623937833762443310152866008945239105717792294650786912330128192652785662955637279294632090235333019763391e-117j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-34.1298330706651703251036016370039614446886834217115331566120621712989450630871524738633778514595490986482211827088033126204741293607853",
        "det_monodromy": "0.00000000000000150522640822565720898350439411956485066960675939542029141979702318319754746069243369074997407882511186165864989847166623258151483413669",
        "liouville_residual": "3.58755284331423353510993796712004563792463054277085398827417289028505089611661081304675967039720089369051912009689573399938100070265056e-155",
        "periodic_trace_product": "0.00000000000000150522640822565720898350439411956485066960675939542029141979702318319754746069243369074997407882511186165864989847166623258151483413669",
        "periodic_product_residual": "7.61987072466409938504295541583495863433451350412105080755730302842200755521101541319763848247062444757486510398322064342825097172231987e-157",
        "shooting_jacobian": [
          [
            "0.000538555462598356431358076734538694295228976740993259156556893941809002803727599122657228389031070372827241877412665993017449069856861694",
            "-1.01385903892553426054224206650446805769765681928117132490599863989148570760542304833124086523998084984822794708240152415600926790572691",
            "-0.00000710095858967591835072044818319786153726066915007038216901369233137399882247176212582320335164736896275914217832362043821929497717507177"
          ],
          [
            "0.00104040726677982813559617087342393500199333367066038258376514118055549085488490417680045086680889833357308401303967732572641964073257123",
            "-0.602768009141118891903550059513009878598963037811151858441862826284304604965900295557341405520649881092534769002468322354783453094334048",
            "-0.00801422057587724366475777440706697231390745775124277039637136829545090678533060814196768504376237475772884668017944254443059176771697395"
          ],
          [
            "-0.0000291605804570506791858051936236934956572018859734964798535779872104975087023775350984665395368980403674697709517268378270262656802383708",
            "-1.25511880845221526033110746018709665184046767657029601929788111407270325538694404799871976094686298025016931178104821082665995542494214",
            "0.00773040807831944690777481633490392149025741336744619343303046066812798465566879806261028757912919609667311899967755319099582639164044285"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "10646033666209038083467284953894294238997.4542019880272486425128665637148961410641489363620664595547147341407793828462119946850715684492",
            "-5675440618065998605491377953068166372500.48069515985420342596777668598033280444359047571153121679521032095087737334564447281311958347328",
            "-5874028314445407315295515847404014964806.59310650428061502956229129623839172596786055743190354384261550919696370459494028156455084282695"
          ],
          [
            "5648400854423034932800382155653917358.67857064384394750658684800232783526988161351854555685681558422833988358043155563938093799185634615",
            "-3011183755510935457422833018456944959.62355826826850840561139091739152736530026581855122659338668499412943004138610924823477209336065055",
            "-3116547212839432075956646747677673714.40286564140071191893694700425877663266951016332766018330551335912820111594392509995290652586897838"
          ],
          [
            "957240367696677446930245938734808510629.902468083824839250434128558422283716481915231365021004202214111900085730095288113644524824581174",
            "-510308442976464368851594557553766553900.372659864525790789957287978559200470044528355207956894944073562279040145500469942259712673492058",
            "-528164497678379749631689431221827943430.630816847002331354519914634216895774402558065418768518314608194895909307285210018122348022716513"
          ]
        ],
        "integral_u": [
          [
            "9.02074986079299906932925762879130131426095022468967775863283011058852758007901796947735672953870807102148570869268406780765586393561662e-155"
          ],
          [
            "-5.5616940121849369332055335921731204755911281705357958418136386482032275470043884537871887234479688780160089856703452442911481941498888e-155"
          ],
          [
            "-3.36318701209065433684650575452705834940556321924287834397668798454731585691413687474126716340980498411812474805745969245385072400585051e-155"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00678",
            "0.00822"
          ],
          "bracket_return": [
            "-8.02575394875604544063278065622e-45",
            "3.12164799688377830995632809622e-44"
          ]
        },
        {
          "stage": 1,
          "rho": "0.0075",
          "v": "0.00000198658513076240187992989689261",
          "radial_residual": "-2.3053570664702251456e-46",
          "radial_derivative": "3.114892590043627535e-41",
          "correction": "7.40108045407093e-6"
        },
        {
          "stage": 1,
          "rho": "0.007507401080454070925302488086741150971095",
          "v": "0.0000019905099647465059504450614067",
          "radial_residual": "1.6163583695485160769e-48",
          "radial_derivative": "3.1585391814784621144e-41",
          "correction": "-5.11742383639491e-8"
        },
        {
          "stage": 1,
          "rho": "0.007507349906215706976169828286401228381413",
          "v": "0.00000199048281345170119306445481055",
          "radial_residual": "7.704664487576666983e-53",
          "radial_derivative": "3.1582380649134282693e-41",
          "correction": "-2.43954519235644e-12"
        },
        {
          "stage": 1,
          "rho": "0.007507349903776161783813386140712945131353",
          "v": "0.00000199048281215736664714910071553",
          "radial_residual": "1.7509668508203107623e-61",
          "radial_derivative": "3.1582380505585652665e-41",
          "correction": "-5.54412562571284e-21"
        },
        {
          "stage": 1,
          "rho": "0.007507349903776161778269260515000104512758",
          "v": "0.00000199048281215736664420758795095",
          "radial_residual": "9.0432870047261722349e-79",
          "radial_derivative": "3.1582380505585652339e-41",
          "correction": "-2.86339625448018e-38"
        },
        {
          "stage": 2,
          "rho": "0.007507349903776161778269260515000104484124",
          "v": "0.00000199048281215736664420758795095",
          "radial_residual": "-3.5638267672300864053e-88",
          "radial_derivative": "3.1582380505585652339e-41",
          "correction": "1.12842246536793e-47"
        },
        {
          "stage": 2,
          "rho": "0.007507349903776161778269260515000104484124",
          "v": "0.00000199048281215736664420758795095",
          "radial_residual": "3.7463093530158952784e-132",
          "radial_derivative": "3.1582380505585652339e-41",
          "correction": "-1.18620233593643e-91"
        },
        {
          "stage": 2,
          "rho": "0.007507349903776161778269260515000104484124",
          "v": "0.00000199048281215736664420758795095",
          "radial_residual": "2.6470439181493871028e-156",
          "radial_derivative": "3.1582380505585652339e-41",
          "correction": "-8.38139454903101e-116"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.01501669029036448092318272861795115575287889154497127615401",
          "0.991821442939341079090003608876565018584572142691156066354192",
          "0.994650798241087175582947262843271387582996378213408579902184"
        ],
        [
          "0.07",
          "1.01500066351895053648826234520716554723867287318216403380898",
          "0.991269062631438306003532222449392712785438144040211017762606",
          "0.995197290435207725436677919351271838153247392613755536870043"
        ],
        [
          "0.14",
          "1.01495361114787980946233324362789021689812089831633309695325",
          "0.990734651224659248520221635222024040019000805757396915399398",
          "0.995753767531302924253146749255618483707866833939957513931693"
        ],
        [
          "0.21",
          "1.01487563318838795105001606791475457460023042552034247062969",
          "0.990219288330180126427115929501034544605564457319821221502502",
          "0.996319100142356219032208531522422689448019139058317989204723"
        ],
        [
          "0.28",
          "1.01476689517416944468939900751560464823795079508097360678172",
          "0.98972401411616757096449077230569897601736194771288476183295",
          "0.996892139524184316296705044433326229674157124721087360683316"
        ],
        [
          "0.35",
          "1.01462762777522094612273433664762975395410990223204800463678",
          "0.989249827313278173780563502940246080752619160088145870634076",
          "0.997471719843141982658726867905358384283160166513209340265329"
        ],
        [
          "0.42",
          "1.01445812626124134697914928792176090232123883528086465856725",
          "0.988797683307204842190964217679766008022741639088143277224795",
          "0.998056660489309093916331293166958787139710327983797870784379"
        ],
        [
          "0.49",
          "1.01425874981622516136346319737605869755352734557180473579297",
          "0.988368492321013751430682293647151662506730769645397047141411",
          "0.99864576843105503619348158341726670019503140942180564784476"
        ],
        [
          "0.56",
          "1.01402992070632581511640249255105990329507303933212046315751",
          "0.987963117689822059073124134457399586782758932271876184535578",
          "0.999237840606701433953782815291913949431463359927758683779582"
        ],
        [
          "0.63",
          "1.01377212330349533339957422227868112198589467084902607634159",
          "0.98758237423017761646324972571793661991915216973363441193984",
          "0.999831666348834287301916358913284520708484488559832659261497"
        ],
        [
          "0.7",
          "1.01348590296782482333830737604128034987536038786697218172919",
          "0.987227026706318092236779267769054495306162815668922019616434",
          "1.00042602983665203643166243868295095463957369993576233580233"
        ],
        [
          "0.77",
          "1.01317186479191417066596876505395563193157838197379153334597",
          "0.986897788395308531598190999192247552047700635346167881406082",
          "1.00101971257157794727176297445291395156942102944342535320528"
        ],
        [
          "0.84",
          "1.01283067221098774757096273449236538615760637491767495492441",
          "0.986595319752883631756190086907513308340999221564025814375034",
          "1.00161149587121465526848731716351257114693056200783851883178"
        ],
        [
          "0.91",
          "1.01246304548284400827726815447054410747304014215934103231998",
          "0.986320227181654040928893821478155664630289738992131486793588",
          "1.00220016337657684433748585291042463934620448717690569106455"
        ],
        [
          "0.98",
          "1.01206976004207909469214303100079415663978986071143999043705",
          "0.986073061903174811701673971482547874397456840005251708704304",
          "1.00278450356740600168295514571247039439702910424305738403114"
        ],
        [
          "1.05",
          "1.01165164473335658173921728294557405037142738802325998490713",
          "0.985854318935218691709425050023907167489249900201931752997209",
          "1.00336331228025008978770953282381134947746025158992615574586"
        ],
        [
          "1.12",
          "1.01120957992880599351072945461618563745446499196355010853682",
          "0.985664436175447057920941511632141700547541871173421759826424",
          "1.00393539522388190586675157485720490312698497051392936022943"
        ],
        [
          "1.19",
          "1.01074449553492059459087500213508831201365431956675214560708",
          "0.98550379359252675173409049838648546589157663887311043244552",
          "1.00449957048653391703300013832105999712285131404671366480623"
        ],
        [
          "1.26",
          "1.01025736889458923380726537361981980847303289276736308924886",
          "0.985372712525601526612664542365336527397442050302056345983192",
          "1.00505467102934548720044448865168235645919236965365651376449"
        ],
        [
          "1.33",
          "1.00974922259013687332239306677969980952160418086047906714469",
          "0.985271455092891879605140348544890551595636783265802204701773",
          "1.00559954716035162173517369312486578078098110712617299970502"
        ],
        [
          "1.4",
          "1.00922112215346321584656663627851805822228736854965277675693",
          "0.985200223710066236639038820146155584299920640317020834658706",
          "1.00613306898329156345228834788473913081120752480155882427004"
        ],
        [
          "1.47",
          "1.00867417368955804877415023081683924991419769338330614039665",
          "0.985159160718899272720290031468843359996587541566124103326661",
          "1.00665412881548162889464167589260833024638207163537493003063"
        ],
        [
          "1.54",
          "1.00810952141983521944063743051890779181214405558652416871978",
          "0.98514834812660899383609884378430481566690315602948421829781",
          "1.00716164356898035391503628874080313690655214367766420793478"
        ],
        [
          "1.61",
          "1.00752834515186436455772834094806514119186296241231385892076",
          "0.985167807456142465887291475823928325832100832754580187727832",
          "1.00765455708927601877327048063301120434717992976866448405879"
        ],
        [
          "1.68",
          "1.00693185768219062251533299015254250109424669784051662306956",
          "0.985217499707560091562799888686688480767443307769878582605402",
          "1.00813184244574755395815562315761669816662095714331211963768"
        ],
        [
          "1.75",
          "1.00632130213901769933700071321274676062553084931669877213673",
          "0.985297325430549428142460462854657132898816880101314838530252",
          "1.00859250416819020333759061325177107363116285423803963966803"
        ],
        [
          "1.82",
          "1.0056979492715891297344487769779539204804952445666357961597",
          "0.985407124907981012134166448347743895308595331670932951570827",
          "1.00903558042375755562586260925938468603057057586974332434274"
        ],
        [
          "1.89",
          "1.00506309469313681334131662836051202842060909045123383020648",
          "0.985546678450299809570340498079719524224334963682055455493026",
          "1.00946014512875195793849445864045004446866641082862925471723"
        ],
        [
          "1.96",
          "1.00441805608427549341972458246847294761392794293438410812632",
          "0.985715706800426047571343367782279095805780736060999742799576",
          "1.00986530998979609608233055787724017531850360717922415957484"
        ],
        [
          "2.03",
          "1.00376417036370749581242656521719491566880159583807034935514",
          "0.98591387164871762188288487961454127047115607796795711742321",
          "1.01025022646903975145073508385502250030924243689639550182539"
        ],
        [
          "2.1",
          "1.00310279083306460041353555299723823585572182445802286570349",
          "0.9861407762574223592872470238513935285175067886867707490825",
          "1.01061408766819739379713605068278791740081380404629406293958"
        ],
        [
          "2.17",
          "1.00243528430265433393129781912972640593705853700266085724855",
          "0.98639596619392151966959699945840076872630197728713013415289",
          "1.0109561301263741940354650177484412398709019373121610985626"
        ],
        [
          "2.24",
          "1.00176302820479731682984928597301529468072417147407672227241",
          "0.98667893017193546966541596190018935933709846396960644998113",
          "1.01127563552681997302949453958504870405153005231555349970328"
        ],
        [
          "2.31",
          "1.00108740770134173206013126935923063988356133906958387784814",
          "0.986989100999727919508805302116751760371280783929726397097985",
          "1.01157193230795215232318084541876583487833956323596808969856"
        ],
        [
          "2.38",
          "1.00040981279182175808870323881483440924707967339190888743145",
          "0.987325856634206018155942441690752669871656200282952125642161",
          "1.01184439717420943242953124346346908259213954748640632846746"
        ],
        [
          "2.45",
          "0.999731635428590248654642850113439308257499650937649391028841",
          "0.987688521339669547724728450682334583960116280483372907781413",
          "1.01209245650253706678168995046240301200025284940210770782766"
        ],
        [
          "2.52",
          "0.999054266645103435098270551232226077130590347665456994764521",
          "0.988076366949813119995554866284965493585079050505241716798559",
          "1.01231558764056148183562032868046190031767256420686913136061"
        ],
        [
          "2.59",
          "0.998379093703368414166560765485361690605823697405752243477845",
          "0.988488614231430409038741498457422147444540711765221084479556",
          "1.01251332009278576029111075717466995656517215830306618669478"
        ],
        [
          "2.66",
          "0.997707497266384144639705466461525110934274873634147211947474",
          "0.988924434348108894869855038997331591773083842360450095706716",
          "1.012685236591427190332736367551486723726744393138450184877"
        ],
        [
          "2.73",
          "0.997040848601215117060446680556660455184715918646034525390486",
          "0.989382950422037273790709861421986718403524611432514118691506",
          "1.01283097404882262064441437564796503833952419271673619875688"
        ],
        [
          "2.8",
          "0.996380506818135304624107058491922588643775168322979637283033",
          "0.989863239191875636229803322608195788717156156268978694194445",
          "1.0129502243886455820252095020374301708517795311675191919631"
        ],
        [
          "2.87",
          "0.995727816151069975419007090621825520507730032885964984184653",
          "0.99036433276446084360303492674661995052202160040303847067257",
          "1.01304273525350978342900574931003636733289359672504614109198"
        ],
        [
          "2.94",
          "0.995084103284345963548408420386113278797419772606304109216076",
          "0.990885220457936471405110559921447829419452215478151399992627",
          "1.01310831058687532056330094145625266698059448520297933219807"
        ],
        [
          "3.01",
          "0.994450674730538555872935226504453140643147221942917795390516",
          "0.991424850733708544715663798434547764613903659295577170318252",
          "1.01314681108752532991769757415640990320511930404213235791202"
        ],
        [
          "3.08",
          "0.993828814263976717497248352286118095705761083242257736656044",
          "0.991982133214435491298727433213107025717041531401982543967754",
          "1.01315815453524039372604511386791644874648266136866526867909"
        ],
        [
          "3.15",
          "0.993219780414239375971030777272022403434393231693647745494916",
          "0.992555940785063790200995219236749103140859126777586124551479",
          "1.01314231598666420699612364342368513586621179827372213018124"
        ],
        [
          "3.22",
          "0.992624804023745282604328752834822038247906955226231830234707",
          "0.993145111773720308422629338215676944326116683137492578517617",
          "1.01309932784072526286523070271292402431323120322751483816934"
        ],
        [
          "3.29",
          "0.992045085873308878749259850211922548963370714712911950051091",
          "0.993748452209068994081008866058945138258209383961322001914321",
          "1.01302927977335396528434631234478120174866716818072324669586"
        ],
        [
          "3.36",
          "0.991481794379305854284753769092931184641885408824985446241908",
          "0.994364738150534217343779277755089399545375380891122565595625",
          "1.01293231854161097875245283079888407407954440498958160237072"
        ],
        [
          "3.43",
          "0.990936063365865855133293921938365463789984895717948184503365",
          "0.994992718087586487343622865862410571892043851860090488443035",
          "1.01280864765771909699521536268788984285003043989897452953136"
        ],
        [
          "3.5",
          "0.990408989915287150755495376197732082945520580540385472690542",
          "0.99563111540407946638985124722498897860988431603229729194861",
          "1.01265852693386577381466669085321090938730328231669502804739"
        ],
        [
          "3.57",
          "0.98990163229964999307562221465177830534870283476367720002135",
          "0.996278630903421162130682131985858595509653157712065314538673",
          "1.01248227189901503298364723104390057664767679768582895914842"
        ],
        [
          "3.64",
          "0.989415007996392768975960386685516411948352030191248649886707",
          "0.996933945390157974175110146761364243068078044670402455209444",
          "1.01228025308933409987456358098746164836189580712153472551066"
        ],
        [
          "3.71",
          "0.988950091790408650335536543445244428974302341125411376116819",
          "0.997595722303349026111390808845190861260415672458511419033844",
          "1.01205289521420014323637816075962194613760385602807749506269"
        ],
        [
          "3.78",
          "0.988507813965020952925107168346088854836624195796273439646625",
          "0.998262610396911091681893369742392507950467124742463000958127",
          "1.01180067620010438782186950530732922682621293478709507502805"
        ],
        [
          "3.85",
          "0.988089058584003393136003731659252098883634918215193240511856",
          "0.998933246461922623178885101879443038536644048630561059548162",
          "1.01152412611511301376919386999986768475145283499339618854537"
        ],
        [
          "3.92",
          "0.987694661866627332881406370074595731533655872910202624020723",
          "0.999606258085690132375408569074207831138409358493331159200809",
          "1.0112238259768752132394745877399307691920072609761966417947"
        ],
        [
          "3.99",
          "0.987325410657542268956944720968364535594262019501146212055001",
          "1.00028026644220269415480965808154390434198532629409212551833",
          "1.01090040644748711542297932081637068041107177740265597100173"
        ],
        [
          "4.06",
          "0.986982040993128482024087587701571216824690130409165592721251",
          "1.00095388910843187792547201524878819814881641861470401255023",
          "1.0105545464188246838863461252490952672367761966551138276211"
        ],
        [
          "4.13",
          "0.986665236765802028817838039735842351855715278233539338473222",
          "1.00162574290077619173581320716523970059095575255721443873057",
          "1.01018697149224789007443651605772171861451943635924649399406"
        ],
        [
          "4.2",
          "0.986375628487602145851095772870958986843631431970086266609716",
          "1.00229444672580236048401573970576016137005592060268190359042",
          "1.00979845235685132502393472803276229717990560368002509438756"
        ],
        [
          "4.27",
          "0.986113792154249533124940829396948817700673678221209060822993",
          "1.00295862443930163607990542766743236769393794920591003026998",
          "1.00938980307069188353572290523555414235085020659020650389061"
        ],
        [
          "4.34",
          "0.985880248210730697625066265598491362874916193219639941450792",
          "1.00361690770755899867420129316528733013854182595600506552728",
          "1.00896187924966130746258921158380909405590417915737088410843"
        ],
        [
          "4.41",
          "0.985675460619338254579867816058330786247948988934568760551028",
          "1.00426793886462765061851251245198195289866063548984939984689",
          "1.00851557616888939011913715450891311517480353562503199731921"
        ],
        [
          "4.48",
          "0.98549983603097941095077900203058346518771412790370598647413",
          "1.00491037375931166744774209841620696555018771231412222050623",
          "1.00805182678176182605869829078148665707830004891527781205199"
        ],
        [
          "4.55",
          "0.985353723060454303076615332504065092164534161068149301596008",
          "1.00554288458548702506920069106561478095918662979477291761329",
          "1.00757159966181446855267467197940831064375950491007928223086"
        ],
        [
          "4.62",
          "0.985237411666301859218928582879690504709647299652447715772244",
          "1.00616416268933636674650723743389389583842931666315426877508",
          "1.00707589687292268780659647422448648155399733306441243664363"
        ],
        [
          "4.69",
          "0.985151132635712763249808370360032212709936386288171493099574",
          "1.00677292134703662199697265759129322583369501394362418879433",
          "1.00656575177334029252683639388887215894005838192982457145696"
        ],
        [
          "4.76",
          "0.985095057174916195755656144767567569621806510271536719443381",
          "1.00736789850642166716973910334924947553651114249598206436547",
          "1.00604222675925690236751643897089174678997041984440208780269"
        ],
        [
          "4.83",
          "0.985069296605358552061817917972496460973686862305282598278582",
          "1.00794785948614525336412959597828281258814426832301441745388",
          "1.00550641095363568527611201831446795123956909172166352470081"
        ],
        [
          "4.9",
          "0.98507390216590746125231847607530300919101345627580924471227",
          "1.0085115996258929492985975304708805437726201513586001406889",
          "1.00495941784616507637791399896200166033565161576833184074037"
        ],
        [
          "4.97",
          "0.985108864921232292868074964796825672885787116644732674153147",
          "1.00905794688123627663913807004735189849334153985089707168274",
          "1.00440238289020867417077018400472385878351791826709150518594"
        ],
        [
          "5.04",
          "0.985174115776432043304495148851273778174541433643971417936602",
          "1.00958576435678786534129210076938046567222752343917309135133",
          "1.00383646106266728811558708598533259718267888169227150020628"
        ],
        [
          "5.11",
          "0.985269525597902124366139665151125930792937812739600390491943",
          "1.01009395277140352636495867916845328164578086364341231969782",
          "1.00326282439267652967301649164984284466053174044028416728684"
        ],
        [
          "5.18",
          "0.985394905440352201924411233303089243294665817568907395582143",
          "1.01058145284928571368691666079463159287675786734065562571251",
          "1.0026826594650529492809895657582054505460933251260775596734"
        ],
        [
          "5.25",
          "0.985550006879806920731233044736111392371285300535327570628477",
          "1.01104724763097289609065231116580923431304478400559494531644",
          "1.00209716490437218356848390501888270584862255268013854945382"
        ],
        [
          "5.32",
          "0.985734522452339177446760971290109149648057305209848378617516",
          "1.01149036469835073490517051729028041185294161100160194094154",
          "1.00150754884551464806046507714335112501044505584764793052181"
        ],
        [
          "5.39",
          "0.985948086198200660923016499137703702290507255166653646784275",
          "1.0119098783079934042857780588028155810715238749464745451849",
          "1.0009150263964488396119939156645188001942501719789570975384"
        ],
        [
          "5.46",
          "0.98619027431092578763839228455698162477994550721597699286931",
          "1.01230491142733651914197431937972599591111119369520459130121",
          "1.00032081709894023122085714584780940985489239641878614406161"
        ],
        [
          "5.53",
          "0.986460605890892079455127392028268052852385686912099063062341",
          "1.01267463766839646364635079051573308140183306074707707824127",
          "0.999726142392776054557355731704554658954658206163355264194269"
        ],
        [
          "5.6",
          "0.986758543802721666419537798908939678127701361580133072141712",
          "1.0130182831139838423163109591427477499341756617211733275868",
          "0.999132223088984041233957805041669122065396121469905420872562"
        ],
        [
          "5.67",
          "0.987083495635804211607340440892982515778362482052789004560981",
          "1.01333512803161060205311569570883983243623059952985986768736",
          "0.998540276857397555136164256884830216512310181230593565906993"
        ],
        [
          "5.74",
          "0.987434814767110476068031664530455984043906328066846854310919",
          "1.01362450847056029169143643327766693154438265113817375375488",
          "0.997951515733781661318519754557060666025530025265027890935243"
        ],
        [
          "5.81",
          "0.987811801525347371852266756551116589100447229641190955642898",
          "1.01388581773787803306239485463598984812447740967705007733343",
          "0.997367143651585741512795714292536827015208681343984349839025"
        ],
        [
          "5.88",
          "0.988213704455379174085769927213372704924226767966973375965476",
          "1.01411850774934008013572028018965187115662212202280346425925",
          "0.996788354003229504351508964880841598611426696873128662124448"
        ],
        [
          "5.95",
          "0.988639721681705152714163824384703225856719422614336028057125",
          "1.01432209025178126038522116140319155241228581489947185190279",
          "0.996216327235661884287305202593472297098160566022887945569276"
        ],
        [
          "6.02",
          "0.989089002369640910719558897912808061777897056354701756183236",
          "1.01449613791349096526535309989326187006582606661579798667727",
          "0.995652228484757612939745752590433351021726636090667774559215"
        ],
        [
          "6.09",
          "0.98956064828269895035920076994539572616054665286006119532419",
          "1.01464028527973345154404737511459478064134208034018113814436",
          "0.995097205252935407815016618585028254184798299792756229064151"
        ],
        [
          "6.16",
          "0.990053715434503311815943243206150577440838394223437856972788",
          "1.01475422959080473283946786635967092625683143303338886919149",
          "0.994552385134195965235438722527268600291191904036709295576754"
        ],
        [
          "6.23",
          "0.990567215833403530950418565695489884730551008941601701743794",
          "1.01483773146040492253441217698656873239246859069099423845383",
          "0.994018873590588448194193459604360948156896864857062715935326"
        ],
        [
          "6.3",
          "0.991100119317774751327257423152801345146738640630362473014663",
          "1.01489061541248012501813010637758954085251679023569485802114",
          "0.993497751783922070055064290484230070409899492719939974297216"
        ],
        [
          "6.37",
          "0.991651355479803824977437662918324029264885721170466441146239",
          "1.01491277027507040750060354657019443372567879141081107186651",
          "0.992990074466345790386175315580505512702975745317274956277645"
        ],
        [
          "6.44",
          "0.992219815675365990547138170688958091934892987289206846248606",
          "1.01490414943008852861923418655474676026080244020607646925086",
          "0.992496867933225105166887676049645511036865660173013227922067"
        ],
        [
          "6.51",
          "0.992804355117393690666075488467650164083028562945854557655884",
          "1.01486477091834643332900862063807335729630843591685311898919",
          "0.992019128041551414874472435437913783100043854571243006643186"
        ],
        [
          "6.58",
          "0.993403795049928866128384633187262356198767602221944786760783",
          "1.0147947173995415061539910138502226149155761551956414151963",
          "0.991557818296927408059147878610672739666923722213647002439205"
        ],
        [
          "6.65",
          "0.994016924999833344293721996634510811864653233372836894541866",
          "1.01469413596731065419862541483497974368355218422775232051435",
          "0.991113868011982149473726411604044286685439844972209404119721"
        ],
        [
          "6.72",
          "0.994642505102909539672912489456062872249558869691789563729203",
          "1.01456323781985591020337855614240115471923588686547071336991",
          "0.990688170538882877183284489824002717761296959797465369461181"
        ],
        [
          "6.79",
          "0.995279268500956534081609162905415458798160412698994255973575",
          "1.01440229778703885062998052864055825426337392294604589912986",
          "0.990281581578427576756959321167524101571489156615012536280724"
        ],
        [
          "6.86",
          "0.995925923806055736714396309658534093929148244741545913362881",
          "1.01421165371523117190999987444121019819189046060530532519876",
          "0.989894917568023811613434572039348589254342887439766973626269"
        ],
        [
          "6.93",
          "0.996581157628146876325263245468664509829014313894372043220445",
          "1.01399170571159373650418632920130262342123460203966034317435",
          "0.989528954150685557931286311128885407070350354220987062696948"
        ],
        [
          "7.0",
          "0.99724363716172027735349403576891291315324720292073226151993",
          "1.01374291524983479330855445948449151689267078910841546818303",
          "0.989184424727011341823651761009658169296184323534170090860129"
        ],
        [
          "7.07",
          "0.99791201282721653390388391959737023477580785655429541560794",
          "1.01346580413986843299562920894103689944270015543482489881058",
          "0.988862019091944137042939600471100268533980914944340652809538"
        ],
        [
          "7.14",
          "0.998584920962491211253306801726143537744843535053851704505151",
          "1.01316095336415523920234201586370367830989614439995884257858",
          "0.988562382157956494492820920778781227012928898062927009299304"
        ],
        [
          "7.21",
          "0.999260986559471532098556890731214018633111521715839677455441",
          "1.01282900178385717185337935102828454336225758436536260111459",
          "0.988286112766153392191892024470126482342108136016808357937146"
        ],
        [
          "7.28",
          "0.999938826040905658271795768093327478353816766358896655149019",
          "1.01247064471827665694969378486015713824189465333253228541307",
          "0.988033762586640380406113122635300810119907330455559798200672"
        ],
        [
          "7.35",
          "1.0006170500718847169527863550764271887892601505687863984108",
          "1.01208663240137440919641962250084974383184044680585387442729",
          "0.987805835109365730690551050613125386376446677551516553623427"
        ],
        [
          "7.42",
          "1.00129426640060473481855438552838968462104970796308654443161",
          "1.0116777683194705015889642433144338220859994321545582375677",
          "0.987602784726512376872638497338685067209471256811900522349545"
        ],
        [
          "7.49",
          "1.00196908272263174518790568607325334384500080685906593695955",
          "1.01124490743452751788216541363287996941947306602559750881109",
          "0.987425015907388279815302524736672907956244287019127217068483"
        ],
        [
          "7.56",
          "1.00264010956274013973290223180845467292946231006829539503678",
          "1.01078895429769226071452686900715439879384589602647515253932",
          "0.98727288246664220178240875377902888755944567053182013611022"
        ],
        [
          "7.63",
          "1.00330596316821345849077536403478371851792214989400075947478",
          "1.01031086105803250919997805610543555256987971192396210758003",
          "0.987146686926515417542577868513526253894704112761190847380892"
        ],
        [
          "7.7",
          "1.0039652684073298397470510428629201328121468751944870196333",
          "1.00981162537164688747342106013260054043562711385922741954025",
          "0.987046679973728232229695053033418090811492464948162935903666"
        ],
        [
          "7.77",
          "1.0046166616666028402962675147683703459441366975246387970176",
          "1.00929228821654828034236275775423196378545960093897136621712",
          "0.986973060011492877828433052968927531452621455325657352845943"
        ],
        [
          "7.84",
          "1.00525879374021379356636788490713536005674881783010247708478",
          "1.00875393161892377623584163487582631023320219360614585235134",
          "0.986925972807040928017244249019203821157488286219568573658663"
        ],
        [
          "7.91",
          "1.00589033270495574286500291835835126080252539160365470077119",
          "1.00819767629655629898744463661632303819895654586305389717673",
          "0.986905511234953268516280991212724661289424048516709781118929"
        ],
        [
          "7.98",
          "1.00650996677391263868221142302805242703269182204544115779707",
          "1.00762467922535448504518156174076736358740401947863909989645",
          "0.986911715116483314218952032786977830985094046222447653699995"
        ],
        [
          "8.05",
          "1.00711640712202220301363779817407795032819683279328529876201",
          "1.0070361311350776586022414698829169879587661865682508149149",
          "0.986944571154968973399980587284532244971354416001340988960367"
        ],
        [
          "8.12",
          "1.00770839067661781935728098659003389269005279990284607906014",
          "1.00643325394046175332280346604377706534471038354172182958936",
          "0.987004012967335199903722384019216862159125046912566771037907"
        ],
        [
          "8.19",
          "1.00828468286601507073615617662617242737029541876345102128685",
          "1.0058172981140496383675463129135966080706091672156679969158",
          "0.987089921211596209343291185233455321985746408502452065995162"
        ],
        [
          "8.26",
          "1.00884408031920306218839859193075322372598359039426263591068",
          "1.00518954000710555409413266959682945566531254002849234021127",
          "0.987202123810173921818297938419987418456487609928363556813064"
        ],
        [
          "8.33",
          "1.0093854135097202369421845784790946774945204017768745614501",
          "1.0045512791250483874242422815217725253456894989317999603255",
          "0.987340396268756289939141505327682284351641755247638242514361"
        ],
        [
          "8.4",
          "1.0099075493368396920750647498366289486517048880427100955177",
          "1.00390383536387256774730558947095882540857305313262507428636",
          "0.987504462090325244735330436018233964030147579210640248651219"
        ],
        [
          "8.47",
          "1.01040939363726053380627121679218910849677062966376373204748",
          "1.00324854621403879938170656172733261221128435060695424572848",
          "0.987693993283888427798029591326304747151366247354999419397859"
        ],
        [
          "8.54",
          "1.01088989362059994070552924705578651374224702600744542863961",
          "1.00258676393831012960458765501619713852773834002846984254083",
          "0.987908610967351084338277559587174763796255545900460513483679"
        ],
        [
          "8.61",
          "1.01134804022210551759497046107601482259132872832100402098428",
          "1.00191985272998254726907948688740229146660361217482455822176",
          "0.988147886063863908511027736526765222430646430533677162982071"
        ],
        [
          "8.68",
          "1.01178287036615924872948745813283997072370713256032461444302",
          "1.00124918585791407809239104480671680749458315142997777618492",
          "0.988411340090878737161609096997180116260522790885934735483665"
        ],
        [
          "8.75",
          "1.01219346913432275052906897775960662319287842383195411552193",
          "1.00057614280469294219582003051624644493909247780802596915734",
          "0.988698446041036303401173825161904933825023097936861877337093"
        ],
        [
          "8.82",
          "1.01257897183187826451842438889109452944926076562473635747103",
          "0.999902106404204605849027641459713460254239102156166963656237",
          "0.989008629353898360025812548778492862919156014930199940481844"
        ],
        [
          "8.89",
          "1.01293856594705043135732829901267568429573921766554315642855",
          "0.999228459984760409143226652077917682706545063197798093609657",
          "0.989341268977419993961562261891787855304624654366995151405577"
        ],
        [
          "8.96",
          "1.01327149299734968794960482443718415308386673798874382878868",
          "0.998556584523837871471033599628151241089840062758207336721008",
          "0.989695698517936567342945185293155159911300218569257881965312"
        ],
        [
          "9.03",
          "1.01357705025775830548678278911306310926470000811036260975622",
          "0.997887855820355816424311839996057319582699064599049692628356",
          "0.990071207477313195415623835936453514341509604331792034287528"
        ],
        [
          "9.1",
          "1.01385459236578364805668643315787164710886673757452102869776",
          "0.997223641690267219690650427469182564592982259478916189429598",
          "0.99046704257577283345685526549367948458865982877549462428337"
        ],
        [
          "9.17",
          "1.01410353279872903330352980245556523009752694179936233131188",
          "0.996565299191100314622999879756131615960526544958200371166072",
          "0.990882409158781795542915482052823128310492422877889669002213"
        ],
        [
          "9.24",
          "1.01432334521887932288067018925414182083240577712702885232194",
          "0.995914171880915171898897660665721093203628313219240882283962",
          "0.991316472686228845404760793831276051697800398629765748710993"
        ],
        [
          "9.31",
          "1.01451356468266462391721417184194873245312222228021324099682",
          "0.995271587116969908344922275469741499230626550262600094366999",
          "0.991768360301985941230494445994211857629415316316941798274492"
        ],
        [
          "9.38",
          "1.01467378871024967432081979994925769109176123981825543045761",
          "0.994638853399209096506469694017452025237402613638498191802238",
          "0.992237162481785420509328588589831346492625521095581319243836"
        ],
        [
          "9.45",
          "1.01480367821239692408150424462249403501579990127087658571695",
          "0.99401725776349806628965226006671871895170455612452764424094",
          "0.992721934757190098296360616751916050976932224934274721552475"
        ],
        [
          "9.52",
          "1.01490295827186621182579824303000852094346314274414270351089",
          "0.993408063229331832663241629745386148162290195132875880114823",
          "0.993221699513269725404243655242321699481765038342550561319014"
        ],
        [
          "9.59",
          "1.01497141877704137362686762260350364538831515081774052297404",
          "0.992812506306547552833090638939681234071952079284854226760225",
          "0.993735447857429896809712383790427945546183132356442273129463"
        ],
        [
          "9.66",
          "1.01500891490591212868831323112311237958184841576520585114624",
          "0.992231794565365890612350991120759714119764138177734425221909",
          "0.994262141556668280790569812101433009846223782226988797727862"
        ],
        [
          "9.7106611427300210003841008886117114",
          "1.01501669029036448092318272861795115575287889154497127615401",
          "0.991821442939341079090003608876565018584572142691156066354192",
          "0.994650798241087175582947262843271387582996378213408579902184"
        ]
      ],
      "flow_calls": 36,
      "seconds": 29.43252182006836
    },
    {
      "index": 6,
      "rho": "0.00912540693505075384267560348240496246605371031322241135036620226470895124966209559917341330721872727355338585747983039053018061167486633",
      "stable_coordinate": "0.00000294165248592331634925106445739085645991795182692087663039392510689592987570698769955758532220814650672660266610850276918183362240560758",
      "period": "9.71082217040236198037053619875191878099096621362768492421197559716091984691996039355739499352089895241801192961772661903674494841887318",
      "initial_x": [
        "1.01825375552258743100170045802926731578856733857827174357736279845452479842919989818604638419975966269361349831762576928382954305697214",
        "0.990059037129595510151887149990906724784915347732878181405535738786181708350167803554416415004711689537391468137459390085967080831423338",
        "0.993498546512390556350538562278367478858097213479776159344167811960719682710800398063820576129851241357560735645572695647915147361868003"
      ],
      "original_ode_closure": [
        "0.0",
        "3.729170365600103371645482657731466918688235767300203447e-155",
        "-4.661462957000129214556853322164333648360294709125254309e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.67185842985633649298519681781620118595975955158218756363855721177507899414935993142951034501294804064662406737899011179040824160063379",
            "-0.359152296786375801918468883311257944273364996115042114911223846294358791674086126683637574739902858682989649374725200140649813086966472",
            "-0.372609293612342460188743362964140824563248262807181234445405062407956565696882436688863924181534433375110120991324730733166901781722283"
          ],
          [
            "-0.193948242945669003408324548736906675339211102201889473257787174368110974788066626200521734733358251242095504020854120889526263545464168",
            "0.78714246022160249793043963363476948323327910319001845717833483335915274009387109428402194161547834083446042280602926345521048619988286",
            "-0.220832456231159049220558921149836714839539351026620468577553058328504451884605485967432784373783021489749329147389101427015295761214288"
          ],
          [
            "-0.404735231817072946071009017399461055541509562593349806525227699350017967302457009342701554655684308668718813636465768732344115774276059",
            "-0.442423257132648200971710508406127185912938812443547650012386194713991861655634625103085820059102588850968635999156557018371406830731293",
            "0.540999109922062513459114582512506051892005989779710715736414806353674933558200103237127538751113008538672517760506895738589769970301691"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000542985864569080832270987725644905209259137327232091017822133798429624187316421025441042837856332743998157196061281205286005281429",
            "-0.00841651639977459174928782594895324047003048147997590079050405009392101825187159187716491066088976742897603369931387620367303042955074722"
          ],
          [
            "0.000645146741376412423531077200216359118202172944527812915877484825054952307327741239832826584897943352750185449120206728137707105250835977",
            "-0.00000542985864418643357167591377972796704794682135558435687136985007762844044203525959458504883917330768297362643434182784436228199594463695"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999999999999999999853837450338458945512920876516286898707938573550506934370288546479000882426442788528146722194916",
          "0.00000000000000150437475103396347672108519080710157827760779393061139038090272319037710931844516910147327800706309982819568035104862342524740867240847"
        ],
        "slow_multiplier_minus_one": "-0.000000000000000000000000000000000000000146162549661541054487079123483713101292061426449493065629711453520999117573557211471853277805084145612043652484979180738310168894229496",
        "monodromy_eigenvalues": [
          "(0.00000000000000150437475103396347672108519080710157827760779393061139038090272319037710931844516910147327800706309982819568035104862342524740867240847 - 3.51072753981719054456947782586365858743024684224734226894375808659635130531880051443462001401778214865899732025550573922850931236200239e-161j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999987401523880138187047 - 7.17638827860383791859000361640963609154333891857996134811501153555917336021556074860018268216153184514070240595458928722055644500676107e-118j)",
          "(0.999999999999999999999999999999999999999853837450338458945512920876516286898707938573550506934370288546479000882426455387004266584007868 + 7.17638827860383791859000361640963607464320123419291685106829616961132728332249337109292355870396066211389929538687146102724129710883784e-118j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-34.1303990308501645190927448216521901459499963310464639510276367604369719116675955831337083351086610851900789374212875112070938185813674",
        "det_monodromy": "0.00000000000000150437475103396347672108519080710157827738791068135382023442952189353036877352842147221759245773000057268189352627986606704786609930821",
        "liouville_residual": "2.88641398147876512999616601798940168267731203349678630173426236222653543005634647505900296157629843722344024185159434595941645904864017e-154",
        "periodic_trace_product": "0.00000000000000150437475103396347672108519080710157827738791068135382023442952189353036877352842147221759245773000057268189352627986606704786609930821",
        "periodic_product_residual": "1.27428208526782209756624897352242996559006126683982566375677899058451286204054696484304575790710368830915245751002058844829995576522854e-156",
        "shooting_jacobian": [
          [
            "0.000657159009348986912034549235657057760460637337454952701021121262473390812098130911446037960367015811039549200029417730679932678738975607",
            "-1.01684442691855102815339282570912064063917056676399523127122254671284855478067296245966798533335165936929654090383163323055818621609183",
            "-0.0000105276818249167367964996447409744878409323071962484907199273513286328836776862165477321675329115416831553612388767212509350669683898492"
          ],
          [
            "0.001449607168718660955608964769428559300109293253506001062148849076757410179049902896054569168631061727315251807040018743785442123689797",
            "-0.602118612075896430610019320383017770129045128192610507930885964759369475107175783708791453131799530933062307168148177930253532569051423",
            "-0.00972531389867712640824448442184257392928819414490618876265795582781376241679491481890545207293684504780860610784957929623273875452136009"
          ],
          [
            "-0.000215401586563472257808053585523441401972550795773354476203952583520696841648377391362929923770790126188148379791446535551093295844696123",
            "-1.25311745023322804833558610631272667983285919627759925344724108072560107407729869231068467150119524793335695286618588542547457104194441",
            "0.00938334994231217503885588692432291805482383356343301873565165626568742842902863012638581615031549436040845199356782773828720519208754704"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-2296949364556508045738519772959544633276.01388765733311002258192447729111860053107333955779911653670629635602940725424261699242668491793",
            "1230398363091840275638457099531565086036.21583534402954408889900124419096482038750104299086545390569790276539396778513519253881635565334",
            "1272661557207792660060333453691827796198.4612627137183880141142028025116804830081445866549815805297692438736965251673112511042321605144"
          ],
          [
            "-1481861351352584225470115053064107858.43122662589912653867529051354912963812428851320075728716671506050618990058442946695357421238537068",
            "793783184413087172045480116457022577.485458558349531434402707159605803595817255501734772021477595488328204635583072582480764277777372581",
            "821048998327637245591325527739809132.995291231078578091787472321032610198553447394708378064669673197575619005753616729093660766350772458"
          ],
          [
            "-250626148448648368972045981478902382078.220554324852143812759459861957029742891082302381333083886451312057977268081165594030545923196412",
            "134251981152736116490951228706666520967.941864424648009137109515217504538656195792817915301794093964691415795357375505247049303322537298",
            "138863428721352355648195799900830748256.318340987582347388556279686924517516186114226304378856419122609578079404892087203895429982014416"
          ]
        ],
        "integral_u": [
          [
            "-6.48102363943326064288200094943093847172696322078104165737685910432060342967002142161313323851287565527238280690834426113288845822096047e-155"
          ],
          [
            "4.5951232678143081251777539640099727387872684786750998040919666784899115671309061338865760269541268337372413127955046340479113155247264e-155"
          ],
          [
            "1.67369284758720464548134324217422253476514805353449036601679892888559787859626733563485286807032007673922273192048097172384373806733126e-155"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00828",
            "0.00972"
          ],
          "bracket_return": [
            "3.3554483063078087356688689192e-44",
            "-1.11290490562955246866956620984e-43"
          ]
        },
        {
          "stage": 1,
          "rho": "0.009",
          "v": "0.00000286130407011579141764121091224",
          "radial_residual": "1.6138580510402226462e-44",
          "radial_derivative": "-1.1090471144636898025e-40",
          "correction": "0.000145517537532267"
        },
        {
          "stage": 1,
          "rho": "0.009145517537532266881113549559427257015136",
          "v": "0.00000295464102989271566460319968476",
          "radial_residual": "-2.9938625778174981581e-45",
          "radial_derivative": "-1.5155974919198432647e-40",
          "correction": "-1.97536786236371e-5"
        },
        {
          "stage": 1,
          "rho": "0.00912576385890862980005546867372307089576",
          "v": "0.00000294188275744901413408292206622",
          "radial_residual": "-5.2185881502957792148e-47",
          "radial_derivative": "-1.4625848662438754837e-40",
          "correction": "-3.56805835390452e-7"
        },
        {
          "stage": 1,
          "rho": "0.009125407053073239348445390981883815578923",
          "v": "0.00000294165256206472533871989074026",
          "radial_residual": "-1.7250375619636306578e-50",
          "radial_derivative": "-1.4616178801457783365e-40",
          "correction": "-1.18022472589866e-10"
        },
        {
          "stage": 1,
          "rho": "0.009125406935050766758579463739353507318945",
          "v": "0.00000294165248592332468185910694939",
          "radial_residual": "-1.8878111888506134503e-57",
          "radial_derivative": "-1.4616175602386993988e-40",
          "correction": "-1.29159038602568e-17"
        },
        {
          "stage": 1,
          "rho": "0.009125406935050753842675603482559646334385",
          "v": "0.00000294165248592331634925106445749",
          "radial_residual": "-2.2598350034336673954e-71",
          "radial_derivative": "-1.4616175602386643894e-40",
          "correction": "-1.54611922086148e-31"
        },
        {
          "stage": 2,
          "rho": "0.009125406935050753842675603482405034412299",
          "v": "0.00000294165248592331634925106445739",
          "radial_residual": "-1.0515789597604787467e-74",
          "radial_derivative": "-1.4616175602386643894e-40",
          "correction": "-7.19462456094718e-35"
        },
        {
          "stage": 2,
          "rho": "0.009125406935050753842675603482404962466054",
          "v": "0.00000294165248592331634925106445739",
          "radial_residual": "-7.0152869680109248362e-106",
          "radial_derivative": "-1.4616175602386643894e-40",
          "correction": "-4.79967342952928e-66"
        },
        {
          "stage": 2,
          "rho": "0.009125406935050753842675603482404962466054",
          "v": "0.00000294165248592331634925106445739",
          "radial_residual": "-1.0124538056593437476e-143",
          "radial_derivative": "-1.4616175602386643894e-40",
          "correction": "-6.92694062524825e-104"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.01825375552258743100170045802926731578856733857827174357736",
          "0.990059037129595510151887149990906724784915347732878181405536",
          "0.993498546512390556350538562278367478858097213479776159344168"
        ],
        [
          "0.07",
          "1.01823410807568241211661131537693636808253581056542288930935",
          "0.989388745483850123031046593466862459819088643481156593065006",
          "0.99416191639010840890552658482640301873446720579109384184774"
        ],
        [
          "0.14",
          "1.01817668130665829924062968451553963938351940459277582638394",
          "0.988740307919308706016300288426681535109597794014422474750403",
          "0.994837458154604608649243234970283502443442086615938780745442"
        ],
        [
          "0.21",
          "1.01808159819873847908698671493446874612740284858329446907793",
          "0.988115030011195014784602066364767559761699328610932578117105",
          "0.995523803948589333150563638006518024895659195789161721091766"
        ],
        [
          "0.28",
          "1.01794906205796480961546123774317975462140776459995473395143",
          "0.987514169279667095781987597490229643084030288556076990771646",
          "0.996219561995993410977669803698096371683081097817332086305731"
        ],
        [
          "0.35",
          "1.01777935602687943313249967663387923091187282680544282030643",
          "0.986938932816017052960362943121059140806821230605269699738699",
          "0.996923319326075855182017376246813995662723965548426101957857"
        ],
        [
          "0.42",
          "1.01757284240956591633465942671609441873800134561426687083578",
          "0.986390475015403955403253086356396850245528297888194837706992",
          "0.997633644556349833205842239727299708957305884509201849356686"
        ],
        [
          "0.49",
          "1.0173299618102345432664560873760445574754914299064764487423",
          "0.985869895419038552664552178076796306481140701110850822913131",
          "0.998349090729562731439399650792333277426806445224105092261008"
        ],
        [
          "0.56",
          "1.01705123208811839112432300980002447623414160830051935906843",
          "0.985378236668498910505307820182224583722388691871684136612438",
          "0.999068198199724202550081772606299158580358917230447406372073"
        ],
        [
          "0.63",
          "1.01673724713201420345609183957540888244080799255129194545623",
          "0.984916482574625831504005529134811950856799217223682969810148",
          "0.999789497561937865538909007793225877769562231685840331586788"
        ],
        [
          "0.7",
          "1.01638867545835229518740680022163444653897862366251427558671",
          "0.984485556303226510640935906883973485402820422504265538082685",
          "1.00051151262055923379966577446152313583970575694683794316271"
        ],
        [
          "0.77",
          "1.01600625863721016378364534475068746696879471521722540908188",
          "0.984086318679604671618037108916305970207542346457602309380466",
          "1.0012327633899760845207178684332665234332099417324657647679"
        ],
        [
          "0.84",
          "1.01559080955119267313358001175219921267378579566155868520722",
          "0.983719566613735659175912018287707722032141518383288544322129",
          "1.00195176912208948867203997731211507381497881892657801778204"
        ],
        [
          "0.91",
          "1.01514321049258531769182078772469363234717144131969733723277",
          "0.983386031647715698290641239841425404362991648987389867450869",
          "1.00266705135436574317861787575986230955693265927221575756935"
        ],
        [
          "0.98",
          "1.01466441110464403889942224774108663376922293113824446287325",
          "0.983086378626935696060878364273272505689345416359151457122148",
          "1.00337713697213313518874889582223165869519116487756606747317"
        ],
        [
          "1.05",
          "1.01415542617331342050281072925816168039990936390991970658149",
          "0.982821204496261334373256718734086264449385208850116266911633",
          "1.00408056127861446006863510032985288911020655400149106459726"
        ],
        [
          "1.12",
          "1.01361733327606310390665381729539130264029299537258286193241",
          "0.982591037222342419389554102113301475335541821050017331709947",
          "1.00477587106601812228412363373768522972577999927360026977769"
        ],
        [
          "1.19",
          "1.01305127029489842188069613772768474326280213754234489149451",
          "0.982396334843025022992864524565539061312445696427851974909238",
          "1.00546162768085904588345783657778357697172665709793281553082"
        ],
        [
          "1.26",
          "1.01245843280093425246770754906828111097736133369400275807655",
          "0.98223748464469925234582140398045992892646673294780409604897",
          "1.0061364100765470318710979735659137028393342402585850682214"
        ],
        [
          "1.33",
          "1.0118400713182198755385841059555859772654978630641498565534",
          "0.98211480246828278220643303554204372015370857902121712602541",
          "1.00679881784616608226136712826216410985339791206537653160881"
        ],
        [
          "1.4",
          "1.01119748847476633418240515783948119891961446721122680260132",
          "0.982028532144414741548954276903711370523220334948007636518234",
          "1.00744747422827494720349109061925758306507247473475499353896"
        ],
        [
          "1.47",
          "1.01053203604895585784737607310494551569679634459502584658949",
          "0.981978845058315229315314147760474875549782161786694507551261",
          "1.00808102907848803549358573552477471217353457822419953981412"
        ],
        [
          "1.54",
          "1.00984511191970492406072841801085046223407983121525124365053",
          "0.981965839844651631365351522074949028329014049477503285879932",
          "1.0086981617995480525139024999217590540493218986515916319841"
        ],
        [
          "1.61",
          "1.00913815692890838395956266855144237542642873643230420364936",
          "0.981989542212642942502552600345217934405456560828342128185338",
          "1.00929758422257837370946607713822203351977150379253752832722"
        ],
        [
          "1.68",
          "1.00841265166481184714553234900455736598445845264164418549675",
          "0.982049904901526331500829813929636353408418522597533776003239",
          "1.00987804343220518421109238775304770297469448228634298392851"
        ],
        [
          "1.75",
          "1.00767011317504353222685576094906325529670647666685784993695",
          "0.982146807766405052686292802240332489953740558495808895797891",
          "1.01043832452826764200672744142297408498361215838848492640299"
        ],
        [
          "1.82",
          "1.0069120916180855783885202614022210456472887645081581319831",
          "0.982280057994392310815807542979259914572635078622321954901558",
          "1.01097725331688943789278221810103599616229730074329519706673"
        ],
        [
          "1.89",
          "1.00614016686197912881830157686158269351893943134527007598523",
          "0.982449390450860624575859407718985580184697740576464865184466",
          "1.0114936989237676659583580540900029616482180365595666052738"
        ],
        [
          "1.96",
          "1.0053559450390382884741928955847171678162301659845305422746",
          "0.982654468155499412991507959601662540342906192426807893916414",
          "1.01198657632264526318325051264183709239454945799167913740391"
        ],
        [
          "2.03",
          "1.00456105506529646649524382025891316227443941821423396969178",
          "0.982894882887773775771867485379455456769232761517892169387268",
          "1.01245484877207164357302914035154019405035793949699606957428"
        ],
        [
          "2.1",
          "1.00375714513332595559324462314073755173163875902740437594397",
          "0.983170155921263617932616494024999458204793810936118136749208",
          "1.01289753015372259218745793804658838069528357059477085825173"
        ],
        [
          "2.17",
          "1.00294587918695935971938696651317264652608838752341656674883",
          "0.983479738886243297820782489848003308850316283862901965661913",
          "1.01331368720574487835999130964298206256009768341212158055222"
        ],
        [
          "2.24",
          "1.00212893338630129003656144646547951357545869010622600350321",
          "0.983823014759736839060526683358438738591449716415476952708445",
          "1.01370244164481310383013122396634653675646813738424726416938"
        ],
        [
          "2.31",
          "1.00130799257125237535324550644107979796740063833555469679629",
          "0.984199298982151503835004908089185347639371506284133552407103",
          "1.01406297217083555543719557739195951073016765772035966337695"
        ],
        [
          "2.38",
          "1.00048474673157696285991024198134579676706444314838934833213",
          "0.984607840699452332697286296307878445353660931389311758761514",
          "1.01439451634852164531011044406150329157760011265640909869438"
        ],
        [
          "2.45",
          "0.999660887491332906158213739544916258562513676210885832675948",
          "0.985047824129691374442949113123377289654759173035522148419865",
          "1.01469637236032508443205785341544284721610436509321873886223"
        ],
        [
          "2.52",
          "0.998838104615248622502809629429740600184315508278736605141066",
          "0.985518370052547133244711715808235330520883217131295935301722",
          "1.01496790062560326972832992246036487214894326099385623596449"
        ],
        [
          "2.59",
          "0.998018082544381288942612176294917284505648373959097538842626",
          "0.986018537420361748738660531044001194019009035036244829698173",
          "1.01520852528118332769664977827113248602649222619661880548892"
        ],
        [
          "2.66",
          "0.997202496968122825581930508220398568037406524510659323366121",
          "0.986547325088985230678256279584375280761177617196839991388322",
          "1.01541773551889754749590478292963049068425579573854507166685"
        ],
        [
          "2.73",
          "0.996393011439339402360419444806691147056243542386308150703563",
          "0.987103673666547465935290786237046598140545792833386995229741",
          "1.01559508677604409971601859590796146050336642357039592077684"
        ],
        [
          "2.8",
          "0.995591274039137835570753887367255761547948098016880752862002",
          "0.987686467478079620656022244205890639424735609345492734903553",
          "1.01574020177514137615995124469914405889216798661691988558952"
        ],
        [
          "2.87",
          "0.994798914097450639309938695374569358994836545909881457274111",
          "0.988294536643697042907176935717589892296810543275171300082911",
          "1.01585277140977426851251575441760273373893463595252980850075"
        ],
        [
          "2.94",
          "0.994017538975322870998859506050296420067517043297536456573673",
          "0.988926659267836052447595311762344082176362417160011263688753",
          "1.01593255547377637299296893833961742816320307776499116747662"
        ],
        [
          "3.01",
          "0.993248730914470426368053770446617821838852187943406256100476",
          "0.989581563736807459342881300428268341758573234448940257205582",
          "1.01597938323145149427198972788307671953280554715750678330629"
        ],
        [
          "3.08",
          "0.992494043959363210709827314550554987173434020330527505052107",
          "0.990257931121690810239121135425200037553854001632549764555142",
          "1.01599315382700885481875168627042893783185302144653433155382"
        ],
        [
          "3.15",
          "0.991755000956769682635405013800191473520216585754378423321449",
          "0.990954397683345899613562894800764913359327917576554250504844",
          "1.01597383653186693794605816830130996083907598493266244607268"
        ],
        [
          "3.22",
          "0.991033090637383592511888645487411410545295802837040917570187",
          "0.991669557476062830109036929424192850613549732627516823770195",
          "1.01592147082896867355668782016073093642948628599601614656859"
        ],
        [
          "3.29",
          "0.990329764783841180637824782690553174491118474902536108438065",
          "0.99240196504610983032561765864301716016803316293397826652294",
          "1.01583616633374342610483458634253477886871800229693192202408"
        ],
        [
          "3.36",
          "0.989646435489129409948370938238597541411284910263861324177315",
          "0.993150138221170245001172506336415437585350056733371685624264",
          "1.01571810255184663286064985192421447896725397293300817759755"
        ],
        [
          "3.43",
          "0.988984472509084612544774693563316002476852830805830342379301",
          "0.993912560986387833684834014373022301885636667028478646178841",
          "1.01556752847430360852796740361182448376642761719644859389081"
        ],
        [
          "3.5",
          "0.988345200712387724318662475451880790119217774260413856326771",
          "0.994687686442464100162065451343491211298443745766624310010495",
          "1.01538476201117761021691814665281915175478356384047689631559"
        ],
        [
          "3.57",
          "0.987729897631178421858376357541985219607392009186269786065031",
          "0.995473939840974283719920604623942837960512175451986354118566",
          "1.01517018926537138105213299137018839475071709712670102031539"
        ],
        [
          "3.64",
          "0.987139791115137166193922399907776384525846914469132450565301",
          "0.996269721691791427996877875157502400433209417982447496094385",
          "1.014924263648653719921269419680680090030551716497728013965"
        ],
        [
          "3.71",
          "0.986576057091622448905549774663793491315489203423681995725155",
          "0.997073410937232239358121075872710615304998404127899023502711",
          "1.01464750484247585642561587226955972650204924811664699834367"
        ],
        [
          "3.78",
          "0.986039817434201317404123469325223500651378332331447462372854",
          "0.997883368187265958968248104614552776579383634933984382159158",
          "1.01434049760660429643982568133050659442874743019870607155898"
        ],
        [
          "3.85",
          "0.985532137941675253363285435493141958034880986253790788409156",
          "0.998697939009859959738461246022213176916687690953669647662082",
          "1.01400389043904516830688497334949148545017934804008465162795"
        ],
        [
          "3.92",
          "0.985054026429481250424421975772923224557142708178836946218291",
          "0.99951545727027503895939723900594203099713094692524898635852",
          "1.01363839409116785259072731889905056929649604815375997757352"
        ],
        [
          "3.99",
          "0.984606430935139875992885228263124273277407423323256857408319",
          "1.00033424851287123109755306143698307876522061528182880737546",
          "1.01324477994235083087790621016115456971530119806546130645572"
        ],
        [
          "4.06",
          "0.98419023803922843162834189492814021121647466617935194082093",
          "1.00115263337874324204367457726375781873499524196902082214014",
          "1.01282387823886836827296851298772004872507103408513020140137"
        ],
        [
          "4.13",
          "0.983806271303178106126223345389869435666486086630316764543288",
          "1.00196893105227512692365017072192837539723668058106845065264",
          "1.01237657620211110564059121142733095372383332157505215654699"
        ],
        [
          "4.2",
          "0.98345528982502914123413263019920961737740215737250867541663",
          "1.002781462729488395148669918166540137657724826583095798062",
          "1.01190381601158527797895790339335815985928055538315060083077"
        ],
        [
          "4.27",
          "0.983137986914127239978306822103468510915639737148289489608185",
          "1.00358855510085808561538825587835700871995948097466093145751",
          "1.01140659266846264334220163645904316160660208106082942774872"
        ],
        [
          "4.34",
          "0.982854988885607326671975964256388141413979965479983198750031",
          "1.00438854384108921369054959832713294760080432698163211680215",
          "1.0108859517457550132380487734337162899328076402030374795558"
        ],
        [
          "4.41",
          "0.98260685397538675417165144578856008994368380515565523350872",
          "1.00517977709818298178721102805295120428790868347573508555595",
          "1.01034298703146240173119412307484343094060192869095779244122"
        ],
        [
          "4.48",
          "0.982394071376278447204793212618449884405622153239006446490332",
          "1.00596061897397981497283987421771665828129039585215795754141",
          "1.00977883807129131559209542877771339949259481743741604742324"
        ],
        [
          "4.55",
          "0.982217060395734439613962590182154118955655339747721256018049",
          "1.00672945298824608293171720997905588490774699406271610800346",
          "1.00919468761775883409336498920050301795242693684838970943879"
        ],
        [
          "4.62",
          "0.982076169735640856336739371589061518133003876614842752770325",
          "1.00748468551827464095643455991635740011457669833900133497491",
          "1.00859175899268830426726304124553933993515687121390062313014"
        ],
        [
          "4.69",
          "0.981971676894505545673819597254436376051078326896538646392115",
          "1.00822474920589728581375150801471447447594250762241955158155",
          "1.00797131337026332535915423901944628497572202244810176704082"
        ],
        [
          "4.76",
          "0.98190378769230812254908412397880225305045671164302045365472",
          "1.00894810632376096661839568786160826585217269260306102161963",
          "1.00733464698793802547355089634896032089547961831451012913036"
        ],
        [
          "4.83",
          "0.981872635918217890507222163991567500679223718608532635101888",
          "1.00965325209270006553864651206191247511732773811910324592246",
          "1.0066830882926034447889615318707213963920909274381766320724"
        ],
        [
          "4.9",
          "0.981878283101326646016334383375784661995717693821765454748332",
          "1.0103387179420450698183574237849768712042236905044858663003",
          "1.00601799502948232179849195004423917269165184155445206164694"
        ],
        [
          "4.97",
          "0.981920718404489348717342724896121011100232088090141334409541",
          "1.01100307470474414269501989221191035942218635052276471258426",
          "1.00534075128126810426763192491771049567357115613861027980683"
        ],
        [
          "5.04",
          "0.981999858641314633284999056749207168634763661145151098976169",
          "1.01164493573923895462783768390699884989142699015716877943142",
          "1.00465276446503912581956801787610335907229983515739434769673"
        ],
        [
          "5.11",
          "0.98211554841629767648416714802797057265592218424563494292247",
          "1.01226295997012998326259939790441532928145153341610179316026",
          "1.00395546229446632448166199850256757628574164886967405217709"
        ],
        [
          "5.18",
          "0.982267560388038531343878854777928079275806347319583251781219",
          "1.01285585483978949095447359995279402096807300705861050325931",
          "1.00325028971479351635081515380875455835697995513483319936115"
        ],
        [
          "5.25",
          "0.98245559565543820876221090937888007708711151618408369747534",
          "1.01342237916323253635884265633849715786257119007762384815582",
          "1.00253870581800411418458667946548411293787863938711484306086"
        ],
        [
          "5.32",
          "0.982679284266711044680203273251840892249109375200295073024799",
          "1.01396134587873749943236783289424090164437561091329269936726",
          "1.00182218074549847786981672332695591770172597715714281811955"
        ],
        [
          "5.39",
          "0.9829381858509937820174503570598833424121984388107767627269",
          "1.01447162468691736040031865076300592115281347148308358602894",
          "1.00110219258549311217920618460950257419242103961463262713619"
        ],
        [
          "5.46",
          "0.983231790372267903632964624806527614334472129348418988705123",
          "1.01495214457118087409478583169365223462077780361979374663184",
          "1.0003802242722181148748718314557311942199689775043023743663"
        ],
        [
          "5.53",
          "0.983559519005240711845765488440312889173095274075924502812015",
          "1.01540189619278816454201051828553439517417031798672748574882",
          "0.999657760493834156047153907859808005426850881591261254056338"
        ],
        [
          "5.6",
          "0.983920725132751165225786218826223788306724581029878638260777",
          "1.01581993415399732024741691210952963868279635984072306059886",
          "0.998936284615816457040429565141817314718677383028599396371446"
        ],
        [
          "5.67",
          "0.984314695464177339422853269687198916958482576374150391227739",
          "1.01620537912311633992889199702359989387055611744897717870579",
          "0.998217275626362427121626496867745235158599131874256276048059"
        ],
        [
          "5.74",
          "0.984740651274222455254793059782851413563495437582047322611704",
          "1.01655741981561716181232706236521100561747803271146721950828",
          "0.997502205110173558537905112945108101767712848366205856259993"
        ],
        [
          "5.81",
          "0.985197749761344700867629460170202106793575939391847758978651",
          "1.01687531482583427334614326046171986949674882051073732865993",
          "0.996792534256742667916400743125699152683257160902313164336493"
        ],
        [
          "5.88",
          "0.985685085524971671486180675069488525756828906105449113487605",
          "1.01715839430415818258312543701161895736736795859358259950786",
          "0.996089710909046422047374340596207183237210845415868251379053"
        ],
        [
          "5.95",
          "0.986201692160502396520026912522049950884072848983543623700099",
          "1.01740606147504236028751485808527636498473657915143335386968",
          "0.99539516665830212689070551316466337294661347858516041312478"
        ],
        [
          "6.02",
          "0.986746543970947996794900691404144880878455161119996036657537",
          "1.01761779399156954736757977792047324225415393798039567014255",
          "0.994710313990198812390055553387718425568665145645172927929508"
        ],
        [
          "6.09",
          "0.987318557793895541802727338753848697380847825814160371305558",
          "1.01779314512276788083279550939990156900137919352214965807041",
          "0.994036543487757513627515061578705412275709678681671583476265"
        ],
        [
          "6.16",
          "0.987916594942298343882066166487553285823032596624953758792379",
          "1.01793174477032734927028925799412603858450086057466220315013",
          "0.993375221095716096509623718532577686795040962336672206103669"
        ],
        [
          "6.23",
          "0.988539463257399584454182901906531903159678785553649790144939",
          "1.01803330031184079286354340829572197832396457480759963701244",
          "0.992727685451071719162156733824464562438620137425658584057906"
        ],
        [
          "6.3",
          "0.989185919271884839517826705609807704392859705032590505271286",
          "1.01809759726817909146168198967423271565896884868499681084683",
          "0.992095245284150710888032367344442926058332288062552442103551"
        ],
        [
          "6.37",
          "0.989854670481132956095984844932491988685590395232109834939554",
          "1.01812449979310535701013287282308368806476059713914907910513",
          "0.991479176894312865519916827313292905206424303774542251635994"
        ],
        [
          "6.44",
          "0.990544377720194205752885452111050135715455933806308078759328",
          "1.0181139509837358358252350571346849277100241358089695974008",
          "0.990880721704136374612787942131983833012704526103261649009095"
        ],
        [
          "6.51",
          "0.991253657643870263773058962569330101716356754585307248289688",
          "1.01806597301096376660334065676247579753500288981615607498249",
          "0.990301083895672259773513129851759576666565162762047880133063"
        ],
        [
          "6.58",
          "0.99198108530700307190266817022795441986020201348287455066007",
          "1.01798066706947454003488788411107518576862166937310530492732",
          "0.989741428132104487054206606655655524425222100415848232239859"
        ],
        [
          "6.65",
          "0.992725196841799956655262560889997736024945354399631223821008",
          "1.01785821314749405790624350146284523280961513576115096368426",
          "0.989202877367905129087720726014905323263073812991911758446205"
        ],
        [
          "6.72",
          "0.99348449222873158809505585576024058558523946683906988894898",
          "1.01769886961692508083444760844687254451972981172607398298681",
          "0.988686510750334029770397722342053253087052907763038089170179"
        ],
        [
          "6.79",
          "0.994257438157238741051130643461257050354936386727890096408457",
          "1.01750297264503647685455836151621668099883431026088136619337",
          "0.9881933616149003413383859113306681210529179621596870286434"
        ],
        [
          "6.86",
          "0.995042470972174792116170310162448537386343090687309167352217",
          "1.01727093542937554639598619255922415392972786826339329317236",
          "0.987724415577179832131374994174994932440846374551386283709914"
        ],
        [
          "6.93",
          "0.995837999701595038654962056735753908596856641631709335862032",
          "1.01700324725807193748104075473665949535194004003024621578119",
          "0.987280608723167657599095715525769999566604276135486997211956"
        ],
        [
          "7.0",
          "0.996642409161182994744547079108858421395135649977591047413352",
          "1.01670047239819104964130486558257854652682695985017134438399",
          "0.986862825900141862756798352264000219228915856739285476257232"
        ],
        [
          "7.07",
          "0.997454063130279673877238133959774117666280117870921864824478",
          "1.01636324881527327432633958768643720242792262433508200178613",
          "0.986471899109818619602779844245148367374589900440931941735103"
        ],
        [
          "7.14",
          "0.998271307594156503083367091600387846581903147298971883025777",
          "1.0159922867276610086653710678287897146189876110503064007915",
          "0.986108606005396339696629892927364532144440566592842513436482"
        ],
        [
          "7.21",
          "0.999092474046848030738786129072097636792529951970334842303672",
          "1.0155883669996662503706304911491869749385122977007768955267",
          "0.985773668493912447307374809822371740243169758541510297908563"
        ],
        [
          "7.28",
          "0.999915882848539187246502903341097433858495189702361064497785",
          "1.0151523393780659529221231816023687666040181508214772947701",
          "0.985467751445173727966657732779059956892563588366018300493827"
        ],
        [
          "7.35",
          "1.00073984663118580749645681773544608149664351996304014778026",
          "1.01468512057682849654057610970507314842002370693867313873043",
          "0.985191461508368629356445482364496520980107762763933424873276"
        ],
        [
          "7.42",
          "1.00156267374573875909452004791686389106052003388819665068947",
          "1.01418769221537101162743403286094681362371217309003084194083",
          "0.984945346037327412690070432364468065342273876822005709939995"
        ],
        [
          "7.49",
          "1.00238267174404371370652346599189880374562610362501888679447",
          "1.01366109861602238117022391282475064557427309209625286778344",
          "0.984729892125263243804425274785492284330990267239652421826964"
        ],
        [
          "7.56",
          "1.00319815088820274409290408002591465248265928155140843935453",
          "1.01310644446671916344677636001023819129726188208211961024184",
          "0.984545525749703676095427296205332443079424612925776054976841"
        ],
        [
          "7.63",
          "1.00400742767991292059820558074506843845953266493538738758676",
          "1.01252489235529015313703928360659308918516548605919562351297",
          "0.984392611028206913466613746893812825037351035549622150311289"
        ],
        [
          "7.7",
          "1.00480882840204329187835405237881083965171295048081631311042",
          "1.01191766018198870266727782779593649888352807523897128966656",
          "0.984271449585350059770789262563050253581201021544582043463779"
        ],
        [
          "7.77",
          "1.00560069266447739820640071979350135226888306777334434522555",
          "1.0112860184572092562861684607187220578906386284131857517693",
          "0.984182280031376488116321538494883540132063140676809706430832"
        ],
        [
          "7.84",
          "1.00638137694603605233061502289334860494540449694227143664902",
          "1.01063128749157494832781523937824120098431859313821517441149",
          "0.984125277552795652187498567409725354156339270337880009662049"
        ],
        [
          "7.91",
          "1.00714925812410672006526431232955384068805646112220206415646",
          "1.00995483448580587253707512538358802183951705918084975122485",
          "0.984100553615140202994545893908194616884014214383943382056679"
        ],
        [
          "7.98",
          "1.0079027369834435245209422705779821470282518448891139653043",
          "1.00925807052797218101471853741863979411729332461645479395818",
          "0.984108155778001206805918902839913711495983310771084501878731"
        ],
        [
          "8.05",
          "1.00864024169546764457365576457496330543267804800914236011992",
          "1.00854244750590211456208217147925038209256660711328355747327",
          "0.984148067622381580961342170921173576944635670228109564074565"
        ],
        [
          "8.12",
          "1.00936023125929349759433787477107686539198658651292109631413",
          "1.00780945494265215463853920716473129234152445981574502573752",
          "0.984220208790329541493937914150757972066936800672831852899833"
        ],
        [
          "8.19",
          "1.01006119889563324548751084252301158237171360700687852723419",
          "1.00706061676305463474162381378334072151198471348453001946",
          "0.984324435136736839118722942656024776550709614071983589753779"
        ],
        [
          "8.26",
          "1.01074167538469232066292832912260014783696745633390706376615",
          "1.00629748799943743080759700703722994961688469310671886135219",
          "0.984460538993109790067914963928672766558806841095763101552796"
        ],
        [
          "8.33",
          "1.01140023233916312001054995493055446120904375701647120828821",
          "1.00552165144466100196874507076803781178437278366117057426014",
          "0.984628249543043531442166681679871948106605264918656984853033"
        ],
        [
          "8.4",
          "1.01203548540345383780619049535383296917218161543804749685487",
          "1.00473471426064046964550846717678261060093142174499542130927",
          "0.984827233309050508420778862807463019731597922931827693674492"
        ],
        [
          "8.47",
          "1.01264609737035546001576891406179363760848499167840284744818",
          "1.0039383045505151558813493765373548441999816478406731896922",
          "0.985057094750311920272729597302840935343342115486203130504193"
        ],
        [
          "8.54",
          "1.01323078120645284903938434125524526711455409912496543567414",
          "1.00313406790259575485416870512781375719886140124131776842544",
          "0.985317376970834737989315822477354336548234358952406878058968"
        ],
        [
          "8.61",
          "1.01378830297772599625504866589178337137621126152256032818151",
          "1.0023236639141609355878160520254114542041490137766859753039",
          "0.985607562537406030137704364588310943469267934786200135431167"
        ],
        [
          "8.68",
          "1.01431748466696505019635151730913600351521887229289968540527",
          "1.00150876270309166065576528106378021214030774002703273748",
          "0.985927074406639824027762318198708919622244115639963712193046"
        ],
        [
          "8.75",
          "1.01481720687483753039832178653276994092775471613655211295672",
          "1.00069104141522397963945211229929743783870110281459914763397",
          "0.986275276960308781951490585649666558924787002846719475500533"
        ],
        [
          "8.82",
          "1.01528641139669784724475156684045218965349283227144862991674",
          "0.999872180735170765779485084772480418794577287601271292377656",
          "0.986651477148042858101216359298866905359279100523974301281973"
        ],
        [
          "8.89",
          "1.01572410366751724958666553568183628384868951190143451514206",
          "0.999053861408211172060089658048663388409335760640019135460954",
          "0.987054925736359175648227198917990170559075588411653956763494"
        ],
        [
          "8.96",
          "1.01612935506763574626562810268231293378341971323282975322202",
          "0.998237760780674954107257069980243022536997796277584200490204",
          "0.987484818662861071692515583752294578230968222680857059676105"
        ],
        [
          "9.03",
          "1.0165013050823952798068099512419953175549061867661717778199",
          "0.997425549366058797654228254463362123646515494364948755340725",
          "0.987940298494309145094333462954187432410549572937274843050406"
        ],
        [
          "9.1",
          "1.0168391633091041148042465366227040791495110287165339176089",
          "0.99661888744390503152643690010157795591437848346147808137375",
          "0.988420455987122857830789766430222517164912619946264488671103"
        ],
        [
          "9.17",
          "1.01714221130520445236374781919189214685464985191054339541075",
          "0.995819421698251300659021472000971855932271163978858724243415",
          "0.988924331748717543630656778286979561083335418518959159174285"
        ],
        [
          "9.24",
          "1.01740980427196688656474923491389618491546718715501341219644",
          "0.995028781902224664672956921162800314520992710994456394467743",
          "0.98945091799791844174277324913876442991035206354795692909501"
        ],
        [
          "9.31",
          "1.01764137256851446165696762033206695844440790544596068686073",
          "0.99424857765510695774616494057327754531165660920012905231201",
          "0.989999160422520590269261964277031456371294898706378689691214"
        ],
        [
          "9.38",
          "1.0178364230514835575952091386801931153708370105141439904572",
          "0.993480395177941896070177483129938893139053830461985151430702",
          "0.990567960131881194665885380236256967193376254070228269254568"
        ],
        [
          "9.45",
          "1.01799454023615623606571231438034624792792642006601741324497",
          "0.992725794173490155167736697335252205894221186281904531156824",
          "0.991156175702239667264289204462488805985926454763818526778001"
        ],
        [
          "9.52",
          "1.01811538727544646794308167055372554412552446110624292448173",
          "0.991986304756068254279003708757536758644654344393565078376259",
          "0.991762625312260270607154536933694555810569429550448627651163"
        ],
        [
          "9.59",
          "1.01819870675368814257285164123488135069050253386880767344142",
          "0.991263424456532345451981822637540784563648614847919938953042",
          "0.992386088966083671490227952400647830765915880488850319605987"
        ],
        [
          "9.66",
          "1.01824432129275311366371574918109536326078190762842635393759",
          "0.990558615307390635348403982480343481557970543376289083445105",
          "0.99302531080095732600318213316486029842457974842577966291446"
        ],
        [
          "9.7108221704023619803705361987519188",
          "1.01825375552258743100170045802926731578856733857827174357736",
          "0.990059037129595510151887149990906724784915347732878181405536",
          "0.993498546512390556350538562278367478858097213479776159344168"
        ]
      ],
      "flow_calls": 42,
      "seconds": 33.87228012084961
    },
    {
      "index": 7,
      "rho": "0.0103257936570741278134658486062685608551189578870656330635374078117576530781280585943175954902915362659134980460594619790811329526306596",
      "stable_coordinate": "0.00000376711897675366318767260356199027233196917050768517858870352472721416890705935267268808944795831977171116433626191111056333268748735822",
      "period": "9.71096167482720317676952140275426870778812373155411009119997888951216187387846211171280020095032047317164708272014932478548759465674965",
      "initial_x": [
        "1.02065535443312500929011936981609911198256988494463895130566351914824252032516317654130787907003103085159870725645518586927282923794881",
        "0.988751635076486132100704717891496946149969121923038409855114889961824027277532610793147281369920168881734261791756554573178867647992258",
        "0.992643877918318271528128205706755181133969193872034932048981773494622682048328949610021969281395567303470346286330308965740895601427945"
      ],
      "original_ode_closure": [
        "0.0",
        "-1.864585182800051685822741328865733459344117883650101724e-155",
        "1.864585182800051685822741328865733459344117883650101724e-155"
      ],
      "variational": {
        "monodromy": [
          [
            "0.671169580888193106805852029380943307311100632562684820865080959970282128072454179696263148222731669172798163609242373845177711638522226",
            "-0.3599627324211624002819058233077088990762727369397902825178023350824179277422796266083261311451220246854389368476510767228630326855406",
            "-0.373427537318540926358096066214807196398157066996736210523485749464062787486862951131731243048426715914551407068692503968339184879238092"
          ],
          [
            "-0.193678173379594813580658737442266864036232042563018910948478836354018733762432037721960513883508733580620569206825143514613205964987751",
            "0.787243813679466048083734408391606553760021869826669860244969223731911160086862310950799110994738580326828733827383755656757005052074822",
            "-0.220713704373935956299224304465638598733159323624742836890311280575355838766793569491029480686276081070401025163637468767672696180181189"
          ],
          [
            "-0.404321036447982952667373982542402237383707180778693618093606671161833276036466859445753229129285655907473608807525943859902651201422213",
            "-0.441883420944627227266449110017248624596935782994608712659505422585623876465412756861830012594930816778541272043440878376727420833215542",
            "0.541586605432342348747731003207136571487956797658753073834789915935402365840247520201285643258537443667661484302939317142757435020145916"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000695302713689169015767826546893177184022457972226425626452871247558257307183968657937308353264907282388686448501111708131142476712",
            "-0.00952210606902455607729795075801134093586477468219275586898473247037566337876080012430014438541946759674680370182498818027416113589719074"
          ],
          [
            "0.000730203531768714970059221604465297354908761328836309426849896094990221992915550345203559505559258777402226160645657568471124758102275003",
            "-0.0000069530271353880528402372857824992127609245316145093114244290748799285735078288382314706075249559055355051249195644723891597140241575317"
          ]
        ],
        "multipliers": [
          "1.0",
          "1.0000000000000000000000000000000000000007782552021660104925752331778779517567964660232262470132770312858327913308815675318809842844089",
          "0.00000000000000150363731744097968643255830104484594174445226486645971770224276754482512165546273066188145559040868387911281116742633406485046977953666"
        ],
        "slow_multiplier_minus_one": "0.000000000000000000000000000000000000000778255202166010492575233177877951756796466023226247013277031285832791330881567531880984284408899480824685006975515937517437592293039329",
        "monodromy_eigenvalues": [
          "(0.00000000000000150363731744097968643255830104484594174445226486645971770224276754482512165546273066188145559040868387911281116742633406485046977953666 + 7.60470384634100636884662653778290614721539476804619779376140502529893201479081828225443845610623816662599779198628716463554164158641025e-161j)",
          "(1.00000000000000000000000000000000000000077825520216601049257523317787795175679646602322624701327703128583279133088157183624861304802544 + 8.84247670422062122821547400194062100475919809821326750822013927414759815796983370287011807749287277846005317032351917286903443105463284e-119j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999995695632371236383459 - 8.84247670422062122821547400194062094953858691893121533060853099588703561025566461151505674809284340944959135272644535690195783601254698e-119j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-34.1308893437817421751904333715853411412115295491249700605859527082409894099405429817593751403046674817793069527831236031192307504184683",
        "det_monodromy": "0.0000000000000015036373174409796864325583010448459417456224784309291050429081141559756830527401764649160017265144542248780849616074254504652160903047",
        "liouville_residual": "-2.05227885670339362469686910143869566706692495219520789606050883826841456181749894136430753636592761156854586768238645621632679795844079e-154",
        "periodic_trace_product": "0.0000000000000015036373174409796864325583010448459417456224784309291050429081141559756830527401764649160017265144542248780849616074254504652160903047",
        "periodic_product_residual": "9.94702965867688347800670737018772433042392102687508685507152154492304676685006793157042915463411762777286292800617346746630287719838808e-156",
        "shooting_jacobian": [
          [
            "0.000745781609655185260435186028948134042541408412767234146772296712297296211554001007687580383056918494045849722610675337451490732584061331",
            "-1.01905882725945165062520783545060662598451731047226072728975154075804441580267657312317855235932897215100029103379630454723324612934522",
            "-0.0000135136858767472582331917383165388933670773228071793013410462719927534885234390962938690581275170190406248581391554326940169098933424344"
          ],
          [
            "0.00179466097937360407531814995862910274891236379107158868368507442345031289288470299542991966819732849802546132253689100815253505824260652",
            "-0.601636992038121264107632645851260309726140098386739919865560579916065995161235064896838490296902473532418274735281749037290125435158025",
            "-0.0109910056199410186611834376362023280789881143633172697286620884440561034145827160140110217840209520019649928935541963298604043642262888"
          ],
          [
            "-0.000394003026464226848988142987486384192137280679050352834601816013100625460436953442688335558945688289626622913930294618132160830170326782",
            "-1.25163339024416683739056021245874090800323743310324780596009679225161991164344943762648857435037796927428805214710927413696862991478064",
            "0.010606598952080712021405239115070481461565355011894238298372301193455079366069064466629427035802630370140393533067815456237432079179232"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "430908624863269680292106211796459612561.584174817758935823411324933538149106647259260650349761289310851038699473416766982239768588275589",
            "-231644847304300707138942659445136799683.83627793918413576224865777804410262008550976647002351820945499298135939759574776127044473384049",
            "-239491156989173491830298680456782079014.250199481971833805622046233798225482187711376443930848588709039753314406590180611278913852556607"
          ],
          [
            "314648811983031987779630001751715762.064717567255229939883973834002927999111916357344394600233587801608462055544156946873682445003080321",
            "-169146709535963804541098911697238414.597249033978826657107203624153617138232748333936039454684410061561733454380684310841645221681878627",
            "-174876072742791139358640275348827408.90283415920796689942805480638283359528702305753482671962752186014872266134270303598601200408910718"
          ],
          [
            "53137133227209003332403467238274519499.8925237845094217604926601049695885172779489839034986080379737653124689598147340199472623345535771",
            "-28565088750569396812799259265782486789.7094359688951195281377014863661997868841736399973286761783865753456304508585456023313641938860314",
            "-29532649804143853308661742782198875476.1860942123794719842441380829121967092941102549463361380787913841442790864101636527017845684828117"
          ]
        ],
        "integral_u": [
          [
            "3.61529910932424204457988823210919441584229288703978962819730578531150965879515065880196605258676144995743861026384404329538995184621209e-155"
          ],
          [
            "-2.51857571783572466909791154597222382384226203647416367300790254686228374269247181707208515283347500153224852943572503713385745067748768e-155"
          ],
          [
            "-5.46717894117343370394001838875422427593378321386854181029826753834704415424731273812493954227678096844157424538753232747563916026001526e-156"
          ]
        ]
      },
      "radial_stability_numerical": "repelling",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.00978",
            "0.01122"
          ],
          "bracket_return": [
            "-1.19857409631574718601444752368e-43",
            "2.39051841273743077921743589502e-42"
          ]
        },
        {
          "stage": 1,
          "rho": "0.0105",
          "v": "0.0000038953996598999739559037563465",
          "radial_residual": "1.8503951298991571949e-43",
          "radial_derivative": "1.3737631207102714401e-39",
          "correction": "-0.000134695356281107"
        },
        {
          "stage": 1,
          "rho": "0.01036530464371889277766307300233942805964",
          "v": "0.0000037960251606621479651119421005",
          "radial_residual": "3.3102304837028193954e-44",
          "radial_derivative": "8.9876610436544583701e-40",
          "correction": "-3.68308336020297e-5"
        },
        {
          "stage": 1,
          "rho": "0.01032847381011686307857588896213176040284",
          "v": "0.0000037690762749195989059938379205",
          "radial_residual": "2.0964156427516487254e-45",
          "radial_derivative": "7.8615663752820620091e-40",
          "correction": "-2.66666404972817e-6"
        },
        {
          "stage": 1,
          "rho": "0.01032580714606713490686225158934054885216",
          "v": "0.0000037671288264019601098185994956",
          "radial_residual": "1.0498073724774035138e-47",
          "radial_derivative": "7.7828948817888039421e-40",
          "correction": "-1.34886489978664e-8"
        },
        {
          "stage": 1,
          "rho": "0.01032579365741813704042789422050997288446",
          "v": "0.00000376711897700485819359981602123",
          "radial_residual": "2.6772510915050650877e-52",
          "radial_derivative": "7.7824979198647818056e-40",
          "correction": "-3.44009226738294e-13"
        },
        {
          "stage": 1,
          "rho": "0.01032579365707412781368960022630774533187",
          "v": "0.00000376711897675366318783598664917",
          "radial_residual": "1.7413465152561034885e-61",
          "radial_derivative": "7.7824979097409457006e-40",
          "correction": "-2.23751620039184e-22"
        },
        {
          "stage": 1,
          "rho": "0.01032579365707412781346584860626856085521",
          "v": "0.00000376711897675366318767260356199",
          "radial_residual": "7.3667748337232291512e-80",
          "radial_derivative": "7.782497909740945694e-40",
          "correction": "-9.46582308040536e-41"
        },
        {
          "stage": 2,
          "rho": "0.01032579365707412781346584860626856085512",
          "v": "0.00000376711897675366318767260356199",
          "radial_residual": "-8.0453065902867863934e-94",
          "radial_derivative": "7.782497909740945694e-40",
          "correction": "1.0337691938493e-54"
        },
        {
          "stage": 2,
          "rho": "0.01032579365707412781346584860626856085512",
          "v": "0.00000376711897675366318767260356199",
          "radial_residual": "1.5725055653482130725e-144",
          "radial_derivative": "7.782497909740945694e-40",
          "correction": "-2.02056664015289e-105"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.02065535443312500929011936981609911198256988494463895130566",
          "0.988751635076486132100704717891496946149969121923038409855115",
          "0.992643877918318271528128205706755181133969193872034932048982"
        ],
        [
          "0.07",
          "1.02063298225352357570943228883593460121965358303964302210871",
          "0.987994130620248146173873852166047523164030636884776045546635",
          "0.993393748051635517703263649877752557687978787726253355361346"
        ],
        [
          "0.14",
          "1.02056780532067146040496655850011082081310129949671396917854",
          "0.987261365288535476047279162201583478337617290804526739414807",
          "0.994157420397885658695400854975304791156687914116958573438166"
        ],
        [
          "0.21",
          "1.02045996399093564603405869673446246485305917008359148741085",
          "0.986554810749586718758613968195042371888439898406304034220678",
          "0.994933351317115670369416738557873844523467125827893440139476"
        ],
        [
          "0.28",
          "1.02030969007763120469157829958400098629445166388906972075519",
          "0.985875884201731927844743152027481282478462858960715351137533",
          "0.995719969778703623702938249558447060798872931376575274187084"
        ],
        [
          "0.35",
          "1.02011730628639608118312056889184529300778182761906189082239",
          "0.985225945729822415503193743973204134886518733622704458510695",
          "0.996515680416699237520549520513214156047014429679732511737765"
        ],
        [
          "0.42",
          "1.0198832254322675656992599522948195033662230668574750788871",
          "0.984606295782832307225899378246577339968128674344377781783719",
          "0.99731886665466668932535408943423482795787542567479038965598"
        ],
        [
          "0.49",
          "1.01960794944109922357827935180776340801936580751523539128894",
          "0.984018172775583389076131646675956511319213739522548496698334",
          "0.998127893894827324564929437355908505747733287280821840969236"
        ],
        [
          "0.56",
          "1.01929206813865486298999093095414291691338345104642309506145",
          "0.983462750817269929286789093105726264531234833616125292018001",
          "0.998941112766001336686991858418812590797304671380765098279071"
        ],
        [
          "0.63",
          "1.01893625783139573549611431692896188970420263190617957497839",
          "0.982941137569198887137249142244615989773625049223603458614301",
          "0.999756862424551597556509095553291647557958546589984146953177"
        ],
        [
          "0.7",
          "1.01854127968363515917627815840375688468790210331581040606546",
          "0.982454372233913862671938581506533350428702100055438724678632",
          "1.00057347390224157988034297139515082592821814920591179351852"
        ],
        [
          "0.77",
          "1.01810797789636787779111231596153764091228075761827890696817",
          "0.982003423677638710028441607119305205037389295909404006966613",
          "1.00138927349463476269019833281934565236187337771662772698609"
        ],
        [
          "0.84",
          "1.01763727769368666171591486517705556616904824875599457756073",
          "0.981589188687759153119829798879608665477659645203111192226611",
          "1.00220258618338711799043583793669681946962237503336345905693"
        ],
        [
          "0.91",
          "1.0171301831232730679416444030649921761926216940738244102321",
          "0.981212490366858023491247477173184783240700734609772765802213",
          "1.0030117390855193340063466154542608297918490719284165770298"
        ],
        [
          "0.98",
          "1.01658777467799028798175488575388306541454331223546152159762",
          "0.98087407666463170811884948272197779832056574148254645832212",
          "1.00381506492250343697840978881221454807544887240668123001068"
        ],
        [
          "1.05",
          "1.01601120674611125098414138333547312986083790427957263005687",
          "0.980574619048841680258314075387369123426288600277055916587162",
          "1.00461090550176151796662519312257975518637410602135823351493"
        ],
        [
          "1.12",
          "1.015401704898182502177401459334156976204106438259773912614",
          "0.980314711316295035676874745474192012779972199810067622627233",
          "1.00539761520295441581465609069380712205994692516373835063908"
        ],
        [
          "1.19",
          "1.01476056301895200394125938201738807773044363523698485173022",
          "0.980094868544701041281760318526464177916644618567399319024415",
          "1.00617356446123747108111560631280922758124533442534990527751"
        ],
        [
          "1.26",
          "1.01408914029317535044843840965427034969631771666246505274011",
          "0.979915526186115930767829958747665344060398894385097849785804",
          "1.0069371432394808071800013656605622021939374299990969116577"
        ],
        [
          "1.33",
          "1.01338885805445867869177798550527895973715529563656761083211",
          "0.979777039302564508326897701651947784703580304895634110536549",
          "1.007686764481294896515793466255317151846208891188138118383"
        ],
        [
          "1.4",
          "1.0126611965065968250111693574616351983105906891764483645683",
          "0.979679681944313364964903689875989650104585767239411132821423",
          "1.00842086753657022074407608017172758606112352265926930519532"
        ],
        [
          "1.47",
          "1.01190769132712134029628057221075827924291578262079573904813",
          "0.979623646671165368590161943661820637819984358129862153860567",
          "1.00913792155113431676772762548741046527070440916417436494129"
        ],
        [
          "1.54",
          "1.01112993016298445951604281104537852760433075095937373749581",
          "0.979609044217047149120051027591504003829514947718343319502652",
          "1.00983642881205197151713072760087712655785303705719531721645"
        ],
        [
          "1.61",
          "1.01032954902847193799118643349892789939741939909969089962763",
          "0.979635903298069065694102191446536799385217352236184510338725",
          "1.01051492804004620884064582773441084886486446924029310432755"
        ],
        [
          "1.68",
          "1.00950822861556002460347198591113533952723060173062034084759",
          "0.979704170564149047382967704275924434241263974426765638995243",
          "1.01117199762050026927849488764571704344195615716741806856078"
        ],
        [
          "1.75",
          "1.00866769052701023190680793144894285174910018042979919427988",
          "0.979813710694206123830155135391874469720095621675929714577377",
          "1.01180625876451512223769533009329943978104994533532599534282"
        ],
        [
          "1.82",
          "1.00780969344253075140982647686145999350458884873470043368597",
          "0.979964306634844759586083595412890826950472174826080280136529",
          "1.01241637859154409847329787384672081338872183438042199011688"
        ],
        [
          "1.89",
          "1.00693602922832638051078842770886086673509169201319604494761",
          "0.98015565998236561623725040209547722070918896203908280864298",
          "1.01300107312520673096912979316766579444661187563177890735619"
        ],
        [
          "1.96",
          "1.00604851900031095927217167544662009330852714733611593684311",
          "0.980387391507850439843560314390024901228227351633991713677802",
          "1.0135591101939983911383076663494866524668089255816569957537"
        ],
        [
          "2.03",
          "1.00514900915116908183542910596229330098477005330847327082625",
          "0.980659041824976787026439384188628021384683893754304181592434",
          "1.01408931222876114848509508567936190229102551676387554082572"
        ],
        [
          "2.1",
          "1.00423936735132899201306614469280882831660991412852331291573",
          "0.980970072200120689687493563942497134167275281342967914006729",
          "1.01459055894896459983609139695562751337314317590126036748959"
        ],
        [
          "2.17",
          "1.00332147853374804298716512050362649500735250067763061701852",
          "0.981319865504200612470506391610397046962532273981998562044165",
          "1.01506178993006312909973601822146677638410944592462083433304"
        ],
        [
          "2.24",
          "1.00239724087221803013797985212904195113270854533202565808186",
          "0.981707727305602762306885463758512712736166700688217792809288",
          "1.01550200704444787294102840814031251821440900531153013688188"
        ],
        [
          "2.31",
          "1.00146856176267239244960257172261698240896673983480892766603",
          "0.98213288710340465398779723036291835370304894247072181991015",
          "1.01591027676879706538980663295397306259811019833072273212391"
        ],
        [
          "2.38",
          "1.00053735381672316500333676721807046380162206658932213482454",
          "0.982594499699979629409919566251153584038581188856332789684106",
          "1.01628573235094667982926009239176431176920809681980694605003"
        ],
        [
          "2.45",
          "0.999605530876375219101772359450234441829083601603048421891325",
          "0.983091646711918717693065872070997775594734124549795411171049",
          "1.01662757582975342730149138096508446217037528899356649742888"
        ],
        [
          "2.52",
          "0.998675004058561414659282936934264898860876958322388270206992",
          "0.983623338218046906776268201097544084898010726941784638866729",
          "1.01693507990180303894106212147057046317571175325857863950643"
        ],
        [
          "2.59",
          "0.997747677837817556852082026613880527242757836081287567836864",
          "0.984188514543137836389801497908017569626596887166233515678158",
          "1.01720758962922698204725180103096815889971877632863715355624"
        ],
        [
          "2.66",
          "0.996825446175073296102942371728926171859066189597611466239222",
          "0.984786048175743554649387938366010447351905830565879336920058",
          "1.01744452398332875611392197531289870492945208229727373602302"
        ],
        [
          "2.73",
          "0.995910188700177170121893400018923415613863345409029937875462",
          "0.985414745818353927643782754119499038261208198144187093778221",
          "1.01764537721918491552641355957897252123318092745838433439018"
        ],
        [
          "2.8",
          "0.995003766955403701445053419761628359586762753123117865513155",
          "0.986073350567883367098182910738724118962841063447369460027507",
          "1.01780972007687401420884368458459640653164636927650299371778"
        ],
        [
          "2.87",
          "0.994108020706810663527897081888465232013673057330651097350913",
          "0.986760544224250757012004560118156503660437949338895625882183",
          "1.0179372008054966364553516442722678567594263841275835181663"
        ],
        [
          "2.94",
          "0.993224764329928108241805956350586013612844316605800685502839",
          "0.987474949724572028933536978744178480025980077168297689664066",
          "1.01802754600667928021461409180637188553710716529085611801675"
        ],
        [
          "3.01",
          "0.992355783275870247189837118726213814432396018439871103945449",
          "0.988215133700224172978663134437534693203648541359398315064942",
          "1.01808056129480166174702097096995421373820904806038367911817"
        ],
        [
          "3.08",
          "0.991502830623569462194178843715159310481377758031691270458586",
          "0.988979609153765195934959397041185144656134582017537834179977",
          "1.01809613177174845177334932655222325236264981987423541801156"
        ],
        [
          "3.15",
          "0.990667623723441154884443843745695156758566014730477876428775",
          "0.98976683825240746669938855387313132953171390698949716156959",
          "1.01807422231455985808912466359545346233878362834833028748165"
        ],
        [
          "3.22",
          "0.989851840937401286280137058245660868195995060398497005243111",
          "0.990575235234443035861183498748014264293539192142496518479963",
          "1.01801487767493806823376921888545679329685658935358116701261"
        ],
        [
          "3.29",
          "0.989057118479777628883072007402498709046879068551567837035086",
          "0.99140316942471008183470189537863992515820844957224621668722",
          "1.01791822239015551203653657266663652491321300446900891225121"
        ],
        [
          "3.36",
          "0.988285047363283134271640330340891052246047949592611913963221",
          "0.992248968354871001644698718533410619414633894993556459942615",
          "1.01778446050550329487607716483387578946672870286201921131073"
        ],
        [
          "3.43",
          "0.987537170453857426489532644873595195727704542912334068429799",
          "0.993110920983946380460187458160232268595255097575542398389802",
          "1.01761387510901104895198780657087068901375038109464626289755"
        ],
        [
          "3.5",
          "0.986814979637832110773764701299972335673287577538284712529072",
          "0.993987281014216847193693321703150809463442302918231079240478",
          "1.01740682767975989662275656664686162621538152095906178358943"
        ],
        [
          "3.57",
          "0.986119913104538999630563904264392069209042792321399264717489",
          "0.994876270297268503553725909793508349984216098093942263213985",
          "1.01716375725169526695062988237781364663397610691920223729657"
        ],
        [
          "3.64",
          "0.985453352747158971959953356491754693381612918523537642371126",
          "0.995776082324619177604124706410209979176695683811694418344785",
          "1.0168851793954230303879841340111576564366621072440479365463"
        ],
        [
          "3.71",
          "0.984816621684304262934319989977875722899946293514038970422519",
          "0.996684885797024287075513064108578839112424558995952237342014",
          "1.01657168502103794088999562306927364159920219044680949713898"
        ],
        [
          "3.78",
          "0.984210981904539592820113566558264754021784146317318706551404",
          "0.99760082826622478139085706013260848770817191963265698160334",
          "1.01622393900558489188346574799850360938346786710486781799445"
        ],
        [
          "3.85",
          "0.983637632035778530880829565211158530726394819168934852968922",
          "0.998522039842567716568655079385882646807717584848565572549825",
          "1.01584267864928828361971090054661270614935349932436353427317"
        ],
        [
          "3.92",
          "0.983097705241241491166937478873956806825031293136984064185896",
          "0.999446636961604808880382565966104362719932330169334566633683",
          "1.01542871196520025452183187963622469134945174285700727385978"
        ],
        [
          "3.99",
          "0.982592267243431191053264017230621815804950956808522566832824",
          "1.00037272620245814899486302419465476224480054481511124064297",
          "1.01498291580741216630380155622503543959166908258013410539153"
        ],
        [
          "4.06",
          "0.982122314477370477730457918628110000066983908478338417871083",
          "1.00129840815043748776642008893336966927547826610622099602318",
          "1.01450623384344321631811376866409997676846649415203634210278"
        ],
        [
          "4.13",
          "0.981688772374156138087427267776561034478603096534498096387695",
          "1.00222178129610246810111423890225099152261256732945835342794",
          "1.01399967437686320868064536551853356111700701251803809709054"
        ],
        [
          "4.2",
          "0.981292493775710441858871531797405988906057847076304190670548",
          "1.00314094596268818477954343017483772577799962894708738600216",
          "1.01346430802662135546561663311816094228550357824468806468524"
        ],
        [
          "4.27",
          "0.980934257481459313181377342502734900110132996201097823250872",
          "1.00405400825355576556052934542334351207250319260673433143817",
          "1.0129012652699377016679274994763272971489499220621012922858"
        ],
        [
          "4.34",
          "0.980614766927531573770826102741355766870450833309868842893214",
          "1.00495908401109347172821116204597145070287216266456440651878",
          "1.01231173385596678031540016548844493889174719959120397397025"
        ],
        [
          "4.41",
          "0.98033464899895685755165468928759823257944350414568978883954",
          "1.00585430277828021420461015177471492425901208094194895700634",
          "1.01169695609776303244074785896781826096992324041304213060121"
        ],
        [
          "4.48",
          "0.980094452975239591023945753576585639107143515363912684940423",
          "1.00673781175393436422358743591852361822819532432302313858653",
          "1.01105822605036322298686426644949682460499153858738695493909"
        ],
        [
          "4.55",
          "0.979894649609601729777414951246672834482228182811635741030959",
          "1.00760777973250817205597152651976193907260916338354518358616",
          "1.01039688658305163490461938843167689352821648089718845026183"
        ],
        [
          "4.62",
          "0.979735630342116449878474079454365347004234398062418712737307",
          "1.00846240101915371914184945699985733615388694650051581729447",
          "1.00971432635408855622689171310412455711722690833016042162119"
        ],
        [
          "4.69",
          "0.979617706646897283811905181580034182862564529817971584897198",
          "1.00929989931068168858541185699698602528061629621532632253121",
          "1.00901197669636105827813218896309975752870600880842421705026"
        ],
        [
          "4.76",
          "0.979541109513460708809727911321118842747603098257487018023569",
          "1.01011853153296074837998922931252166713196048567059720040642",
          "1.00829130842255711105810891951539547197435776720710781733472"
        ],
        [
          "4.83",
          "0.979505989062343274491644616871814234736530834598432100937153",
          "1.01091659162526422351143945944459182132799206529238215615363",
          "1.00755382855856975102641274270848322889758256915402009261716"
        ],
        [
          "4.9",
          "0.979512414295025235562980118753733940315847984647324365510984",
          "1.01169241426206302074527755996861630244988315671756553435603",
          "1.00680107701390760385051830896111663852532606247414527404846"
        ],
        [
          "4.97",
          "0.979560372978189494239192681377962711131264251577748431230125",
          "1.01244437850279030014529966820925694471790461328398090522191",
          "1.00603462319792210182314390014915805666152778917038189769806"
        ],
        [
          "5.04",
          "0.9796497716623255551662660972048479502960867885134461286563",
          "1.01317091136016479414896318105185054310165418115504123695167",
          "1.00525606259066098181896680852790299061478552184147845405254"
        ],
        [
          "5.11",
          "0.979780435834671208261899574042969717144108316625638926941473",
          "1.01387049127775638536618048691375523644738115890573906747731",
          "1.00446701327712308238381273783791077030968132122869541110938"
        ],
        [
          "5.18",
          "0.979952110206467811767711158659665373389713902372725228253612",
          "1.01454165150760978589138620431534993092621078179289711452656",
          "1.0036691124536222625847133416233996148738779262049086314068"
        ],
        [
          "5.25",
          "0.980164459134486371048289954032657749599010796286239589289513",
          "1.01518298337890992157082976123060132066748422568008808208604",
          "1.00286401291486981970492698464458719450026461787281013806361"
        ],
        [
          "5.32",
          "0.980417067176759131384441303473526782581371739280739104112426",
          "1.01579313944887571313005666539762798534263553620691776080155",
          "1.00205337953025664672916002460564440671229605239644368885541"
        ],
        [
          "5.39",
          "0.980709439782423187631905013529480406865942038638210658271703",
          "1.01637083652730695474763233586228724872852648725860634861119",
          "1.00123888571766026675386749121731486347840937703743655593084"
        ],
        [
          "5.46",
          "0.981041004115546770340894105104579431163635963433045770195703",
          "1.01691485856648130967053104505991844347493520828281309139238",
          "1.00042220992291967960861536326237240258233373782368477302886"
        ],
        [
          "5.53",
          "0.981411110012763572883644893144213388747402067004064290715112",
          "1.01742405940840426507390968776459826502759274882562202507666",
          "0.999605032112914654097220851719066063784032184659119727137368"
        ],
        [
          "5.6",
          "0.981819031074483997283720430700089729853410505440676194829727",
          "1.01789736538175321771829494248707794603850357902838233430827",
          "0.998789030289957804507562922492655754912697022070932709527772"
        ],
        [
          "5.67",
          "0.982263965889382879067849209125757012444370227100701012429853",
          "1.01833377774122651892091363908742564088311118022188356774347",
          "0.997975877034959698731513068017266414391494038773686804743717"
        ],
        [
          "5.74",
          "0.982745039391779583110430175079972276466698103062940654014811",
          "1.0187323749424079393849297422342928162576818935982117199264",
          "0.997167236086561622563387618957299631057000440521829182102337"
        ],
        [
          "5.81",
          "0.983261304351426957180632060968893097336775683369253387386195",
          "1.01909231474568510527848284800019331739475962000068518758325",
          "0.996364758963149783610225575156778130681932275719534893341635"
        ],
        [
          "5.88",
          "0.983811742995109251803972324481072623282768381219406050526282",
          "1.01941283614321533716396721360091874398976424850994996495595",
          "0.995570081634371019078123703817223278626179535902475854302805"
        ],
        [
          "5.95",
          "0.984395268759314692746777342122132028495847669313016929627016",
          "1.01969326110341218136282992941624060744190289034707724361469",
          "0.994784821248465821388963297689968134745626732743666757670146"
        ],
        [
          "6.02",
          "0.985010728173095032625626029343016535525508432018648447995917",
          "1.01993299612792881699355617787415543553368996597428384100444",
          "0.994010572921422047271107712756371493666032463911088850010574"
        ],
        [
          "6.09",
          "0.985656902870051407942732812286613421691600398341936843596608",
          "1.02013153361663839060073795370249305754724403023572805936476",
          "0.99324890659363432926133358320021014193040084194213291591955"
        ],
        [
          "6.16",
          "0.986332511728192685801015679265757982520199090434644192608554",
          "1.0202884530366540071202605581248565553974576357723784966847",
          "0.992501363959432210464579242407100182070926058599891738256702"
        ],
        [
          "6.23",
          "0.987036213136198910262359377020496026762847291166173309503412",
          "1.02040342189199033027588663597902528552973897056121098520838",
          "0.991769455474516550195689687414137029140562329727047698999612"
        ],
        [
          "6.3",
          "0.98776660738438838050987098687665204332211369503861492723524",
          "1.02047619649104217564067492487618716358009698968677574966941",
          "0.99105465744602088815651013974400537639936126902043065168941"
        ],
        [
          "6.37",
          "0.988522239178432465938440961388144375222472304215716189301989",
          "1.02050662250964070537758358158455936380550024155030143176445",
          "0.990358409209594192682284107325557089235147289160924769577499"
        ],
        [
          "6.44",
          "0.989301600273587871517538967436651944224333098983912401048996",
          "1.02049463534804238926249365790439437380336276601174744321187",
          "0.989682110397585620548322404647419320599685976800952481018998"
        ],
        [
          "6.51",
          "0.990103132226922327756394091897526787631157134503789961358401",
          "1.02044026028080727316507127528395443517094207394734364872174",
          "0.989027118302102316550786191124706324708038924278012936460649"
        ],
        [
          "6.58",
          "0.990925229264697444756631778673338543490306499746152376142589",
          "1.02034361239912875455398954810250189993736248936674938442548",
          "0.988394745336409472077863442866174927014409864246145506212258"
        ],
        [
          "6.65",
          "0.991766241261742823315050750684748478417466423955510232948931",
          "1.02020489634578444787992719384249383028026494392398514319526",
          "0.987786256597849281458442640602114332866243802389183451382192"
        ],
        [
          "6.72",
          "0.992624476829309771537480001609794594558133413316114348565974",
          "1.02002440584348426869020416708528903027678002169644267468864",
          "0.987202867535173359672522888236560904642331656124047581870352"
        ],
        [
          "6.79",
          "0.993498206507532670868266952145844111634024903746595559879033",
          "1.0198025230179950190134931230018659856855875923730107892023",
          "0.98664574172291272332840431409138819308848369461730895207643"
        ],
        [
          "6.86",
          "0.994385666058252925530881629462802220992062947560975499661092",
          "1.01953971751801798236679362009268697270726607612673077433735",
          "0.98611598874515152355493780121941502904529987832793531148318"
        ],
        [
          "6.93",
          "0.995285059853576476007603370331047637361838802470524199579972",
          "1.01923654543438483082939534062171838091626886601399385941183",
          "0.985614662190826112774464226109669136371065351481707266608481"
        ],
        [
          "7.0",
          "0.996194564355143217744111583032962471089499697811507454939407",
          "1.01889364802171504899097076488052497401240814307888991357783",
          "0.985142757762440306940776745367836540857631744832449536444992"
        ],
        [
          "7.07",
          "0.997112331678687679841284136962728988176224705980808878483939",
          "1.0185117502262426860847868856820983458382813829040061809409",
          "0.98470121149987127200931856838012014270649521109385875962995"
        ],
        [
          "7.14",
          "0.99803649323806749009992039066903436240072172086723330786083",
          "1.01809165902406922194607409803244244438154259101046197688841",
          "0.984290898120738542502049707106052781072871678458658041039558"
        ],
        [
          "7.21",
          "0.998965163462532135616303470089554748606435357497566883096073",
          "1.01763426157463041789414396632692727835398120089969353350022",
          "0.983912629478621321549644752822629700872954172945172330248639"
        ],
        [
          "7.28",
          "0.999896443580602104045373170743244361708458284937911424575904",
          "1.01714052319467605481032625179478482437937974095084804980901",
          "0.983567153140236296953114281735242493679150133921050430892428"
        ],
        [
          "7.35",
          "1.00082842546353054894915141869800511547470223992300726153488",
          "1.01661148515855037491761248392345879722340273184075466409049",
          "0.983255151082529454434941176025272561097426750984284840663674"
        ],
        [
          "7.42",
          "1.00175919552092913732262732085201157299745462824266169149653",
          "1.01604826233102589242021566801395318015572572910581557844424",
          "0.982977238510490338991649894406418649019323125812964717848187"
        ],
        [
          "7.49",
          "1.0026868386407597430427029537771799267753797536342872259946",
          "1.01545204063938219757419024917868004619971626818189982450614",
          "0.982733962796365321967980011386455734960569510431845523248097"
        ],
        [
          "7.56",
          "1.00360944216552721661407754713980218511090671317873630700435",
          "1.01482407439183276088283873757785886259984363615024882815937",
          "0.982525802540826950687833553276229525422472003909852476993594"
        ],
        [
          "7.63",
          "1.00452509989615866843537268577488945648447471456923084416572",
          "1.01416568344978500669613585837320620020053743055907147583558",
          "0.982353166756548536890373905646339880021691351490426751903651"
        ],
        [
          "7.7",
          "1.00543191611472461155577899742944293976568002851871201641306",
          "1.01347825026177068178335871289836390162144657171422003234885",
          "0.982216394174535811011393829210322931208321255854236642244221"
        ],
        [
          "7.77",
          "1.00632800961684993739775600320334220307486330515967698794987",
          "1.01276321676720357224643779136403966127649073957277254319837",
          "0.982115752673479658291006692856030978092353976096169067009298"
        ],
        [
          "7.84",
          "1.00721151774438098882391079841640149938922106597136310825767",
          "1.01202208117840887217473565104868716829594096636096462465262",
          "0.98205143883231449489388946163386156019983590199032796828976"
        ],
        [
          "7.91",
          "1.00808060040862179435187608350041387145216475517920641550688",
          "1.01125639464962211089577035857524739357389107381270155439652",
          "0.982023577606094494452642366105202432109167786587952072086182"
        ],
        [
          "7.98",
          "1.00893344409423055398481314403716069527785630690993372755239",
          "1.01046775784187482079605306626581244567102236202869476769107",
          "0.982032222125233329809981875565295511213673658520817458703016"
        ],
        [
          "8.05",
          "1.00976826583367928710992744100862889159434986567489389747202",
          "1.0096578173928685853263264362071000920201616778383387462764",
          "0.982077353618090992779459884884709752993938003555943186237286"
        ],
        [
          "8.12",
          "1.01058331714202755440836987525433804497109056931710120526361",
          "1.00882826230108845481766310830367870803085756833859780572425",
          "0.982158881456832201687521833552088123681471389225243797674417"
        ],
        [
          "8.19",
          "1.01137688790164753496973520558089821640470952817039398553236",
          "1.00798082023352086408531625753363801531774446188238001713844",
          "0.982276643326423485582956242351635158738791594845569437047975"
        ],
        [
          "8.26",
          "1.01214731018646443859334040515501427718082544594249213036599",
          "1.00711725376642024031422067290332926346668786483990598817174",
          "0.982430405516578821034426112982930428616825023933154058091051"
        ],
        [
          "8.33",
          "1.01289296201524497810202533121862930687192834488980066013344",
          "1.00623935656861276438124416336997672208567948953205773388173",
          "0.982619863336405274867292579900743548023740707724495591787896"
        ],
        [
          "8.4",
          "1.01361227102347886983301076501431581580853708579433819491156",
          "1.00534894953683575645115583456004424007004135487241474843427",
          "0.982844641651439077376369904215617712470190932428129079627566"
        ],
        [
          "8.47",
          "1.01430371804345524405797023774614225922841685946331183671532",
          "1.0044478768925876083109057636102168544060938278823851540134",
          "0.983104295542697553573404820068563231623791334935712453866265"
        ],
        [
          "8.54",
          "1.01496584058223830776517557257087429506629970161432566585721",
          "1.00353800224990698495933919159310798951752518913139441936089",
          "0.983398311087302061178537251489495228593263613410485725038005"
        ],
        [
          "8.61",
          "1.01559723618739518027932989144417050499438280616897437820077",
          "1.00262120466341225831599509291558804469707618520226117863054",
          "0.983726106260150270886024265827414863861921233469844995773185"
        ],
        [
          "8.68",
          "1.01619656569052377232185847468541342924078637332019788092674",
          "1.00169937466581408797451520159761161689505397822722964072545",
          "0.984087031956031598232382233893052957223316534297282124982022"
        ],
        [
          "8.75",
          "1.01676255631886983433321381768114069865234013593079372520607",
          "1.00077441030396716918378471517695873880901624067077964336853",
          "0.984480373131486264147919184886290772245193938549449166646686"
        ],
        [
          "8.82",
          "1.01729400466560946819227633208115482984783191134964745127404",
          "0.99984821318235302712488863168850376965874844628770304089927",
          "0.984905350065605326857787434782521101120452860537725903076268"
        ],
        [
          "8.89",
          "1.01778977950970576050994853118667998001844832430789659969285",
          "0.998922684522686095789229502221752010480143860835932493607696",
          "0.985361119738855202468861164646175676035312485110100051632357"
        ],
        [
          "8.96",
          "1.01824882447662471527874957414915275517387026571173485115023",
          "0.997999721248112058249944484144779056918424620321549208802375",
          "0.985846777328884903618636630108590230207261032277762657637732"
        ],
        [
          "9.03",
          "1.01867016053161498134553187822516509489501569630072441518907",
          "0.997081212100222538450279024376204493406923742869532861068327",
          "0.986361357822136829062156771187720636251730223139513156373346"
        ],
        [
          "9.1",
          "1.01905288829771631948475757216081934122662399814776465998216",
          "0.996169033796845818405187494268546312180298445143707777285416",
          "0.986903837739931919758324825836540801720790865770708126766116"
        ],
        [
          "9.17",
          "1.01939619019116137047295163929383507887395564388413976343889",
          "0.995265047238291486755010256600058544668613053998780554294108",
          "0.987473136977536987079319929761670911078088743142335109864844"
        ],
        [
          "9.24",
          "1.01969933236737182110833009067791811525153691227119742241081",
          "0.994371093769430046311842446188093452731942375848340667108776",
          "0.988068120754545790642280938029283929882860766017724291040678"
        ],
        [
          "9.31",
          "1.01996166647132100340182384838774987110396339790448774885768",
          "0.993488991504678805157934062659253311074449178412702489322862",
          "0.988687601674715922312243080332587974999572085937361210108206"
        ],
        [
          "9.38",
          "1.02018263118663753785532702353733939196469928009437614185446",
          "0.99262053172264515780279549036377035676490659658977826659839",
          "0.98933034189320081897593950513672608307739209714742290997642"
        ],
        [
          "9.45",
          "1.02036175357845585115153928224756808720947673217634912942213",
          "0.991767475336849943716457166231231515639151997242903075514291",
          "0.989995055388900516392394789178859929719323015866057207665325"
        ],
        [
          "9.52",
          "1.02049865022567606239659966901236903812035973936180129547601",
          "0.990931549448619247755750943614137681948999350568245330696352",
          "0.990680410339426464427655648060159109255545446020997359817158"
        ],
        [
          "9.59",
          "1.02059302813897445979521531045791242537298200856378918274499",
          "0.990114443987895041587113625395262524420012911713731571232524",
          "0.991385031595935402826604906125375906376232148978956450844341"
        ],
        [
          "9.66",
          "1.02064468546160304554860579325416816429616701826598991131591",
          "0.989317808447375661772691314716950283579021011922323149014908",
          "0.992107503254835655500696447782351374573282837055034262443405"
        ],
        [
          "9.7109616748272031767695214027542687",
          "1.02065535443312500929011936981609911198256988494463895130566",
          "0.988751635076486132100704717891496946149969121923038409855115",
          "0.992643877918318271528128205706755181133969193872034932048982"
        ]
      ],
      "flow_calls": 42,
      "seconds": 30.095149517059326
    },
    {
      "index": 8,
      "rho": "0.0122063876662078027145047495099249461687773899893823094040717650683177315021084585335384916539549225564755277128662350364179033593606515",
      "stable_coordinate": "0.00000526568982831273100752012822598235635322332716408320207096274931681263240405701790067516049007879047295005804339803489619878313422988298",
      "period": "9.71121444810481138049058835084203968861694655814541053619189398422805903401898451783189095785263801832814483161475453198219440197618375",
      "initial_x": [
        "1.02441804102224391816001701914807587469390800330592870201021449288595227563662097408497765846839992390342400548377586810773200550185553",
        "0.986703509167222377636904824271348997342950375903711833488584650350332821598723437160228267299224329929299348388598272109681553529508337",
        "0.991305165209535263393637440997824774343893236650460173041669110480180802707795985811695723172123837241859166874556203010755887934272369"
      ],
      "original_ode_closure": [
        "0.0",
        "2.051043701080056854405015461752306805278529672015111896e-154",
        "-1.864585182800051685822741328865733459344117883650101724e-154"
      ],
      "variational": {
        "monodromy": [
          [
            "0.670090937282406094841226632724804531580213192626718399446567040604350851631351256122948359953245623758329441366865608506884689209143892",
            "-0.361232512135038229065505317089020792879417725319708883707320700374077185852813862930093011422845794857690325524128352895532859203517423",
            "-0.374709335390690920058939397777929118267119837414869853555762111903736479340664938702055400628926107726505347897770822137610180688827781"
          ],
          [
            "-0.193231449439833298063449440303085701548605380502910909472490399845033284445418474140128891574199123918388425946705496700838796245801259",
            "0.787389908897894325562549763321707704325605595218797367074278549357557029526340665803985650331758759363245374763122530429247040437396332",
            "-0.220540697547990429784728041725914574791841134992926825361422180640275910186114997199592644936188507547229143121716060486544615030104506"
          ],
          [
            "-0.403695612373078383636516631651371326268132469223088815435168102450066422687683666132782346650048989817276402017848522639562113086614007",
            "-0.441025724515036691927621078777101895273424378150204012647823684943758995763437782847821122899766875245576539987090373858534610259128972",
            "0.542519153819701081898278345647444703693270731192223540804981966968694085363196391186603921132891951909600432005380189586959308777228646"
          ]
        ],
        "return_jacobian": [
          [
            "1.00000971782384594668591279637536522766902542442398612103787963735395837472006599450700568456736711169011285623466200137691063127991301",
            "-0.0112534650208650735540911596044763677739423584606476109330357041033871087512387076158261685234550980780058394515020054208427614404488373"
          ],
          [
            "0.000863548983715589740665750072092376515266231628825634410498544215636346502665099233703944552488316838537599211441031910164361952511664536",
            "-0.00000971782384444438385805468140828806993590538624681371205208042335640819917768139346775314947077665893760809929367285381959285614414294272"
          ]
        ],
        "multipliers": [
          "1.0",
          "0.999999999999999999999999999999999999973062925516194347787973309002841751090857548783840240036490220172384617334602705940050331545300072",
          "0.00000000000000150230205474169395693962602659352154495953785424792776021543003076432969769138140611485879063080076562258304070687846879811193917266753"
        ],
        "slow_multiplier_minus_one": "-0.00000000000000000000000000000000000002693707448380565221202669099715824890914245121615975996350977982761538266539729405994966845469992768614007188195806087309378152310602",
        "monodromy_eigenvalues": [
          "(0.00000000000000150230205474169395693962602659352154495953785424792776021543003076432969769138140611485879063080076562258304070687846879811193917266753 - 1.21235300424690743518803021065256470082990107077818806809879865936408415601627908778746356624078380351007871996477905279214795843620251e-160j)",
          "(0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999517713464147438854 + 1.25466859384796464558556625731226582908744978765243232683897122854731737359355513487193343564706127262130653127695099759235303094616518e-121j)",
          "(0.999999999999999999999999999999999999973062925516194347787973309002841751090857548783840240036490220172384617334602706422336867397861219 - 1.25466859384796464558556625731223476103105192978692250854651691063308706887730001830317668955682165358835076542652348971782007009655321e-121j)"
        ],
        "monodromy_reconstruction": "M=[Dflow E,fFinal]*inverse([E,fInitial]), autonomous tangent identity",
        "integrated_divergence": "-34.1317777600947706312481802730714557146521971348287227921658153196508797666900243941247470945993769121548002088169853932749926276041701",
        "det_monodromy": "0.00000000000000150230205474169395693962602659352154491907023190217647379822144098690528456021833046846627448983730435094463458131877603900802905486315",
        "liouville_residual": "1.49205151135882586194615883822721198724341662417675993926473829539634746249968723510175217571810078778239029604278205697903557934856547e-155",
        "periodic_trace_product": "0.00000000000000150230205474169395693962602659352154491907023190217647379822144098690528456021833046846627448983730435094463458131877603900802905486315",
        "periodic_product_residual": "2.49049183205231562542690382001798982906381733052754254013972721648323248407045421818808809300853183923552260738182941561910611456459968e-155",
        "shooting_jacobian": [
          [
            "0.000885752379226878275619987742660417934776908604761238738172972864274062899706182941448580701480506684752365520815237306572059719840996355",
            "-1.02252741221907743472892128265365545766650610667077562408273594075678815668972710288380653038456877069237734733246690105714589283356111",
            "-0.0000189591060813260724571750394511393630439979709616655184363999283297844329858750804143702868094880902382443481169566820025609970214817"
          ],
          [
            "0.00240559797135669501213062423527205008119095187991933150019628382003845564192658178741207160484615392980770713722123651046305514804485879",
            "-0.600883012728898346479084121408176625952963893011007586556420369791091338811340094309193854629343206222256916271506474184629228970151399",
            "-0.0129675452600979024228112050621300404595027562137646833739659354163577416031004011322047659080614468735901900773908258958471226628181387"
          ],
          [
            "-0.000742452907566755738221883387372266466816796874557836340132435904105419396526079651466939141652356435140667093673017701719622748249990935",
            "-1.2493092554880230530352118128925800827237554394791531025272949954851499150328843652012335543033173924542186723152263622188737561317503",
            "0.0125178459366554558307898008337251078606304074496443466677860384571729913415821028167583498556644315937008750170884142646317667129621119"
          ]
        ],
        "shooting_jacobian_inverse": [
          [
            "-12428063010113843097462771209838298291.2470585774349384081575310223187572731358730647085302135175646961771373362063054427244374281602878",
            "6718236798678197560595135520638572116.56589173879374279881051723971080431197308087017779723407196092262708072043662308919044910453641868",
            "6940764028378376542522840339646498537.48523842426834967364935400512932194260448386986578149206313534113227857646387445844756592030775925"
          ],
          [
            "-10732136888921361306247773492643836.8049280482390691928606741876165758902107951227695793574025949912677449558435695616351855825632998524",
            "5801470182193965218603104322233905.32780490464647861097324166426773089659199668640932587625357524235138048003642150545753880936740758402",
            "5993631477860979363719646436955720.53341462124416513209387476712181629312655525123297773297082974391870176370458727316739672795339086196"
          ],
          [
            "-1808219207866639721574971107402624300.90974681516695149065341741734703766251352304301192877660813488441851087198029467983264303350806277",
            "977468879300051265591136335059994935.649894678293533035467764937541746868434804126142661750462797171408229537494451574134253868151239343",
            "1009845446001536759122689275534294168.75014611260428006023235834834226647121812277718067485938539807492658609287563867193375092730385965"
          ]
        ],
        "integral_u": [
          [
            "-3.61825443404482832937513741188081607576126159463544606609407742865068209441982742826340238231968614629351808977515077986506040091859784e-154"
          ],
          [
            "1.85157536716023086229237377562045934713353561629837692330041783544812872042712970776553016575150817690888366737926567322055015153936358e-154"
          ],
          [
            "1.40816271024122743275999287941365119108023659765630722133893293756541078706287195218060036102100856882141055482022858451011588974054038e-154"
          ]
        ]
      },
      "radial_stability_numerical": "attracting",
      "direct_shooting": [
        {
          "bracket_rho": [
            "0.01128",
            "0.01272"
          ],
          "bracket_return": [
            "2.67648702912171038496833435529e-42",
            "-3.77820323049468140358950335855e-41"
          ]
        },
        {
          "stage": 1,
          "rho": "0.012",
          "v": "0.00000508897639150782805726235328035",
          "radial_residual": "3.5789406499968879132e-42",
          "radial_derivative": "-9.4850484072780026994e-39",
          "correction": "0.000377324447522136"
        },
        {
          "stage": 1,
          "rho": "0.01237732444752213595089442323532705025205",
          "v": "0.00000541433701949168994489277353745",
          "radial_residual": "-6.5179384869643845936e-42",
          "radial_derivative": "-5.111166945384407329e-38",
          "correction": "-0.000127523490361636"
        },
        {
          "stage": 1,
          "rho": "0.01224980095716050044477069691990966922402",
          "v": "0.00000530324581234249224519301604822",
          "radial_residual": "-1.2790945204170121203e-42",
          "radial_derivative": "-3.2090178048858432482e-38",
          "correction": "-3.98593774852089e-5"
        },
        {
          "stage": 1,
          "rho": "0.01220994157967529156195752957216243009959",
          "v": "0.00000526875922480800012114217559965",
          "radial_residual": "-9.6439803709509816147e-44",
          "radial_derivative": "-2.7336287868436595814e-38",
          "correction": "-3.52790416071315e-6"
        },
        {
          "stage": 1,
          "rho": "0.01220641367551457841402855382085103986267",
          "v": "0.00000526571228842889376754857395992",
          "radial_residual": "-7.0064566205696843078e-46",
          "radial_derivative": "-2.6939722213562462868e-38",
          "correction": "-2.6007902253136e-8"
        },
        {
          "stage": 1,
          "rho": "0.01220638766761232527805441257631844832507",
          "v": "0.00000526568982952559325356736522766",
          "radial_residual": "-3.783336136091470963e-50",
          "radial_derivative": "-2.6936812873714190284e-38",
          "correction": "-1.40452255945371e-12"
        },
        {
          "stage": 1,
          "rho": "0.01220638766620780271860070220921790200367",
          "v": "0.00000526568982831273101105714964465",
          "radial_residual": "-1.1033191075692584454e-58",
          "radial_derivative": "-2.6936812716604701449e-38",
          "correction": "-4.09595269929296e-21"
        },
        {
          "stage": 1,
          "rho": "0.01220638766620780271450474950992494620361",
          "v": "0.00000526568982831273100752012822598",
          "radial_residual": "-9.3832560019988672471e-76",
          "radial_derivative": "-2.6936812716604700991e-38",
          "correction": "-3.48343217169667e-38"
        },
        {
          "stage": 2,
          "rho": "0.01220638766620780271450474950992494616878",
          "v": "0.00000526568982831273100752012822598",
          "radial_residual": "-2.946521063258933019e-89",
          "radial_derivative": "-2.6936812716604700991e-38",
          "correction": "-1.09386403441956e-51"
        },
        {
          "stage": 2,
          "rho": "0.01220638766620780271450474950992494616878",
          "v": "0.00000526568982831273100752012822598",
          "radial_residual": "-6.692222724855146196e-137",
          "radial_derivative": "-2.6936812716604700991e-38",
          "correction": "-2.48441521098368e-99"
        },
        {
          "stage": 2,
          "rho": "0.01220638766620780271450474950992494616878",
          "v": "0.00000526568982831273100752012822598",
          "radial_residual": "4.994906065244021762e-157",
          "radial_derivative": "-2.6936812716604700991e-38",
          "correction": "1.85430478274997e-119"
        }
      ],
      "trajectory": [
        [
          "0.0",
          "1.02441804102224391816001701914807587469390800330592870201021",
          "0.986703509167222377636904824271348997342950375903711833488585",
          "0.991305165209535263393637440997824774343893236650460173041669"
        ],
        [
          "0.07",
          "1.02439133348982664179816051109818388924347808821422504114064",
          "0.985809820898567796741911694634089383566451733388226663040281",
          "0.992190196054633124943706117026405551029990325671134254606096"
        ],
        [
          "0.14",
          "1.02431392249499525056245127450166096304771347531359820911256",
          "0.984945396268986378070875050960355622809484000323625194038473",
          "0.993091596645098661161561237240356540430316229794009539170766"
        ],
        [
          "0.21",
          "1.02418597618355449591515723624717066010946367276452071026534",
          "0.984111964513865108016834920830442023882836415062842278671932",
          "0.99400754988517837325881519770190630893231547593023247361583"
        ],
        [
          "0.28",
          "1.02400777186469405586575103465199233194491760886167929507662",
          "0.983311190304322569564600972392953055567442771188141340748147",
          "0.994936205700039373442571518568852866946702360310436314624662"
        ],
        [
          "0.35",
          "1.02377969531673906027478939717240775606506195815359678233177",
          "0.982544670700928960264862659096415345238639452275646787621613",
          "0.995875684597479325763199813992882417034753308248993836910758"
        ],
        [
          "0.42",
          "1.02350223982588115059443078482341529514391369933808890798096",
          "0.981813932251854988290645610464117150881830134489722759517659",
          "0.996824081317214704777221137037084756330776636999293349255343"
        ],
        [
          "0.49",
          "1.02317600496132277757400325998476580843412515629771708822204",
          "0.981120428238285675090008927157788419503617104151532083388717",
          "0.99777946856194620214400808572681465127331551789589645466787"
        ],
        [
          "0.56",
          "1.0228016950911654774290947104398670716172932194412352514589",
          "0.980465536069602647517745635076325570507403582362773433354208",
          "0.998739900804001437392351671751211440437799956830964799584768"
        ],
        [
          "0.63",
          "1.02238011764424580735675963052757752235308453650537889256364",
          "0.979850554830527866292852390397522032239678485937988681853473",
          "0.999703418160957121063952219577149380575254341023462081041012"
        ],
        [
          "0.7",
          "1.02191218112396584205919182549576117557258820775884002514626",
          "0.979276702982133689255784227559937211162459762514663068675959",
          "1.0006680503332481817205381848244227918617035858746211946729"
        ],
        [
          "0.77",
          "1.02139889288097425227829066186472859041319867487553243084839",
          "0.978745116218359193887358368965753674524770137966647507555714",
          "1.00163182059638289002420677773578604321752661034238508327705"
        ],
        [
          "0.84",
          "1.02084135665232489401423979400627900122878868296059806623251",
          "0.978256845479430978267613375534378859501830200739298576787255",
          "1.00259274984000354164509164481698304584306570243658842832345"
        ],
        [
          "0.91",
          "1.02024076987546872229366059291472427785528398456109227477395",
          "0.977812855123368127185544792852563951527783695959638017765882",
          "1.00354886064566468442938796390185805058189880804125447609698"
        ],
        [
          "0.98",
          "1.01959842078611821970020149380944375797600614752315975410577",
          "0.97741402125655528928066912435899600101044544873918517777054",
          "1.00449818139484810029404998608423418263638430383985641851689"
        ],
        [
          "1.05",
          "1.01891568530965825752596005202959845790587993028922194756084",
          "0.977061130224194203366178836042859804866207271574418688183833",
          "1.00543875039839868024967802313226650912925207264493350371893"
        ],
        [
          "1.12",
          "1.01819402375636061198474755196884050405253602791616006080748",
          "0.976754877261291612250064252993209339555342984857970920453472",
          "1.0063686200382508357077636671321347238572956471221631530254"
        ],
        [
          "1.19",
          "1.01743497733118884638217709710417320495868306823575971420521",
          "0.976495865304709131932518009663851193356141529216551507253066",
          "1.00728586091202399393550748337643176616562253480111686885712"
        ],
        [
          "1.26",
          "1.01664016446945394323329964814128486342563301947870045295046",
          "0.976284603966686887083341208833990296617749185214384613974279",
          "1.00818856597080077936417288448965250197404002047671799656725"
        ],
        [
          "1.33",
          "1.01581127700999733189749402219477015154723322357119822219134",
          "0.976121508670155945040053954473845700530837392930567990679537",
          "1.00907485464016533768346313351091825950757403628243806046486"
        ],
        [
          "1.4",
          "1.01495007621793562018477644118676464831683065051925086414066",
          "0.976006899946072946197067277675031569570883476721655634453042",
          "1.00994287691437444896289225222162879394827430766194508264092"
        ],
        [
          "1.47",
          "1.0140583886692996269722221298040831643348367167818252348976",
          "0.975941002892941827978394243922628150600154556342917824534833",
          "1.01079081741336299052742974642181329768539096431712272919557"
        ],
        [
          "1.54",
          "1.01313810201013886242696141805865796257726611510368467629215",
          "0.97592394679863000941208979998010676434894438024498846907818",
          "1.01161689939215017817119542795983633405811695215095134450296"
        ],
        [
          "1.61",
          "1.01219116060284145519368853335142116794500326533573995792675",
          "0.975955764924537553337353515531933686769779164660339211008232",
          "1.01241938869211588044361210678638653099781630389795113400904"
        ],
        [
          "1.68",
          "1.0112195610725391239906552566725573158876187565298882562619",
          "0.976036394452135262711078732707260099248292677441706215456363",
          "1.01319659762355900759325169104295474421311447801788336856904"
        ],
        [
          "1.75",
          "1.01022534776652796637260140806877717524631936765085640582324",
          "0.976165676591848932770468670886821322141207385128804757052196",
          "1.01394688876893414623139430277176115970040358489689736122847"
        ],
        [
          "1.82",
          "1.00921060813963979862842631926674370014544953239257533472858",
          "0.976343356854229563918036444131358619178648851782892103955166",
          "1.01466867869618962781264011650747040842347595800968808568728"
        ],
        [
          "1.89",
          "1.00817746807844709752932212236580583670502987217849127075388",
          "0.976569085483310717395531612487263046560743776936054685577586",
          "1.01536044157170121665169776418339094835071225169134939662302"
        ],
        [
          "1.96",
          "1.00712808717707917916864637774591854778479564815195155120511",
          "0.976842418052011856607990391809124890476676156005658325134007",
          "1.01602071266241144935688786965904724587749079906080171563585"
        ],
        [
          "2.03",
          "1.00606465397727033648058309894802677157435220295066284602529",
          "0.977162816219397992900517185030332039969290343488231609045001",
          "1.01664809171694594383847895334543658716453687944449940391556"
        ],
        [
          "2.1",
          "1.00498938118505477803835313569279956655121918723506483473365",
          "0.97752964864954884771035537663444257621926996652422250457006",
          "1.01724124621568502832278172433687966956616237118932357826619"
        ],
        [
          "2.17",
          "1.00390450087627117308126929137842345513812216306228199179472",
          "0.977942192091722753605139035908689015108743503328075588518231",
          "1.01779891448002183201065133247906880998465974884520147426082"
        ],
        [
          "2.24",
          "1.00281225970274446514798741340067327885549139880175096187696",
          "0.978399632621419470185212103479028235608529462113885353034004",
          "1.01831990863133624408127092141391199204107275056456765016729"
        ],
        [
          "2.31",
          "1.00171491411067764177054395127667019499716016664839342079188",
          "0.978901067041849963392873246055864650227037348795419704706754",
          "1.01880311739055730070490450000268185955438270243709089885119"
        ],
        [
          "2.38",
          "1.00061472558241480229372185040336570112056321008538214012657",
          "0.97944550444520813972812515503707505191610163090768469921045",
          "1.01924750870957371318779488766419298549026427716876324097933"
        ],
        [
          "2.45",
          "0.99951395591233277071549428815059125198679867041871819913618",
          "0.980031867933007889190087401600543173217006403498903594778938",
          "1.01965213222618221720767638164018145553157525880609122851474"
        ],
        [
          "2.52",
          "0.998414862527185403749077938219133709626936124498272372263227",
          "0.980658996494597139807181153476650373087493601387157704943948",
          "1.02001612153473472052990830032124920439945111955848358544131"
        ],
        [
          "2.59",
          "0.997319693860766490195759175735659894257218348430554552167884",
          "0.98132564704278776674952635183268119665224589360778283212956",
          "1.02033869626515608256562399182657781430224843447014688711996"
        ],
        [
          "2.66",
          "0.996230684792277634255747128028678529719009171493833369087089",
          "0.982030496605345187906552964322502319443410816860222209042845",
          "1.02061916396355272099796830983675338433826220456358595505132"
        ],
        [
          "2.73",
          "0.995150052157290702778579416938063389978627120380948828820582",
          "0.98277214467086364027751813576360294547001955567087651010782",
          "1.02085692176821578617907987415242075396077495368277112148508"
        ],
        [
          "2.8",
          "0.994079990339684235467205909594984783562499988536560840044687",
          "0.983549115687312070717925502039505176125144044607784893026673",
          "1.02105145787543879434346844065636637992622926617449343133165"
        ],
        [
          "2.87",
          "0.993022666952413578193796410488095723734922085570390812379636",
          "0.984359861711271180432024163629684834511334610264283836388288",
          "1.02120235279021554599882443613487627708705716031512893662872"
        ],
        [
          "2.94",
          "0.991980218614449252943597419540348794659255136816852723510454",
          "0.985202765205594617333988280269104498721724698067285510081482",
          "1.02130928035755683247342509777947000086929561338183039372772"
        ],
        [
          "3.01",
          "0.990954746830690984102330772748547559133525324826791993056118",
          "0.98607614198291709114761538733783847928877318504242725006961",
          "1.02137200857086060340056736227550441436230256604340236141403"
        ],
        [
          "3.08",
          "0.989948313981139503236624621382503884273626670617575425552082",
          "0.986978244292100064470818612395807272454041413181466944073171",
          "1.02139040015448649949250657257880070728003965439896442625788"
        ],
        [
          "3.15",
          "0.988962939425088253041612866154962906280911382187994546071495",
          "0.987907264044352711586642774305453208447134743937041526059786",
          "1.02136441291841835644499375781843499945041604390655676154164"
        ],
        [
          "3.22",
          "0.988000595725585737410130095629536931575519444217461063784759",
          "0.98886133617539338264457076465791651945320243101882807668285",
          "1.02129409988364372931312392855901038009427264898136981091644"
        ],
        [
          "3.29",
          "0.987063204998919659251312981504862351540252885831476043826589",
          "0.989838542139626486066779604347103842389173905474749472200226",
          "1.0211796091776338340131990994738713427619166414183745157861"
        ],
        [
          "3.36",
          "0.986152635393389079484918410482629962023095834723310252022662",
          "0.990836913531903391379247301408017059536769193577926348845788",
          "1.02102118370006663219077026828658903835754756304267596548206"
        ],
        [
          "3.43",
          "0.985270697701163317590713552917072223270052515610576250845766",
          "0.99185443583201579028700933328711643281146091558126564634593",
          "1.02081916055969612059230724118509112557829815365707224070815"
        ],
        [
          "3.5",
          "0.984419142106578646910622304062070660967558806531356200423618",
          "0.992889052266638297459158580872526877766732092089174815932496",
          "1.02057397028402822261131615843829035854539169504669278670864"
        ],
        [
          "3.57",
          "0.983599655073798205620652957169870956363853047407615241395409",
          "0.993938667782996495192176125835444842557086144397507032477658",
          "1.02028613580421401670283513947283024175315893134323203375831"
        ],
        [
          "3.64",
          "0.982813856376358862231377523725415769185457400101421639367368",
          "0.99500115312808988560601504325457487663561417622042827448083",
          "1.01995627121831040480876267691238055271664581494651929010265"
        ],
        [
          "3.71",
          "0.982063296270752674560808140815618645043978337243755384126305",
          "0.996074349026849230112290006185189090826792209873237839774745",
          "1.01958508033678281644035070564280355246306985208330854099493"
        ],
        [
          "3.78",
          "0.981349452815841404555304231532278209131280164035295135067345",
          "0.997156070452157584119035654984161035320603825317343618124476",
          "1.01917335501483034436393817928331207700222972042420153043032"
        ],
        [
          "3.85",
          "0.980673729339581343647043046099125195755955833265088007520714",
          "0.998244110979217138733803438690016141066020907514807525166462",
          "1.01872197327679711974159703721248511575272034910874148708984"
        ],
        [
          "3.92",
          "0.980037452054243211788626053224579992013228908212549237663791",
          "0.99933624721630300292757184305187909854202176717612441435942",
          "1.01823189723859121020572610319135593587508337611571631031646"
        ],
        [
          "3.99",
          "0.979441867821048566576621613614908803285909188931946563792922",
          "1.00043024330351359063373875048572174491309612107970543547682",
          "1.01770417083466049136566980308650280218672877997459743758749"
        ],
        [
          "4.06",
          "0.978888142064910149018963537754287378243740339720959046580353",
          "1.00152385547070862774834584612343693228862592294561215118366",
          "1.01713991735667062987472676776607212366895883682380825963211"
        ],
        [
          "4.13",
          "0.978377356839758759077287848451510515214804680525434236102477",
          "1.00261483664542326243737761927971914741738868715464832489986",
          "1.01654033681159057968095767212012207494430323030319322496368"
        ],
        [
          "4.2",
          "0.977910509044763170436038352083278845637410493542148341628899",
          "1.00370094110116360504744390367563222338478113334509209537832",
          "1.01590670310741313645463287898395678132739014511555502299875"
        ],
        [
          "4.27",
          "0.977488508791601555336300827507526902124406477999216729500597",
          "1.00477992913612842607377285351361814191824569931148480778358",
          "1.01524036107521969191571965964595290152612048264097678297992"
        ],
        [
          "4.34",
          "0.977112177922821924271892309531836808421340423602864103208377",
          "1.00584957177206678634709492013546482490426941143187294086535",
          "1.01454272333673724133608242393786885262221030676800334306616"
        ],
        [
          "4.41",
          "0.97678224868123396356596074420435685544155193063465539621605",
          "1.00690765546267501895470154578037613871504806867286990773815",
          "1.0138152670269300893603372775972255467328648665411003070886"
        ],
        [
          "4.48",
          "0.976499362530203905892209393371959037767077926226831695804332",
          "1.00795198680066152915889337120502379449359584317521983458122",
          "1.01305953038151705446159786513703069406514857890791582007333"
        ],
        [
          "4.55",
          "0.9762640691246759974024276067333379025650660222118761587357",
          "1.00898039721236694972433349699119477691898937805146544730078",
          "1.01227710919960610197271007565558472162165266568536785749985"
        ],
        [
          "4.62",
          "0.976076825432716822919273892324131801454883527426277147578851",
          "1.00999074762862270649663302781887456794763930710361267262291",
          "1.01146965319189138679423508819027704544004903939200397454784"
        ],
        [
          "4.69",
          "0.975937995007370118331499080956544111792260787292013542989715",
          "1.01098093312036521338902651995453465226255577175104606785039",
          "1.0106388622250621473621006398942787983198190164367947340753"
        ],
        [
          "4.76",
          "0.97584784740861746494696141902014903392133433086008643042999",
          "1.01194888748739768869756845140657933080005109829871446637089",
          "1.0097864824732285924366694519587935783171610654962853994538"
        ],
        [
          "4.83",
          "0.975806557775262000009081118329845654135487412626934724834491",
          "1.01289258778860867319305260919354059276490328752660938901061",
          "1.00891430248727703290136737344700859714504913240242482699862"
        ],
        [
          "4.9",
          "0.975814206546585436035506568944250166363829260980921789446998",
          "1.01381005880191717521995091476611990869336827014763986618698",
          "1.00802414919312553963361992977133414783839659320940035735818"
        ],
        [
          "4.97",
          "0.975870779333670595855922783207486717041711868152473936322736",
          "1.01469937740222013285680941337276590700195077350972498527259",
          "1.00711788382986319209161714751845796614487709537521990849073"
        ],
        [
          "5.04",
          "0.975976166940329591621527764649166116183187183418713381910968",
          "1.01555867684566944798154761246002819368154418080448952907976",
          "1.00619739783872167527476290972990163283858738572135151949701"
        ],
        [
          "5.11",
          "0.976130165533628894376011550073242826094190188667340838104227",
          "1.01638615094870380342694845211235582541493867615408574651994",
          "1.00526460871374904468750421589012059981650374078623750144174"
        ],
        [
          "5.18",
          "0.976332476964054008274038294463084290396799228871778990486552",
          "1.01718005815040512372170568839488173923191134007227220648326",
          "1.00432145582493365797260725470063732040075574888648726968817"
        ],
        [
          "5.25",
          "0.976582709235405419533369250169278038130875890524551970379063",
          "1.017938725446940894132410368528502464108030423463569782576",
          "1.00336989622436358589443854330775556901383376851787641947878"
        ],
        [
          "5.32",
          "0.976880377124561085905812694434746304420264673397821550670073",
          "1.01866055218709133742740835628999049653082487054774484604762",
          "1.00241190044580553093400548003741327038816795854649960176472"
        ],
        [
          "5.39",
          "0.977224902951276155833263471911889116102884806749889070377751",
          "1.01934401371814410754446942717546245490958565458723716322908",
          "1.00144944830784989091824177294793629478656840488987478293453"
        ],
        [
          "5.46",
          "0.977615617498215107190542744396909674044474679219344828662872",
          "1.01998766487176786515852087427956799601563533942676714765689",
          "1.00048452473049780017369497492549511416598707373586804043527"
        ],
        [
          "5.53",
          "0.978051761081422409713812476329472994245809060296943230860367",
          "1.02059014327984875874746195224362537095681432001572778557211",
          "0.999519115574764627623746857730292057401920111867226093436234"
        ],
        [
          "5.6",
          "0.978532484771432589861567802779575843719618728143763642600571",
          "1.02115017251068909958491572602992224218754365042233015718883",
          "0.998555203514545521652093058156814387526008208680507088481955"
        ],
        [
          "5.67",
          "0.97905685176519679382736258347037021410660880405991626898562",
          "1.02166656501642380271155359761281849768973169584585068153499",
          "0.997594763949635293767169341080726433783522422181638367786229"
        ],
        [
          "5.74",
          "0.979623838908958343876032640862912946153365580954772642711725",
          "1.0221382248830056536686699798509632932978668302624189117064",
          "0.996639760968420442585211872356351118348582554187647275308321"
        ],
        [
          "5.81",
          "0.980232338372142286189207622259229403911975216526341191963398",
          "1.02256415037464312532268831639738208266084236366210931124353",
          "0.995692143368368709071588498025042036287196046761075102095446"
        ],
        [
          "5.88",
          "0.980881159472231658702319954071110293170400774704548674963303",
          "1.02294343626514208597437268560250233386285201750956289465689",
          "0.994753840742034523277540401995561909886826856834822921663136"
        ],
        [
          "5.95",
          "0.98156903065048451197531992012350949322602238129275793294826",
          "1.02327527594920290344270877298419361345295870717707885311077",
          "0.993826759635880349551933975755659453192546956536264099322356"
        ],
        [
          "6.02",
          "0.982294601598199184554357631221413137343696521692204700331503",
          "1.02355896332735458945346111060931217652819704437652553218242",
          "0.992912779788787527565408207703361185048387114692147319957036"
        ],
        [
          "6.09",
          "0.983056445533059816655277070595238629254217484384721357634294",
          "1.02379389445886502578929085472229470735219548949150910185479",
          "0.992013750456698947090269526855048886450851349430979150168762"
        ],
        [
          "6.16",
          "0.983853061624888709220575110981583937749359257264080865854601",
          "1.02397956897764811815930934947954311031945073483550819400157",
          "0.991131486829402905455490323867631717473565486766142366618835"
        ],
        [
          "6.23",
          "0.984682877569896317607490443380663656057572821936798239358002",
          "1.02411559126689197073099991361282436035814400988775988448653",
          "0.990267766545035785995263665839987999982370695613303977588299"
        ],
        [
          "6.3",
          "0.985544252312253132219431371393424448546626885635042104489484",
          "1.02420167138885380061533196738756161163023797087184719515282",
          "0.989424326307453635700933198676348054992928064776792163565576"
        ],
        [
          "6.37",
          "0.98643547891151047819780115244256420094562330137230845649423",
          "1.02423762576700417229658749903822747809765977584146260701473",
          "0.98860285861120202468384388911186565183527307016657710371971"
        ],
        [
          "6.44",
          "0.98735478755406972076843672265950084633700193458777046666507",
          "1.02422337761845201624461678193789968996278926149457491462257",
          "0.98780500857840227486589807045610657587816807695300599267423"
        ],
        [
          "6.51",
          "0.988300348706542177420071860734815241678039651165924950843619",
          "1.02415895713533954295096725362345456163359980090722571730382",
          "0.987032370911472590439755424398109418076632158711427615538701"
        ],
        [
          "6.58",
          "0.989270276408456228581598547521995157076474907209427680021548",
          "1.02404450141465927816150006249498532068564990515207094125744",
          "0.986286486965216936370763977939809291352545721799967817803596"
        ],
        [
          "6.65",
          "0.990262631701355031113807199878294896092501258081658924676425",
          "1.02388025413671071274004126096975312351247880434011822870736",
          "0.985568841941444596969842202268568919664102088438381988991739"
        ],
        [
          "6.72",
          "0.99127542619088954765317212558714038058612453487686117108921",
          "1.02366656499317816286935517223123483097369658794673495604763",
          "0.984880862208930872072907006095910848713662897004343195986667"
        ],
        [
          "6.79",
          "0.992306625738049305450143329684454653303932944110015658780159",
          "1.02340388886657106538203193605129099321976729227406630964349",
          "0.984223912751195757254909348234316073212700696450563423094608"
        ],
        [
          "6.86",
          "0.993354154275189699740076803310834617116455416102583790214098",
          "1.02309278476351980655061131494875838766422169341093308457944",
          "0.983599294744263880398455602928200149827185485738393281489094"
        ],
        [
          "6.93",
          "0.994415897742012369005580214251173009517173590647956051987164",
          "1.02273391450516105833153862867634002696015317237721644210491",
          "0.983008243266276349902686213889003591958461277042151544914481"
        ],
        [
          "7.0",
          "0.995489708136137089145289595641191015738763886016767860877894",
          "1.0223280411785732861371988841086679502657163304995576413162",
          "0.982451925140554175251063805661788909146036460320732300599016"
        ],
        [
          "7.07",
          "0.996573407672372925241193613203052113800987077269870107896006",
          "1.02187602735393247816009426189334869353590479787035158167076",
          "0.981931436913463960431211077205996922967061314681557657041344"
        ],
        [
          "7.14",
          "0.997664793044256455283075492081798940869805466531514580594581",
          "1.02137883307274719331034464622972855725425928037655603594693",
          "0.98144780296820980654595500689285782031253971675205215455741"
        ],
        [
          "7.21",
          "0.998761639780879375233882807439960388540523511895204986514562",
          "1.02083751361319779656955847096270061944943708855489140424516",
          "0.981001973775470708940117401941554234924956375009292354647789"
        ],
        [
          "7.28",
          "0.999861706691480541337559238702732328712141455880169904133033",
          "1.02025321703924442371655831931356798244892545597168575156474",
          "0.98059482428161987616592665991101779977955837334188957904661"
        ],
        [
          "7.35",
          "1.00096274038973250326240686702982807799102507105921969571025",
          "1.01962718154077909645635085010019022595761898559785674951639",
          "0.980227152435100785121466854240524124884615331060122682095275"
        ],
        [
          "7.42",
          "1.00206247988911396618291727757272619578333695798452266291287",
          "1.01896073257267694101243400307938172377439696362270322638367",
          "0.979899677851393653879836793962037238472173083628321846362589"
        ],
        [
          "7.49",
          "1.00315866126023162913557963433415971081169194990566400153464",
          "1.01825527980114725240672324418095107867719098353836648455724",
          "0.979613040616884391991238494503947704876921620782506989149279"
        ],
        [
          "7.56",
          "1.00424902234044178556526833472385404235234708357573421583944",
          "1.01751231386629496876509587718097709640266076176769318954091",
          "0.979367800231844818046438760869612979065666311223331254525925"
        ],
        [
          "7.63",
          "1.00533130748562827419884360681934064104082502099028281683853",
          "1.01673340297027493670466459646297896106250804774671538667608",
          "0.979164434692646681698706423235399404098821705664310375045941"
        ],
        [
          "7.7",
          "1.00640327235352315996727522056721292534579263161696123172718",
          "1.0159201893008533214864713179140262822032228809805091441549",
          "0.97900333971326129915480881518565936503241290186451938239852"
        ],
        [
          "7.77",
          "1.00746268870751418377808268417807150023609407977661232195042",
          "1.01507438530058101836736127561564050512397965877891168395737",
          "0.978884828086039772983463044417562446819369230532305878321952"
        ],
        [
          "7.84",
          "1.00850734922947273761566140207650878269144620009040843652794",
          "1.01419776979213155411555415362938392606047921713400289347486",
          "0.978809129181724061242680393452723755540233610804693127269547"
        ],
        [
          "7.91",
          "1.00953507232976196235133252927675570368514151265381122048255",
          "1.01329218397065956670313847901148209813155878837100826622574",
          "0.978776388588604725038779218904991741721972363465220405006198"
        ],
        [
          "7.98",
          "1.01054370694225042893343958614621205861084825562472931518012",
          "1.01235952727429460110942488379844398343599440623069786432442",
          "0.978786667890715069853782330351416666445513197208090292869786"
        ],
        [
          "8.05",
          "1.01153113729186644481729823720983531746370067608231796425909",
          "1.01140175314409800117576985748068081982387409156192265005898",
          "0.978839944584931590473984310182944103289601508452772087997483"
        ],
        [
          "8.12",
          "1.01249528762198478157702182321355930451780661203373299656652",
          "1.010420864684977717368381180940487143708919155133723168619",
          "0.978936112136835071976086622676916918437260734004199924890371"
        ],
        [
          "8.19",
          "1.01343412686874472589099186331167727805030552928191966541279",
          "1.00941891023917676462395139390916788818775606215401599447576",
          "0.979074980175173303284456141887373540975611494482970246095722"
        ],
        [
          "8.26",
          "1.01434567326925868497604445408793078155348995412500098745203",
          "1.00839797888402600452329483152713883554621946262853133677672",
          "0.979256274824753031752013142288423532820235024387291185727045"
        ],
        [
          "8.33",
          "1.01522799889058666011452342153184366425117325614603706440807",
          "1.00736019586568132020739471750348520924459137501108485973208",
          "0.979479639177573446135586056292861911398702050876171515614936"
        ],
        [
          "8.4",
          "1.01607923406632590205519925453100303222188179030989691249144",
          "1.00630771798054980600650863442536652172170707583551473462902",
          "0.979744633901994072187612328010348733997478371872346782409628"
        ],
        [
          "8.47",
          "1.01689757172769875190889630794834786704615863537585340502315",
          "1.00524272891605028654441829557287507089841482893701612416082",
          "0.980050737989704501473577368829562847275357517221522022610478"
        ],
        [
          "8.54",
          "1.01768127161611640999010394375461286107466646490557872244444",
          "1.00416743456225156170895206345382233374309182452486840835606",
          "0.980397349640229920479511244886151995379441768107596605818002"
        ],
        [
          "8.61",
          "1.01842866436435309194734027361131292078588073867058655905608",
          "1.0030840583057887564045316044284919149072251412954356268435",
          "0.980783787282663120711376525023326396366173674702295547640201"
        ],
        [
          "8.68",
          "1.01913815543368421190466345299420315454815209995121357611962",
          "1.00199483631727580211130119787840931612444600624300010993775",
          "0.981209290734258811947321945376808908239056363518114106049166"
        ],
        [
          "8.75",
          "1.01980822889462390866997532490770057073780677593248876987681",
          "1.00090201284321239593974512330803858464264195770039909465308",
          "0.981673022495458010375778181104756621933047723170117972464416"
        ],
        [
          "8.82",
          "1.0204374510392409777620288467615857132017241371502991348337",
          "0.999807835513129002514456020502670701718544583478742716086351",
          "0.982174069180827546207230229939336759845869665310087723231485"
        ],
        [
          "8.89",
          "1.02102447381343720461462884410938177663628129803933058447473",
          "0.998714550672426023294083280246643295028278255586044541058826",
          "0.982711443085300995771663495581276498312111081066598874750733"
        ],
        [
          "8.96",
          "1.02156803805803687301459150310772685001858252226355789114486",
          "0.997624398751045784195845311106918537002596184756725574460171",
          "0.983284083884991417674912337795968289105421317066796121381784"
        ],
        [
          "9.03",
          "1.02206697654805906019502254581327303200778806423845524102585",
          "0.99653960967777128007529014014381477805402187274005203917656",
          "0.983890860471712162145822942927203574145597181583706290824245"
        ],
        [
          "9.1",
          "1.02252021682012300294405857218651563282314570554543916505232",
          "0.995462398349576601650826232375589624534313585335439322942133",
          "0.984530572920188913195594953599141198029172578609866978532452"
        ],
        [
          "9.17",
          "1.02292678377856868481715069335147184729511145118011023395851",
          "0.994394960165063713016965961833124640462619683646818524001323",
          "0.985201954586773395112635099327345021259190109392778736958721"
        ],
        [
          "9.24",
          "1.02328580207155681042035150497295934161655951703649008685443",
          "0.993339466630611893610080651272479571455007877470637923933639",
          "0.9859036743382764112616945456818612073947803390587991147627"
        ],
        [
          "9.31",
          "1.02359649822914107974428511217376480331093888391179395986513",
          "0.992298061047442918610800629814868095199304513266904296476295",
          "0.986634338909324876585760481761300849868263896568142321294502"
        ],
        [
          "9.38",
          "1.02385820255607738512073353539916444247309852663954373176198",
          "0.991272854287370172331465920941683886965764729615409712900501",
          "0.987392495386414262533885869017842076887997454686241493597285"
        ],
        [
          "9.45",
          "1.02407035077294513738288663590036002928339249676867260154096",
          "0.990265920664556621667500826212211589215472959828211493078067",
          "0.988176633816574619343654776490406263399035074146674152048923"
        ],
        [
          "9.52",
          "1.02423248540000101113817964129755993859203880625940313639719",
          "0.989279293910158148636543489617306332020800694738674075805095",
          "0.988985189938295520756181015107823167387948082610461085699812"
        ],
        [
          "9.59",
          "1.02434425687906035475323907939381964367906247596420062938251",
          "0.988314963256278326322886810728095443812877421760825499269256",
          "0.989816548032063555833046324012427597154677292704089479277281"
        ],
        [
          "9.66",
          "1.02440542442960149699887232083521628970973356002211608903349",
          "0.987374869635211412616894710490124221330378908197513985578041",
          "0.990669043887556256195947122349850608537210892011955806800008"
        ],
        [
          "9.7112144481048113804905883508420397",
          "1.02441804102224391816001701914807587469390800330592870201021",
          "0.986703509167222377636904824271348997342950375903711833488585",
          "0.991305165209535263393637440997824774343893236650460173041669"
        ]
      ],
      "flow_calls": 47,
      "seconds": 34.03836989402771
    }
  ]
}


==> anc/data/order8/parameters.json <==
{
  "order": 8,
  "epsilon": ".0015",
  "A": [
    [
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0.77838669511370697941791455446308073761430541844486478762479230756109432899851019403971313474958639998891378851017377380819631983531447087831",
      "1.6158699513325476833861363071551693407592849510697361325357585725854030644162096013628597788753261516355587273519754901638543206199763015538"
    ],
    [
      "1.1251584902631122691026037227187831274010218061122151143471633398801550902896040363402058270765670929132426982161891422695526498584919535216",
      "0.81352820869662391365674992077172881105199378069203637330758194460146924771534568162874163784178133346652976709791440295959029848450304179877",
      "0.40424047922540324836299381048153177775881348216267124549953259067427151340082846610332767548285758638733963912928460387399329741794324925374"
    ],
    [
      "1.1321580939433170695813683485928463518799967260428027767255084151704897490826654993634490999669932578331911872169521608425702057322388712531",
      "1.9164094083665427798719058019302253990011493654643293598754018904908708919258009593623529019686121330225746471366112934366374929883634684887",
      "1.7011483482355263843116482803515355685981461150340772500651508610054633076415640908245454175457400467596062243168280658237399015811667966986"
    ]
  ],
  "section_B": [
    [
      "2.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "0",
      "1.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    ],
    [
      "-1.0895672843542722946179487589029818123899348934317386429195432191421190989910593089995081256244418654643973122335443555129117949422759314011",
      "-1.6625208422832708375087384202646246819873511764451320218514791389880158463083069972768702127922298912201133656755355450923676839515607774795",
      "0.60577598983244607540648585913702192670168392579956699043600713607196027961113770757555803802430530311176862357411624828236182316111899423928"
    ],
    [
      "-0.71286387959472621132793407379094152086005558541055328543862472911738115307810854125145860626265254363458534828656429345762843482781512464568",
      "1.6017433942465625750597889023712329172447309894071673178434540909247730009582903449693856212885957427198832236491030251387210776633316744876",
      "1.2644263757379296506859179024399012887592339641718433125559451337006609678818566474503699454371961087927155715894695651279465235556873016498"
    ]
  ],
  "alpha": "-0.00000000000000000000000000000000000000000014031414643794068770315633990232076769105447459532438439510236571754765900684512064830951388365081702272095263690865991218624010280530250956",
  "omega": "0.64706245826294557051118466561526443765991277498718616148266995290753313781231315273258743624476332649945524280878619209050482414916918101982",
  "design": "full-space scalar Lyapunov recursion, radial projection retained off Hopf, L0=2*alpha",
  "variable_names": [
    "e",
    "f",
    "d",
    "g",
    "b",
    "i",
    "h"
  ],
  "fixed_exact_decimals": {
    "a": "1"
  },
  "target_radii": [
    "0.0015",
    "0.003",
    "0.0045",
    "0.006",
    "0.0075",
    "0.009",
    "0.0105",
    "0.012"
  ],
  "polynomial_ascending": [
    "0.00000000000000000000000000000000000106782772280625",
    "-0.000000000000000000000000000000724899382984828125",
    "0.00000000000000000000000013196072175331640625",
    "-0.0000000000000000000100176808414921875",
    "0.00000000000000037774837044140625",
    "-0.0000000000076224695625",
    "0.000000083136375",
    "-0.000459",
    "1.0"
  ],
  "scalar_coefficients_before_freezing": [
    "-0.00000000000000000000000000000000000000000028062829287588137540631267980464153538210894919064876879020473143509531801369024129661902776730163404544190527381731982437248020561060501912",
    "1.9050570799866986423707362329728685444477988024771511710435522744988822366713066507129620846383318769894240864635383133244999755423745781020e-37",
    "-3.4679669090237276764028720177630940009061382615965810637999765173659183839751020468113097356298402395879830764248942833365644060505687033515e-32",
    "2.6326762389493201091884610665304706512117799069822133966805139531488669469113894261993723303106756410480727669774702600528264284347397010965e-27",
    "-9.9273392205094589040815053362438204213844837134718085233251755890813158924860315312657103972047734687814357434053778536375606527192926003560e-23",
    "2.0032076103074379994274793561973879141707170124062752685108469943531121555284131752406180280613193830750311914148234208030850251773228237431e-18",
    "-2.1848485943806355580924985695747685139144764353040701705805396883165739053624260489363513363673909878744031556263697506980773569999591818084e-14",
    "1.2062656145648781549164933441406589448803182527558703495268680128731947027535823596612015659723345688747567456874367153612573399585695965816e-10",
    "-2.6280296613613903157222077214393441064930680887927458595356601587651300713585672323773454596347158363284460690358098373883602177746614304610e-7"
  ],
  "normalized_max_residual_before_freezing": "1.1019203e-154",
  "working_decimal_digits": 190,
  "matrix_and_section_decimal_digits": 140
}


==> anc/data/order9/arb_orbit_1.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.0005001092284731315020173165828425104749166515385763832124529501188354275638027364862854688805244439372380471727143281444295714867138269577793583602741940639532578095685031374903624762137494061545364229173446786465039787841202946305682103319421524162696758623097697325",
    "-4.382280873093158550252439463082762584729484766096752566280261029535812312993134408344646135869704314675550635933862814477865638697113696470830963428205844248907786868985248306626154131192732368205228409942749702114467615372155818968351052041948952215515766608114062e-10",
    "9.693858540357019462058907709416488955114493832737193307413301066500956414744100007072328128311542186709420418575784339322907619441208734892057961228054982933885044552438282412750003483605499251954503188630459629225904331010105549299967183210754196231622770282555213"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.03000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.76e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[1.363181679888792e-107 +/- 7.72e-123]",
      "[-2.389518963079662e-113 +/- 7.81e-129]",
      "[5.23514193042767e-110 +/- 3.20e-125]"
    ]
  ],
  "closure_at_center": [
    [
      "[3.9415192223273583e-154 +/- 5.69e-171]"
    ],
    [
      "[2.8923567838169607e-154 +/- 6.49e-171]"
    ],
    [
      "[7.7174915827809213e-154 +/- 7.56e-171]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-1.75479399705249132840354190711377056056139558636838091e-6 +/- 3.68e-60]",
      "[-1.0010761721679459108759795699900237139643249003814491899527296 +/- 6.64e-62]",
      "[2.393799144866964717405272980877073087659818125451494e-9 +/- 4.24e-61]"
    ],
    [
      "[-3.69519309795859466675765113754482059726119747591177228e-6 +/- 4.44e-60]",
      "[-1.2508012740235220316178245965134401368786234980701388128510887 +/- 6.47e-62]",
      "[0.000391279968850418922789851061693331629212459909284924130625 +/- 4.52e-61]"
    ],
    [
      "[-1.41925404053402411326578811191860041959555916529813751e-6 +/- 2.44e-60]",
      "[-1.527717956063424117688333738779307748192184929367583370272253 +/- 4.18e-61]",
      "[-0.000327748500783541887644332016262797446573566614882963819055 +/- 3.88e-61]"
    ]
  ],
  "preconditioner": [
    [
      "[-594476068889663553910285003067210971952958413242.7959779136839149944272443632816301050367819161308219621261532349389160050759341541813421657331888420419976667968146747266223992361357369474220843901587423695181629699719118444477758404352287350967593893086695213197186771042458078990 +/- 3.66e-233]",
      "[193557454672040898269812953659788670237555575016.0858944292822225421096895328761468063748853852204656601558160788079114614238897181304061107023540726704990008294371636687405338511112730770987881789669396064573607510588460507666322725056429189578250312729107657549711395353494135241 +/- 2.10e-233]",
      "[231072702384548035792559043874375368374216348133.2795639296854900571742295800984382447385229257704714915539706626435340374705556346314820564673986709798832548409452981817030754678294438911146995364878941350792245726475580888973031596746515561030329917206481918630226038123158310497 +/- 1.74e-233]"
    ],
    [
      "[1042056140179926132894382184870819854746824.317903711613738697264518408835214781912065441031571101491412392144133056522265110874060184065356792884077013799936396534924163691910096931127122998097149354098824368125924703588185620758731214467851195678261469386697210669965042412329445 +/- 5.24e-239]",
      "[-339286549406976415652489837467492355531533.3829220682621092541195056960845751697990067365138132216116864168250407319197983685134059838139829854068677201778010043324259573303411315481053075717019861542840509917571260353485928801857406369121235845680231457092206471646562126308697112 +/- 8.13e-240]",
      "[-405046966478441005773662580529969098368347.5831215240982358683277454625024949562614760932663419595632851290016501996390723998705534703034425064069462375398722652829497521677188083758293575991646482088310681794400402417503697119065142822922475008464652679685969173671815142905977380 +/- 2.79e-239]"
    ],
    [
      "[-2283016740023953124339458397548622523054978441.697951192890200272207773697606582755998588753667942941577210333800540026428338602451427108764676146042180083510086196272444361847275941505354402600382833072092833095977133867654720045941465467060115636743189882192929031313743380805022 +/- 1.50e-235]",
      "[743335068134952689180622541931331308757840896.0409396789865906010045938361365688919984064581070725539596978699941396049491057104642146066080229700592409627780250801276954691307755469184128594592450025814682910370348480961458699422680609264249993995829938360179503443513397868248427 +/- 9.94e-237]",
      "[887408047714717085502153870631622342218720579.4419655390877567384099885123001426670584155600190171864661727832946568085480656694895858989861340848802119079496587153884905652880689114361604571461559914237879424973262479977319756836807207532328712059165908486603300405503109545761291 +/- 2.01e-236]"
    ]
  ],
  "contraction_row_bounds": [
    "2.018907085027623688685050701787198410194658253040972892153543175042251789363945135846734046936035156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-12",
    "3.538938961612043765686080130518309055741241730222880216893318891312425434822475089902127365348860621452331542968750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-18",
    "7.753379673323811298384823911702710935685990275692820715379145572743180281349850702099502086639404296875000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-15"
  ],
  "inclusion_bounds": [
    "[2.018907085027623688685050740583268283255031843878483799595405537442470104556411616057974083950769576253243524560477469939096375045874118493157800237384738489519262659760857617659210318079854591040213316380512300400908321982296473666015792623841764794610489745879576354189982181432e-97 +/- 4.04e-377]",
    "[3.538938961612043765686080198523877194354531001042155504091004837234206673818837639886128296517450512544482618161513617964205608506409876237697785282675171007085666589563006035124677877626869085955808075687963344041484021374595288021946283247546826307665768002621163995956743719479e-103 +/- 9.72e-384]",
    "[7.753379673323811298384824060694540100375090095527494989669014102312235802698874907632057576179658808984939554911429667780751398549993484059608497189367102207088903426503646722337354059103819118404264557219312735635813683906136762705110154411732539356851442055429314245721378870261e-100 +/- 5.80e-380]"
  ],
  "poincare_derivative_box": [
    [
      "[0.999999999056788661037167964626000752414893530052599476368 +/- 6.24e-58]",
      "[-0.000538086718458339947049000946853846879499086438308294405072 +/- 6.46e-61]"
    ],
    [
      "[-1.752898381836217436448300249920171155374638842028370e-6 +/- 5.49e-58]",
      "[9.43211338962842655306177423227488242177485094414078e-10 +/- 6.16e-61]"
    ]
  ],
  "trace_DP": "[1.000000000000000000000010619932178175642381772230084570782 +/- 5.46e-58]",
  "periodic_determinant_DP": "[1.061993217817564238177223077987738490008752575237124061677701199620997463417885783510e-23 +/- 6.09e-108]",
  "slow_multiplier_minus_one": "[-6.95306603e-49 +/- 4.46e-58]",
  "strong_multiplier": "[1.061993217817564238177223077987738490008752575237862472575e-23 +/- 5.89e-81]",
  "characteristic_at_one": "[6.95306603e-49 +/- 4.46e-58]",
  "stability": "attracting",
  "integration": {
    "steps": 324,
    "max_tail_state": "[7.978327935884701270149043338309739725142356536750504563159365471652043947911233054595501465040674163604386419871566143468340416275016081604419628418181158897171937697043271400429803218540914282336766446521049541051153558849308537616120429934076895829236770387085694412128757423470e-195 +/- 1.14e-475]",
    "max_tail_W": "[6.030283487309881785486088997478198729337898973225795332934883261670440564255936530155531089592069797045730941802738373240647926183799455194853736437721455897797909366258108531791917433375212410013447708624706681880177883397080420136734456935418246944860280676425341200586013805740e-193 +/- 1.73e-473]",
    "min_x": "[0.9990000651140059856937181961713548432754933524923894322785621864797595099629428561373456616762290230495710044355057482190255885727676358103916188241508220104460337385592550829137026662318987602516480688888318134066096264791097964705218553446221049825240972295017877626411473853479 +/- 4.68e-281]",
    "angular_lower": "0.5679610278457403182983398437500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7320839120075106620788574218750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 87.88491487503052,
  "orbit_index": 1,
  "exact_matrix": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "exact_section_B": [
    [
      "2.0",
      "0.0",
      "1.0"
    ],
    [
      "-0.6484164301852829114907556865362216270910864873127847083642316132503640160525104429751395426773110784880548814628971254060178920794",
      "1.207471944637746641763076030092726073966202461484691621398138269999255560516840962254950966834796894440559834790072243825323853156",
      "1.251203426688582561968424065683185456810158450580555305324390618851125934073822072729932192520428833348383919596059954710189663989"
    ],
    [
      "-0.5355737398360223700416166121334665609960220062089771382914876005515926928860483840755664699995878717242495517343869228794928199637",
      "-1.011378673958920794698288863734258738835785492331372469372031294058969392645524328360158408021047407228404568850351573824142791581",
      "1.527961541065525790605280579528811233070764063623210276814497491101106611949468682529899574512587978841812090733441997123196405793"
    ]
  ],
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic",
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285"
}


==> anc/data/order9/arb_orbit_2.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.001000436914040981164386626459264226208351968338015668734859675341812432527903198155901561962273464493142511242568797789312806177495346643993602266944032205857956893553952985933895867627791137348065327555847296446263510636715719800256318655835529908139516409621983121",
    "-1.754416747915576101939959718198086407310003381862089403091336086033382606627725384387304891747748071375900068611317524552501014944363307515271886630710449781243251437049828275977703087894199654387004814828665659999689132761916366782729343194607737020807519185259624e-9",
    "9.693861421905360590532041008004673186103161036353475612772724213468387148236830736328555481796758209810585657962209835215906845852330925986004041975271046736820215165763499167944470156901741205720137270138315924937769419931532645232496729961782284003829544343428849"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.03000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.76e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-3.834267974563100e-107 +/- 8.33e-123]",
      "[1.345359289675342e-112 +/- 7.43e-128]",
      "[-2.943730109599446e-109 +/- 6.30e-125]"
    ]
  ],
  "closure_at_center": [
    [
      "[4.1187034926826077e-153 +/- 5.75e-170]"
    ],
    [
      "[1.12747970596109305e-152 +/- 2.91e-170]"
    ],
    [
      "[1.1377377093922003e-153 +/- 4.35e-170]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-3.51640536060490178939646366107193726937122621580475829e-6 +/- 6.40e-60]",
      "[-1.0021529691996926888429247273803391584396110588214490196579633 +/- 5.74e-62]",
      "[9.592994382645414142160024974045299262440810828148838e-9 +/- 5.18e-61]"
    ],
    [
      "[-1.039482395834317483121940615678755336450721016315900698e-5 +/- 5.32e-60]",
      "[-1.250398918064876929623095489186629837456276051968192370784804 +/- 3.31e-61]",
      "[0.000782482827736030212062793467903558752626433562117578611561 +/- 2.64e-61]"
    ],
    [
      "[-3.2734475963288211744039969516512980411355501940447745e-7 +/- 4.76e-60]",
      "[-1.527474201443028640247513293656730303543714257449514161155462 +/- 2.21e-61]",
      "[-0.000655457117997548685087939197989199529966045125493766300659 +/- 3.91e-61]"
    ]
  ],
  "preconditioner": [
    [
      "[396227512081841380408598966222334538180014619262.7938466271552539425571197203878303679760360266430625502419224628375125406157114256766482627875999936130489612353260776158438299964816182516797163734628732293350371385333264334584509714099196019534549606752495870012400271085463952792 +/- 4.62e-233]",
      "[-129181271000231898150233506870241035684559314030.1005776541830912921997431200513260030548259112841153391991633069426268129680611955223040634252023288939257837212250842579727526385358699204129189802432820911675328803733354197369254347395789112700611871964961299055616240852865017272 +/- 2.34e-233]",
      "[-154210431833126052447315483390435065156917311345.6038846770279952264550907053307086931518251654858274161719668673231127922297209266693933754680475303268627574650534836055108025350181053550740252464624540760110718584791951630006873514618688030409582126013627215277932056896540834873 +/- 2.79e-233]"
    ],
    [
      "[-1390274148131221863538389259825934331362184.362584905710940997657661294063152569423176974537554860228566784751621428095393138997580165685259072062971894102416901063069044849344655765458063312061933413903650216539745583685861307307859968630769771168059066120170379634035714973665202 +/- 3.74e-238]",
      "[453268326953681630125576202403725328521927.8061939489131689058168748126682119098324439059751113070853571280240839996011886632229800865087601348407091153895315662169361027156366185952536541681042067767631706899576480739176346411789823268355181135960978660260018954360268047984692439 +/- 1.22e-239]",
      "[541090081360790569739713502100858253042169.1594284783151990744797669622176612643433178041139677988171500874078365377970839202920499481778300070054571032020403281454746210948750668265706873044724784003294117162935672836248606617770896967217645419172288225595117117084782561848868397 +/- 2.48e-239]"
    ],
    [
      "[3042006623702142294835172700238386450457711858.593992242906367251441811040566994531385429391367651896699180981228874177078902124380920063864424742216990875016171291987451018150320488676151206078913453475364773434512917131274585615917972948325981040491762495335257447204542655434388 +/- 2.17e-235]",
      "[-991779394561068005966775502696603806050654029.0047944555916638733815552332952186368526854751532279062061227952380544969096567472530658662963727034559886388747964805669912086482837309395878419195248691891408528329467619645042982361674202750832632118066353678444572815073713989939290 +/- 1.29e-236]",
      "[-1183938875459617142755078934654356809084858049.459717000625812002630001121801805957489786539692684045623385259036739319199987044043305745914997940335080034304309973745444627539552837460362165000106343622755620669055722898125664838898163958759842785490379361518187931055325264716866 +/- 3.55e-235]"
    ]
  ],
  "contraction_row_bounds": [
    "1.366073413539175914550585684024170360373099765327409911997574853970149888482410460710525512695312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-12",
    "4.793247548276323067314236124978498578255247804790767728510362234561469497312602427996353071648627519607543945312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-18",
    "1.048792487781178491400100916479290031283985060196907735900406712266363928875989586231298744678497314453125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-14"
  ],
  "inclusion_bounds": [
    "[1.366073413539175914550585764221868168617230661310658648064667409433750838550299111902431602937908003622872825022212571451188153968807291195279225397814604597744595999807736589786499872199325509660222285788484492147792850504574106934438978846244332581103957049017498102045172406169e-97 +/- 5.29e-377]",
    "[4.793247548276323067314236406374369631763930432607183669285412984185419732255696293846372232384550674780139862056984185712221538570545643449140177554877372661098491804576695171725945869660342666048777107816503548475867448813597105637767353592288835376565764945657022134300190117596e-103 +/- 3.72e-383]",
    "[1.048792487781178491400100978050463377348275880671228286231895593599904389744860273254550976600579262091790240779460731755976244149249905069426824214055552764420133335274312051292842011083501451728642516247799371725433050617752155592799459197066740953148262632428587183879181757302e-99 +/- 8.58e-380]"
  ],
  "poincare_derivative_box": [
    [
      "[0.999999996222846224519679645050798805965091217050054410857 +/- 5.85e-58]",
      "[-0.001076487141202198898588506207181334007123095279953589033233 +/- 4.25e-61]"
    ],
    [
      "[-3.508777408149233790061514721148301211645510243578157e-6 +/- 6.23e-58]",
      "[3.777153775480330974714386639705584948494450658398172e-9 +/- 3.47e-61]"
    ]
  ],
  "trace_DP": "[1.000000000000000000000010619765185445670676165544505069255 +/- 4.13e-58]",
  "periodic_determinant_DP": "[1.061976518544567067616554346210903931982702816441709133566454886105912377515906126019e-23 +/- 9.31e-108]",
  "slow_multiplier_minus_one": "[1.042960215e-48 +/- 4.88e-58]",
  "strong_multiplier": "[1.061976518544567067616554346210903931982702816440601534308e-23 +/- 1.70e-81]",
  "characteristic_at_one": "[-1.042960215e-48 +/- 4.88e-58]",
  "stability": "saddle",
  "integration": {
    "steps": 324,
    "max_tail_state": "[2.440647283158632250574053104111398370322056717604886653048319377817464711636587911803942372608366769225486321894608890354077656359953458227429708709180416528346827492550483252551176745060507024079249518398726981620728185928616554411499522519738249997554218688058865869776838885126e-194 +/- 5.42e-475]",
    "max_tail_W": "[1.844721742231468921384414266996399473200315025235767847015262565837434881339900652590035259209808366073825923046894767269548925783316493185352614649700049654164150534716540580560225775262270145136315718861546525648505493663182216382758278676136209933352005738082275293536282021890e-192 +/- 4.65e-472]",
    "min_x": "[0.9980005667787588073497859535932454096683889402920831720217978131697633927646632858292383479333838217432934067758756166435112163770060203321243405511288913724138374062266715942630931903140062561457785930552687048700730082922156969935934288524688512114384639641328771776274404645631 +/- 1.90e-281]",
    "angular_lower": "0.5678516989573836326599121093750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7322347406297922134399414062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 83.76101422309875,
  "orbit_index": 2,
  "exact_matrix": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "exact_section_B": [
    [
      "2.0",
      "0.0",
      "1.0"
    ],
    [
      "-0.6484164301852829114907556865362216270910864873127847083642316132503640160525104429751395426773110784880548814628971254060178920794",
      "1.207471944637746641763076030092726073966202461484691621398138269999255560516840962254950966834796894440559834790072243825323853156",
      "1.251203426688582561968424065683185456810158450580555305324390618851125934073822072729932192520428833348383919596059954710189663989"
    ],
    [
      "-0.5355737398360223700416166121334665609960220062089771382914876005515926928860483840755664699995878717242495517343869228794928199637",
      "-1.011378673958920794698288863734258738835785492331372469372031294058969392645524328360158408021047407228404568850351573824142791581",
      "1.527961541065525790605280579528811233070764063623210276814497491101106611949468682529899574512587978841812090733441997123196405793"
    ]
  ],
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic",
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285"
}


==> anc/data/order9/arb_orbit_3.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.001500983073248777772213928504400635429548487562974116131802301367758170241052697149922966188052391574469821121881550876942225104219504902794139933376490627676133709975516376663442327689455237509414483128153871031933704061543868149401460450626603303269345222705218794",
    "-3.950825360863407019561157078749181916802781503050158797629270391765192866254162439393519236190577316469494084627306605586909694552233938149321145014814005003077478444930481809725856627303971585076220869591316614280048250116791433730500906903672955901517810061353977e-9",
    "9.693866224492573271532289095387697671092549087861238208964435361229052608863392030148248390948010236420073579161609096703608055931936887555598400118027722554266706556809450919977117721019656621190462632248826277444435167201540007672040754982803938430809696741215518"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.03000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.76e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[2.96987719666183e-107 +/- 5.61e-122]",
      "[-1.564424524401048e-112 +/- 8.32e-128]",
      "[3.41866440725398e-109 +/- 2.44e-124]"
    ]
  ],
  "closure_at_center": [
    [
      "[-3.7756891847745084e-153 +/- 5.80e-170]"
    ],
    [
      "[-2.24542957287743060e-152 +/- 6.61e-170]"
    ],
    [
      "[9.1220559381154292e-153 +/- 7.19e-170]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-5.28490590781100747080926417749615861815159328741072324e-6 +/- 6.09e-60]",
      "[-1.003230391339475966010923979834382166217869627592340750704822 +/- 1.03e-61]",
      "[2.1624344008012895637249892371179358347413492407796683e-8 +/- 3.39e-61]"
    ],
    [
      "[-2.009408928430352280178928135926471920309868244536100181e-5 +/- 5.69e-60]",
      "[-1.249996353932592143425128160770903242103282990070155698604859 +/- 2.33e-61]",
      "[0.001173608265057139205671231525807436867908630870197020938015 +/- 5.92e-61]"
    ],
    [
      "[3.27198731607324389109027762439301004751514990095554183e-6 +/- 3.52e-60]",
      "[-1.5272302811428254612690735523168006789564722375605198790592686 +/- 9.29e-62]",
      "[-0.000983125617967483115668294253076963989918719044686792497914 +/- 5.12e-61]"
    ]
  ],
  "preconditioner": [
    [
      "[-198068781694252272655215955565824648177235133037.2952889077897944302549717293596110007622467374381696779840610714553586963928015996435944733543891517298021193327340960221709816302570391023420712369188571190799654864924422496775815590864236766186389641808366953708619288955321540574 +/- 1.73e-234]",
      "[64662161924598558476295244638317980504852543023.57135317437522276769693799133957345827893521709176326499746064643807917111537240684046500462314101534379513096356125885050352389657821677756421339074594535995274590268211749781842610379877029047093015936487823099779205894484549951851 +/- 4.40e-234]",
      "[77186234573544772533235411879918808318241461860.07047699375975615681304928701852807483507643276148831522004814360015442807814186134564641179818048737905974756192275513861487426408756877916877370994411968625560664374827614023709857412371575532570221074357845804500711234586210994502 +/- 3.91e-234]"
    ],
    [
      "[1043355125757441371435442112353330739117176.421518952179061883153644269299966645581182287919777166978854403912200321086720087546935950403818239966497055737396646789360537738843538086208587628917989261381831402874269391792116073171024729568917671669758507418606808390085970935478142 +/- 4.97e-238]",
      "[-340617019549958386599040362110168203687548.4677080229230717515863511593668184382557184347780042656966623443392095166422097693128273747711897375030309247415139230565403941943886199977915378101142560922120295224935150801028808521670838466994089581861720017132997176589844579373517603 +/- 8.12e-240]",
      "[-406589331197775221272322283863239628993408.9540564163499843895772036895635900953934400290409264961228671257116257454234106763836476060958196793513185744414416030428145566273635742872395227685276336618361594442302064660433938383070850804015197034919622385169908696943537133685315065 +/- 2.62e-239]"
    ],
    [
      "[-2279995600247045244180590215790343342221717191.388647689046551241507856381669995234629605530555856553011863466573680658675177010017638492342351799572493583861243323817350697845214355479887308736401794316438145202198045518168949275605602046513593459699737172253650988947669399412022 +/- 1.89e-235]",
      "[744334586346501251437825560289974696861395479.5702520371402276557330515255540509991352901547056752560089255283771762441100685136774137640112149509746623828716448059968195868648921478143640208720539944324510312773163470772492261226516848191897042985821696547211519880156607981131324 +/- 3.06e-236]",
      "[888500821391306161668349225558697419019399026.7526491658401257342477784348946692729305690744630510644419976069883888660588240270570050106431492621543866742963515544262918359804355491449967987237558660804634191375970687014443795247915201750162657594690510708433512202785694223678553 +/- 3.88e-236]"
    ]
  ],
  "contraction_row_bounds": [
    "6.933080165576551707343246055196030833168541199513396652929358987549335324729327112436294555664062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-13",
    "3.652097347648182675644340639090874417333310476542461182088785257917348901074428013657779956702142953872680664062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-18",
    "7.980759073915063418033848396262375352868129666241931553226113694315957403091488231439143419265747070312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-15"
  ],
  "inclusion_bounds": [
    "[6.933080165576551707343247281084141436414913456340397003528145418430528117588910609716591860361752154087159244439439688020549154807418789595867035908145679217713543092551463683629207099949673500116657591767429825990094921698892950402703052338524574584576049879718129243914785181302e-98 +/- 5.60e-378]",
    "[3.652097347648182675644341284844652844512193724515610931802886731421808478076331105971064967122967100620456968996064717371903142624396342733136892755051707121407697063694676903766294573591696003260573855836036430219965752097976282597888933831478834571937075412551706721332398289318e-103 +/- 3.35e-383]",
    "[7.980759073915063418033849807398178883502284060224663832865728270578446348191887520884003962314402972535312012310468168296760327628014222061892755501877355119990742581941456873380807121976106711081322816302300343033109898514447338085357939638146426284275008331087278833107343229562e-100 +/- 4.51e-380]"
  ],
  "poincare_derivative_box": [
    [
      "[0.999999991491699798744070533527287664716652385740842407142 +/- 9.64e-59]",
      "[-0.001615201395525136285145473966847595230040316451032502116020 +/- 4.79e-61]"
    ],
    [
      "[-5.267640402266076571493249942895551019987651052417973e-6 +/- 1.77e-58]",
      "[8.508300201255940085959582014552430021402872649700990e-9 +/- 3.75e-61]"
    ]
  ],
  "trace_DP": "[1.000000000000000000000010619486869679269082407143715056843 +/- 1.07e-58]",
  "periodic_determinant_DP": "[1.061948686967926908240714580097803973498000595509703201313609557057019088030954461622e-23 +/- 7.33e-108]",
  "slow_multiplier_minus_one": "[-2.085921197e-48 +/- 3.11e-58]",
  "strong_multiplier": "[1.061948686967926908240714580097803973498000595511918342590e-23 +/- 4.48e-81]",
  "characteristic_at_one": "[2.085921197e-48 +/- 3.11e-58]",
  "stability": "attracting",
  "integration": {
    "steps": 324,
    "max_tail_state": "[7.353507815822656890873570087914465618994245047054546358198103416792197207235414425754729012366314715917026543681775199001070105870237939621998820879793957415896077455145877483542983820006096705015058994964237041584525965317327053998634431939553739378052744533947545014942723663179e-194 +/- 1.12e-474]",
    "max_tail_W": "[5.558023825532602974295684601448750481937202874778314463355402527056310213564646707650344170332478682392691190683670317645703767316095889172084798555439806316970399949999273653035943879982888525316789329473913787644600303963736811632761649472075748266053903451436754431068514648807e-192 +/- 3.08e-472]",
    "min_x": "[0.9970015049481690648788581832372960983302727969848546786766349573440077778402024365808032464362678805431399065389627557562121159046812936653567002927778157112575897800142115367111263133642830617824573224064550660021470439204030200984285184487908522230226942687864453319258539826718 +/- 9.51e-282]",
    "angular_lower": "0.5677417237311601638793945312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7323854723945260047912597656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 88.59451484680176,
  "orbit_index": 3,
  "exact_matrix": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "exact_section_B": [
    [
      "2.0",
      "0.0",
      "1.0"
    ],
    [
      "-0.6484164301852829114907556865362216270910864873127847083642316132503640160525104429751395426773110784880548814628971254060178920794",
      "1.207471944637746641763076030092726073966202461484691621398138269999255560516840962254950966834796894440559834790072243825323853156",
      "1.251203426688582561968424065683185456810158450580555305324390618851125934073822072729932192520428833348383919596059954710189663989"
    ],
    [
      "-0.5355737398360223700416166121334665609960220062089771382914876005515926928860483840755664699995878717242495517343869228794928199637",
      "-1.011378673958920794698288863734258738835785492331372469372031294058969392645524328360158408021047407228404568850351573824142791581",
      "1.527961541065525790605280579528811233070764063623210276814497491101106611949468682529899574512587978841812090733441997123196405793"
    ]
  ],
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic",
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285"
}


==> anc/data/order9/arb_orbit_4.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.002001746879814384916845779704650156463507989821242438561422401948178723273146849622948321731018774357085015011558705937138233044140593504242558646597924091828572710712966832195548821429353520636669069780021379367990720736477155063782331856999007046610282052743398717",
    "-7.029711092549549809374992820763116891893253989680939509434944672799539569592647535393108389004300479185537637140650612326918830900333495886165569454714359488207955823219800807350330820570117770283589200604730776621480976158537950597022045177906413306395748648049862e-9",
    "9.693872948115846729037848847459137064049676064769078087987774030200650508334249032353244807316652230887780511817940320318608499348288691137667401126616974822482728255432924274194264701283584783762454145834507157988421187339288760912141278485116566791097949513738386"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.03000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.76e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[1.11695601612891e-107 +/- 4.67e-122]",
      "[-7.8516287222050e-113 +/- 1.17e-127]",
      "[1.71357917338354e-109 +/- 5.54e-124]"
    ]
  ],
  "closure_at_center": [
    [
      "[-9.396595172793317e-153 +/- 1.40e-169]"
    ],
    [
      "[-3.2857039794109274e-152 +/- 5.97e-169]"
    ],
    [
      "[3.445307797180084e-153 +/- 5.94e-169]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-7.06036480871582666736476591184310796484956903652089919e-6 +/- 5.60e-60]",
      "[-1.0043084370169447462763331642443178147217025006791471322936681 +/- 6.07e-62]",
      "[3.8514656057593311261212339864408795687082338003893007e-8 +/- 1.40e-61]"
    ],
    [
      "[-3.278817772642000851974307220001785510893326167288025056e-5 +/- 2.96e-60]",
      "[-1.249593577429232068802846296270698565897643240031827139555206 +/- 5.35e-61]",
      "[0.001564655311073931541392981466462253228372632628681717214815 +/- 5.94e-61]"
    ],
    [
      "[9.37500247415855335182613487296790940468494173492292185e-6 +/- 3.67e-60]",
      "[-1.526986199508744929623337479298875934195558247072236967321879 +/- 4.30e-61]",
      "[-0.001310753215613515871570516113208699434025475763906963698458 +/- 1.57e-61]"
    ]
  ],
  "preconditioner": [
    [
      "[72008404683295277405689716692184566460607366117.09204677868231973656790472017820604218189989586993750662015885995467131684372361869548924356666039855997265165355225408288517222209022738005637274283861144987070663314796692912701888172043256929159709248895076495644909278149204019670 +/- 2.67e-235]",
      "[-23539460728818245317341954348695195392967182743.00954207018210481097842529226007446803199108072901218189053611651795223951997614654660810764031845107157682353660277057667160617295235601449364782074003398716979150704051214338664388536924710219007607031167531915712598160818306712756 +/- 2.65e-234]",
      "[-28097103582526062926849624988108421821718286471.54030295297156375925161252159554322712029665728484787766375969024137418965179257822718297779626967934014942410193027101101882982434964719005864327499452756200130551472083274798485423128585974867207342536717857222726356893976218148841 +/- 7.13e-235]"
    ],
    [
      "[-506182204390644623730246297790064125637005.6417349104884946528983075098114154571385766450015119411784019468825944025019406227487855287098843919160658284221872202369122053023097729121302958055211107430287375526242701682932448659970421349054583200366928390652808297795529598018247032 +/- 2.75e-239]",
      "[165470352721817288769453546155750830553450.9188197565956846490925498549555603653343066570939990205126066457840582065073468887919248168802641879710643949044469422909392121815676525111060472872432753044996949624872170288889214790989226886998896594462324381420770407804828198991903015 +/- 4.66e-239]",
      "[197508247696183739569974885680771389195176.2691253955145072096433938906754966071305764802660270823561138658829244108420786918507424981814169515322623614001359669103851414457322185304050740417368730561247903140379339617277743599216239342352897667795651495835455537468214886646065075 +/- 4.82e-239]"
    ],
    [
      "[1104717650400553050748883273405416884865461631.717375613911264994352516261590729528143416592150140020586768589101206073569501057678922810470576788022008327901854121337845249680150876343465941325836661353633943133704009910789976682571053824277723713361005825945377635704695892929678 +/- 3.54e-235]",
      "[-361130868853546106076280327767604922781731876.0911341308299100724096313843684503672392182037363971884339270721030613780013188756942086216420531654991559297248918902989159051899694402265586793141983856400159467944037521116238465280438384501186182689097028316149955027583341913118486 +/- 1.42e-236]",
      "[-431051991628829374710118871574906315923653479.2888153874882280278732069035305580674232307413211553412378649078088697342537543789446224219643332634414031143586860286015682593247166229855780642275133151473726056767069478309385216409659250944077771483062011681413862943170748101919426 +/- 4.36e-236]"
    ]
  ],
  "contraction_row_bounds": [
    "2.559213971133025024731128371124337354101369616082481587920026411264728949390701018273830413818359375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-13",
    "1.798996344450128225692779821557988136234655815501836305888480367264558538314966895654833933804184198379516601562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-18",
    "3.926220635206807251413410876591286174468457117178257740124308703549838028834528813604265451431274414062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-15"
  ],
  "inclusion_bounds": [
    "[2.559213971133025024731129715251166785547967453338032932801427720638338614985441060390520648118771006061812430651633990014961333240933681411052196483419807218990519048592585440500126747031503484160158590230825140548464588521569215241046288782068641501521553874952605680561534401834e-98 +/- 2.05e-378]",
    "[1.798996344450128225692780766410306536163564907257528483477968397034782940761631499143363135431988203308217246212393519074196501287443674114040353247917656112799806347113780843863426645028448392853310334901029937649790164048854372029490112240436868966085599309127848106621760075460e-103 +/- 2.86e-383]",
    "[3.926220635206807251413412938684784921765016089987547077374902980255390937142262198250012898524718209664946749294141602990094489894217982712568396698367465964074584043221938797560402438948471612599084108863082544466597571569589722794984261380857990034314025801925877501800909550908e-100 +/- 1.48e-380]"
  ],
  "poincare_derivative_box": [
    [
      "[0.9999999848568755594780178669207542396905749462120204363597 +/- 9.57e-59]",
      "[-0.002154228701491584668930444260582304233000112645414034241659 +/- 2.49e-61]"
    ],
    [
      "[-7.0294877237141479884740654038822069674609217685555461e-6 +/- 9.30e-59]",
      "[1.5143124440521992752176485552220765144713596974709157e-8 +/- 6.44e-61]"
    ]
  ],
  "trace_DP": "[1.0000000000000000000000106190972397919113400909256174110689 +/- 6.54e-59]",
  "periodic_determinant_DP": "[1.06190972397919113400909198811063340169538035224562569672833675547619428699953637394e-23 +/- 5.17e-107]",
  "slow_multiplier_minus_one": "[5.7363047349e-48 +/- 8.24e-59]",
  "strong_multiplier": "[1.061909723979191134009091988110633401695380352239534258951e-23 +/- 4.00e-81]",
  "characteristic_at_one": "[-5.7363047349e-48 +/- 8.24e-59]",
  "stability": "saddle",
  "integration": {
    "steps": 324,
    "max_tail_state": "[2.183227886642799780780455051531337459728355861335241790647076536456059125446030619896939522974001763854950769505531979961703990071534264687246537206332646555519286692919250396052953477065971359948241451104813209600423326784184930093558510476652232706798857926047659489572271635764e-193 +/- 1.96e-473]",
    "max_tail_W": "[1.650155669164861311841989636907813047688654408450529259728571519028786386694347430068240425797655623562513353539088737619048501795879178540225048982130266459654736372815018755641880662479775808360355854172162796619219635851069245752113214713234287463365753020068777158787613782676e-191 +/- 4.06e-471]",
    "min_x": "[0.9960028812567260537868184733456801477504538661913128487556467165276530185038893242718343491867836206007412820759832331181834782959138355519127334520510795957372014178663820804458732102453581588030088001372697551329429001098815816374939396545037989776215962497282966509996301906450 +/- 4.25e-281]",
    "angular_lower": "0.5676206527277827262878417968750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7325467513874173164367675781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 84.22359561920166,
  "orbit_index": 4,
  "exact_matrix": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "exact_section_B": [
    [
      "2.0",
      "0.0",
      "1.0"
    ],
    [
      "-0.6484164301852829114907556865362216270910864873127847083642316132503640160525104429751395426773110784880548814628971254060178920794",
      "1.207471944637746641763076030092726073966202461484691621398138269999255560516840962254950966834796894440559834790072243825323853156",
      "1.251203426688582561968424065683185456810158450580555305324390618851125934073822072729932192520428833348383919596059954710189663989"
    ],
    [
      "-0.5355737398360223700416166121334665609960220062089771382914876005515926928860483840755664699995878717242495517343869228794928199637",
      "-1.011378673958920794698288863734258738835785492331372469372031294058969392645524328360158408021047407228404568850351573824142791581",
      "1.527961541065525790605280579528811233070764063623210276814497491101106611949468682529899574512587978841812090733441997123196405793"
    ]
  ],
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic",
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285"
}


==> anc/data/order9/arb_orbit_5.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.002502739364304297185480516817690470271153708977069568838524989944209611842554880645669054181947912243949443391634096311458666856701588831369301442054614374950551593508817056297878751524180781518298929467915177872326941506029137693069275619357468829536463050057555886",
    "-1.099343314968482252648659705912895737169834056111077338989385122070457497706973759874977246862612191236949573587607890957424714823966534463116555815022094298165556115016086061986395421948062554536631557752240567572042111666190436163286720536477301967487163322063339e-8",
    "9.693881592990865563457765714098018301069082458377841829714996950790205442329534672103659395745952630254571798975500671754628957475018515160240611374179672183519557778131545026889131531426548764210608129233897231770235801793994501784852608715385414541965541709753526"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.03000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.76e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[-2.1249516476640e-108 +/- 5.17e-122]",
      "[1.8687593435297e-113 +/- 3.72e-127]",
      "[-4.0732472049291e-110 +/- 5.51e-124]"
    ]
  ],
  "closure_at_center": [
    [
      "[2.52560572224454e-154 +/- 3.07e-169]"
    ],
    [
      "[7.6814517114553e-155 +/- 4.75e-169]"
    ],
    [
      "[5.82088763574330e-154 +/- 5.02e-169]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-8.84289379993707992590402011438122645964267175762370139e-6 +/- 5.09e-60]",
      "[-1.0053871301916530501208048188421828653277245784460463706740138 +/- 8.69e-62]",
      "[6.0291361401370760304363770537726203839314510587866026e-8 +/- 2.87e-61]"
    ],
    [
      "[-4.847268010463500391276064309737646723176538752883310189e-5 +/- 2.17e-60]",
      "[-1.249190574824022005123429781050887897578289069055464027148871 +/- 4.27e-61]",
      "[0.001955632247734089608078727322992688969219525934265292181058 +/- 1.46e-61]"
    ],
    [
      "[1.797819047484661274782079021384504795342216920188509338e-5 +/- 3.34e-60]",
      "[-1.526741955102626746602455238891864291550824073067861499760053 +/- 4.10e-61]",
      "[-0.001638346877851067892358925551548823686997076514309226747700 +/- 3.01e-61]"
    ]
  ],
  "preconditioner": [
    [
      "[-17998110831479541103653989374988245305978118583.78194432675983150065618286378999858583667805600092906745725286485779353395787196378970355389728892939935621781396511201652278147940624257264410643126151921335488118563266701610202272611551870878893978864525520573260779178959322722759 +/- 7.89e-235]",
      "[5891410015330046347054263123675093470079243702.307538433965122443470209247422824128989735496348609071995210145435303413106148859663260733456604650579897820573448176624721040382440777765224116841165111269159748569648505195054838376833958153933067341326345168781065955250914960544383 +/- 1.98e-235]",
      "[7031689342313738952241218206097264361247088838.253451327339424353512589763734215355480807820830675713383282149547314271086258728130612094437119663562041091431178191955864877898800896482681379892466571163843153109912460065913817870216740350030906821373642949371389745433656933185865 +/- 4.29e-235]"
    ],
    [
      "[158281896998380987924572575208059712321897.2731169417599683333061350620677748004668485402788946614159475350183853704053199215454059244326581891766114304342824061468321529046760544536969833528034557361374761061652980083497592590458763361848997914349709518893072825294285650466318900 +/- 1.34e-239]",
      "[-51811190738458396670888242626057484513561.20478060773361296799697865423798931299270826525319589737771387767472667343895921121763966666686410556397757459235359179275719554717442224070873993154193216559630578992039297739702291070412873766259319589303738976124654801708579398591012991 +/- 7.86e-241]",
      "[-61839219606207020636643295720648767803901.92977960152916211449286492813269854256171229067787103851380041487483987519262184984303663877324458912950151682047898355678122928063012186825306299704138805216292808882545169629503359928371612647407470493530255819092597616036400998175218463 +/- 4.72e-240]"
    ],
    [
      "[-344999636668994486136253969963470149141241794.4022148608122712708825376143221167322969361152579684387729638364312731996637905588188503211088875086166285722097115161437307643219986697246519647566891457477573585346817648521478331666005025918904429863179908382983566139809774470250227 +/- 1.55e-236]",
      "[112930425520101990560440869521070928277799802.0331236997663103288807230552754929927160560579603564911426172312031107063563650035211008452966138681955495857703640677894928350500777726396548673840049112893552466910715006241248059956267330288183110754014022166126912611944136007375449 +/- 1.76e-236]",
      "[134788050311614637047758380108009855223097685.7464826857601993511486651531055023052266756054623754549027376677339646510336473945357297426092638806106707056871197669833012336473328173265021099087031150902733405395621862302063939796156683071623247188399256008964362408942119157245692 +/- 4.02e-236]"
    ]
  ],
  "contraction_row_bounds": [
    "6.495246552355024437878178037832781427012431767203580187735548895355819354335835669189691543579101562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-14",
    "5.712154762090970603763062454781610398715939821245369143787492880587602223085852415351837407797574996948242187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-19",
    "1.245051616649853830504061735786545238665273574885268183460437980449031503127343967207707464694976806640625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-15"
  ],
  "inclusion_bounds": [
    "[6.495246552355024437878188034987079659828503393884308875361977004001034063739688844772045185831258315069568999284456497673940048979721164003008423779529345309145163016489186138943013981734185468120081108824799598221160144683132708066022568147372766326809011584148536847924915448676e-99 +/- 3.90e-379]",
    "[5.712154762090970603763071246640724302916031643585339766424411060301370003555806049417733852001024446739169641529286989267436811327475049123649585766692518039836444596405975411947482524393907337853886562214015060258982903076751857494005413174961463391463347194288667771179937278519e-104 +/- 2.94e-384]",
    "[1.245051616649853830504063652106895503259795312361905982669904020761425101986873913925334755561889144645588692588624189112787772693223949657311560282158355678472488951656153691507802830788592026789392400274033148131441678492031498861526805019043584303037773518765050078637891919411e-100 +/- 8.62e-381]"
  ],
  "poincare_derivative_box": [
    [
      "[0.9999999763116739635548888243564001118640689695994894876828 +/- 6.70e-59]",
      "[-0.002693581044334605886328888132301633539222625064045869186892 +/- 1.87e-61]"
    ],
    [
      "[-8.7943615155489175758815921775130806735732952229412014e-6 +/- 9.08e-59]",
      "[2.3688326036445121794239895426734097283560421988693841e-8 +/- 6.03e-61]"
    ]
  ],
  "trace_DP": "[1.0000000000000000000000106185962955385981662531599114763766 +/- 7.16e-59]",
  "periodic_determinant_DP": "[1.061859629553859816625318285657216269626500248461320102673679171825452403493866803234e-23 +/- 9.59e-108]",
  "slow_multiplier_minus_one": "[-2.29450957861e-47 +/- 7.53e-59]",
  "strong_multiplier": "[1.061859629553859816625318285657216269626500248485684573585e-23 +/- 2.09e-81]",
  "characteristic_at_one": "[2.29450957861e-47 +/- 7.53e-59]",
  "stability": "attracting",
  "integration": {
    "steps": 324,
    "max_tail_state": "[6.390530435686868476974879829514982125471675595065242693599510933832226552840428001988199244170850985903221547130922598697954286512367583855964763006987956200171824256550362360230288094879705074978381953805576378815099967724507348759356323584921254677872155181070410352177443559586e-193 +/- 2.28e-473]",
    "max_tail_W": "[4.830173749582842461809611072454486226708161738503201605022093882795211234363029811927474162574866137220275630014443778035386286558849233146812153821388278636336177649401404560871086689965412197830004301306577483709050568822136935721941434629574518274104166754708500152421082400552e-191 +/- 1.29e-472]",
    "min_x": "[0.9950046737196305907271807749013892496779252751567353244507126768013831308446261129186705455025943801749870402228195616156147094065274404386955618503718633801865322899645694947854144307982832686321649045087934224009605631863592849614452657048998240950023088046968470549774238038900 +/- 1.05e-281]",
    "angular_lower": "0.5674994969740509986877441406250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7327124848961830139160156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 83.99047493934631,
  "orbit_index": 5,
  "exact_matrix": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "exact_section_B": [
    [
      "2.0",
      "0.0",
      "1.0"
    ],
    [
      "-0.6484164301852829114907556865362216270910864873127847083642316132503640160525104429751395426773110784880548814628971254060178920794",
      "1.207471944637746641763076030092726073966202461484691621398138269999255560516840962254950966834796894440559834790072243825323853156",
      "1.251203426688582561968424065683185456810158450580555305324390618851125934073822072729932192520428833348383919596059954710189663989"
    ],
    [
      "-0.5355737398360223700416166121334665609960220062089771382914876005515926928860483840755664699995878717242495517343869228794928199637",
      "-1.011378673958920794698288863734258738835785492331372469372031294058969392645524328360158408021047407228404568850351573824142791581",
      "1.527961541065525790605280579528811233070764063623210276814497491101106611949468682529899574512587978841812090733441997123196405793"
    ]
  ],
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic",
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285"
}


==> anc/data/order9/arb_orbit_6.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.003003902712974111229987052027476774675544495152767844786757724640478481327115521292718409019043227115034007819221374069709632771449540266861656603880623960003846145888552413098923598914257166903604772413999782462611807780613195890515712898979314303905527167009817846",
    "-1.584370518562547934669883791153949018924373298150719190936114877943245891976363840367652202651918764541640228166688673598043118188721063145288105407149178546265327947300992363469634450772007638180185025618222472360504652281386671612904548403808670141204272491344508e-8",
    "9.693892157923015472431236587242099258152240059677051292840771357798307098809488579855883137247522505868183020601257715655865086266560961253471708268297573431027306818735507059575821312820795330311125709194050659847361173200956573136746758123285428152323552776777642"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.03000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.76e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[4.4648066307099e-109 +/- 6.71e-123]",
      "[-4.7157562221535e-114 +/- 4.80e-128]",
      "[1.0265548951790e-110 +/- 1.73e-124]"
    ]
  ],
  "closure_at_center": [
    [
      "[5.579648123508e-155 +/- 4.00e-168]"
    ],
    [
      "[2.36732842916253e-153 +/- 4.49e-168]"
    ],
    [
      "[-1.84091509808910e-153 +/- 2.52e-168]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-1.063235927092004209562790857760511295755205841996811759e-5 +/- 2.16e-60]",
      "[-1.0064663465752415269689286560940360163782846228544846271840119 +/- 7.93e-62]",
      "[8.6978401568365718005243464428289675736465162347567142e-8 +/- 1.94e-61]"
    ],
    [
      "[-6.714069589784813679354235745105602679128233158366680446e-5 +/- 6.16e-60]",
      "[-1.2487873877753612267162373432100660306834482407093424778011047 +/- 8.52e-62]",
      "[0.002346493659773540581451644087861815552977877101035988055516 +/- 4.32e-61]"
    ],
    [
      "[2.907657759542206473828071235575139222330431960993709426e-5 +/- 4.11e-60]",
      "[-1.526497580051554557101362545007608122544831520434005674761356 +/- 3.48e-61]",
      "[-0.001965868576599638247808407111812634034526732605189601252449 +/- 1.60e-61]"
    ]
  ],
  "preconditioner": [
    [
      "[2768547761227780723802563664101459436727796366.271523214658658643641654005448208595773163002183239335523418730055753220766301137153238139870934280428226924459632951474001333594623434662152271084707688603947451489867182592561406850115950043446819802833099165654117794752345986340210 +/- 4.78e-235]",
      "[-907450961658476996473173110801741739497620217.5198662899592284848650363971084158307438380439274911120240763318755556374786495670105474516418762968107491638955046561627827247305094707171477861958902820843151001055356240847853751559912482237623899415382513714490840743894858215589218 +/- 1.16e-236]",
      "[-1083026174573054141382192134012736706229124925.336823807528107468731790991799431541757110606023704740154804139414943231680493607015684313898876655039121566341686321874685923093232596487628565910107179938891091153083232512504142392257676723779540575253467118155919155604099651170905 +/- 2.00e-235]"
    ],
    [
      "[-29241571721244408721072162470990381850054.75211102793308361216551018593682825443432071627216638964431537311652389850565947606483857383549659107443575197351759373012233008325186619664138191973665527051439911093188319293444772287840809322761958292647754661397571762472490747364431281 +/- 4.66e-240]",
      "[9584552865752561868080611208586429312516.185018058888861580750551961063995374005698035773185838553778195066958395024991288531598202114984796982528187757602241688340416757262932523214081005054671963984905340986097829946412324687989499654952103347519811906237608439612943999444140396 +/- 4.34e-241]",
      "[11438989062525097996034515976255053168415.46321543721046182319362725711528775405672152474695182520913142403868684245324659549772091152951211748662986979854180108939650220231558395887264471819698312366198313745740427730887533528967919154963977573221200007826096047210569696107307302 +/- 4.79e-240]"
    ],
    [
      "[63654856568186620830746671096479605211324018.78771518084478618753979776276735801501339578415056505063191064826139176266415917617909183362207825098627322550645108876680630820662828545030554515782109657276855760485064493714900107148653996740637606465073727335335415090095402566193108 +/- 2.09e-237]",
      "[-20864245730554654090380909626695414000149882.77310945435549682390191358445072488896072368399728551018270316630418769768312899729599230148494981601156712556657407601994453545252439656909805022813238417172951584124202874427497183138518166941782421823718555800925884714886316305231926 +/- 1.80e-237]",
      "[-24901096801547147085271805787683314221807957.40190928910360127899101255246283701987945710103878376494062331386076237154767036013999545928649392909400254157772718457063125228252492117661834019223755278496189457685684312748766570767671188496570102552439177463528488937630459883751857 +/- 1.69e-237]"
    ]
  ],
  "contraction_row_bounds": [
    "1.014605472531847776796399074510339226983113559110906115291956056112532280621962854638695716857910156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-14",
    "1.071632540282452907290786340733423674196171507042350129241113963576124295563885002735560192377306520938873291015625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-19",
    "2.332795796913213031117008014803777681978128655042047365138777395565661265663948142901062965393066406250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-16"
  ],
  "inclusion_bounds": [
    "[1.014605472531847776796403590627720072406163762158240685570147478072048374516673134573187702080094913481796083664927630939124251892600204054125216645445259743483658567174148800216390649135204102757031840252070848903079531399991736551605454633489695828908919129282620504141518758657e-99 +/- 1.03e-379]",
    "[1.071632540282452907290791110684380998481172668778388445045456099657200371933959533675901007922089651571722459673512006951195898146205990743666793618062117747023700965556357625695385153280718419041792874146109850025946627785506017296904857321953335977294038090179796265907039751387e-104 +/- 3.69e-384]",
    "[2.332795796913213031117018398327165441408884823224418686123890042432175260175540802746575525919816950119762541964721241670257068397650425394621467851916612712448529821303815041163197914187045968837103299629970017221799335494471424885559400876773159183971086788408786393672520781633e-101 +/- 1.94e-381]"
  ],
  "poincare_derivative_box": [
    [
      "[0.9999999658507820002356971376508405718580232648554725073153 +/- 8.78e-59]",
      "[-0.003233196284460987077107739688165329728373856278354451702564 +/- 4.65e-61]"
    ],
    [
      "[-1.05620611398445610652670034709360719873183580885211734e-5 +/- 6.68e-59]",
      "[3.4149217999764313480333281321003964476388316626925635e-8 +/- 6.91e-61]"
    ]
  ],
  "trace_DP": "[1.0000000000000000000000106179841218928619877412437891342409 +/- 5.35e-59]",
  "periodic_determinant_DP": "[1.061798412189286198774109465876361203363657622318772022435759481551597040283722105983e-23 +/- 7.49e-108]",
  "slow_multiplier_minus_one": "[1.491303706289e-46 +/- 8.71e-59]",
  "strong_multiplier": "[1.0617984121892861987741094658763612033636576221604256316928e-23 +/- 8.62e-82]",
  "characteristic_at_one": "[-1.491303706289e-46 +/- 8.71e-59]",
  "stability": "saddle",
  "integration": {
    "steps": 324,
    "max_tail_state": "[1.844814031033662203231560955539017671088066802320915954109278546639299604268541189169221687331265411670155455051880078153492180342294798431677150966497683232208829698869695368524166190459446920666120650465830264120573457774231011063169968972941412706356719311195612883372520610704e-192 +/- 3.49e-472]",
    "max_tail_W": "[1.394371311620731333182479918331604463223784619721897247894128707809383873371038395802648801375366598406854566684334104223003427923484969726364769225819315487245956158356063543145913511554600298296090417809742023826885734852410834035663629026276769584542208714409507268322057211000e-190 +/- 4.53e-470]",
    "min_x": "[0.9940069974192111197207073202552433171640839504679820005254349183573559586409955344265555930770378814401229040265413126398031034294034112425702687100031326833687793983500892777941287704043885436278449057398452297518444127951910383775359919155954480438446794690444076741220817560568 +/- 2.95e-281]",
    "angular_lower": "0.5673782741650938987731933593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7328781131654977798461914062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 83.79344654083252,
  "orbit_index": 6,
  "exact_matrix": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "exact_section_B": [
    [
      "2.0",
      "0.0",
      "1.0"
    ],
    [
      "-0.6484164301852829114907556865362216270910864873127847083642316132503640160525104429751395426773110784880548814628971254060178920794",
      "1.207471944637746641763076030092726073966202461484691621398138269999255560516840962254950966834796894440559834790072243825323853156",
      "1.251203426688582561968424065683185456810158450580555305324390618851125934073822072729932192520428833348383919596059954710189663989"
    ],
    [
      "-0.5355737398360223700416166121334665609960220062089771382914876005515926928860483840755664699995878717242495517343869228794928199637",
      "-1.011378673958920794698288863734258738835785492331372469372031294058969392645524328360158408021047407228404568850351573824142791581",
      "1.527961541065525790605280579528811233070764063623210276814497491101106611949468682529899574512587978841812090733441997123196405793"
    ]
  ],
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic",
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285"
}


==> anc/data/order9/arb_orbit_7.json <==
{
  "status": "PASS",
  "checks": {
    "contraction": true,
    "strict_inclusion": true,
    "positive_A": true,
    "A_invertible": true,
    "positive_orbit": true,
    "positive_period": true,
    "positive_initial_rho": true,
    "angular_monotonicity": true,
    "one_turn": true,
    "section_transverse": true,
    "real_distinct_multipliers": true,
    "strong_multiplier_in_0_1": true,
    "slow_multiplier_separated_from_1": true,
    "positive_slow_multiplier": true
  },
  "center_exact_decimals_rho_s_T": [
    "0.003505381211983400758704883214901845272890862685990154418460974771255017025433850423123715996826044365774865621689693846650275219435387487462413604607628939128075370457861824957503196717526267958774629222611503242142263114163046688115457301127821908147084684428859226",
    "-2.158432762638768378636717505582667451880392339605324644169116702730472286549584748082081405460829161028185979523232367411206647139327077286099714091120821770007564000323439421558961578883347026431586271417445937146346410064673046062543412911527851890299151778710134e-8",
    "9.693904646256702471923220865287292329558892313840706217616980218792638589084374284457106106508758027689398602506413321351572660530491247924398583921208462357597008288628690941785591497917405705311224983403867062256040771713836290908588294398362628565330439582594482"
  ],
  "box_radius_exact": "1e-85",
  "digits": 280,
  "taylor_degree": 180,
  "taylor_step": "[0.03000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.76e-283]",
  "complex_initial_neighborhood_eta": "[0.05000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-283]",
  "newton_corrections": [
    [
      "[7.00717602477e-111 +/- 4.41e-123]",
      "[-8.64202005307e-116 +/- 4.12e-128]",
      "[1.878840234113e-112 +/- 3.68e-125]"
    ]
  ],
  "closure_at_center": [
    [
      "[-8.070958607836e-155 +/- 6.68e-168]"
    ],
    [
      "[-4.8091437083858e-154 +/- 3.12e-168]"
    ],
    [
      "[1.9691821015722e-154 +/- 8.23e-168]"
    ]
  ],
  "closure_derivative_box": [
    [
      "[-1.242935050249484978055523552770197362454075133268101175e-5 +/- 5.29e-60]",
      "[-1.0075463971080659733661873784632703571986100656202662413080744 +/- 7.22e-62]",
      "[1.18611269282986422387756462345667207841332896841222612e-7 +/- 1.22e-61]"
    ],
    [
      "[-8.879329392656034656137254912182667502633249785749864734e-5 +/- 4.90e-60]",
      "[-1.248383895348857493310952097693117334932077121902473915034758 +/- 3.18e-61]",
      "[0.002737351715433362407152882424853293160482983422826592272196 +/- 4.57e-61]"
    ],
    [
      "[4.267003492269539688630704267946081479203211126824329193e-5 +/- 3.49e-60]",
      "[-1.5262530079261078851476639714491066111146253698209660972720228 +/- 8.73e-62]",
      "[-0.002293412334208184810345336739990597419605447541911320357818 +/- 2.05e-61]"
    ]
  ],
  "preconditioner": [
    [
      "[-197643839551845811250297799223027881983107047.5583068183983415171656197866169576454547992493741130728874994258641880673533953588311564328414384292413163300864746411165768804892418122002346665948501092917729474560683446797573880882363780912169474664384960715990321931326318063176082 +/- 1.26e-236]",
      "[64868405642687228449719955696621051840742867.14790701175003983313910126162889643366524350679756999686370589495265142210944103133394835792145307943700112497929299938317320583893142944437763199776223377978478241402611447944208442270789288127257186889693592707092406487780497543678935 +/- 2.57e-237]",
      "[77414861701291122809363079141910333454713696.35692028571479283814266380793029479086981881134624637332321575385769798582478788743476047778132500875997003685657531406055309799601953382956854754443393948491402365706675738776580188292442840672372593621037362898793951084348261376996785 +/- 4.26e-237]"
    ],
    [
      "[2437561178333042203369120738977953014458.383651014136944428231344402187023262970203732088485021505831240858322374980547319974739139774844244619090014909135354646609438490457205883798559974951119104874958996440762012076056885028042337525653212201205280395357860608907479608053235450 +/- 4.28e-241]",
      "[-800028514187492887013642522398076995473.1986966106632827949196741043768651275380798634459467084691416643943502475181802883949918723514388904631062551595220867226493333809834235948561815420732131719283202828985588633183758772291554191527411405423048806775770019033031444631758623420 +/- 2.49e-242]",
      "[-954765207643054884120657258503482209755.1986261937590073417943294665613819874899514140925069549669046936697014338603071592304262812386768534479186264029592313624808988964025926429011106756118378537570401295548156311163632016629657307742611730546433845389921591204801509020903416411 +/- 5.84e-243]"
    ],
    [
      "[-5299441550515493482226808397669236325738887.900892045000224891800506388225082448362943779784522678263666823217520822846291663953631203619429663016041416945963751052788616602060434486854128295902627598722486708912559104330053530868402374924115063441903112042397183550963438418274100 +/- 4.48e-238]",
      "[1739322232142600226408403193485723657039892.724267481294009461441275837045171990554181791394586402991786816223209102675969469473097886352887548784767060654603641860150197756930033062534304696686033093158756225649399887804525757771221370071271789934905724971209880912609056984993237 +/- 4.20e-238]",
      "[2075731455417383450763822935142427597320037.692481538597652670724667762256294085501853408143524894616851296794573495711250304403100274591975172640714111927849484303974593598994431911822877698611265162640088674485147244084167115096831446866993085844768316441315379751245480174740015 +/- 2.55e-238]"
    ]
  ],
  "contraction_row_bounds": [
    "7.355932660316607548907338741633022861303018032860598463777425078460869833918422955321148037910461425781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-16",
    "9.072145089467864128767430169930914185832706142804701344551541318500323949399616330069306968653108924627304077148437500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-21",
    "1.972352656854210494701858379120286467624686479202204292336029922846039885708790961871272884309291839599609375000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-17"
  ],
  "inclusion_bounds": [
    "[7.355932660316607548907432243150913581587819912101176614681589146181515393061050386421187866615661385594463668023434733246627694080384027952002683743626960162928177405960375209704621073868776496032011714952019335907635202643778573191347808080551685462975947449405757824401227646050e-101 +/- 6.46e-381]",
    "[9.072145089467864128767545486284823269648363525816707626808346103430400321431304606052941796609019435861157550167404424984791237946592182939175295573461450586526523345145892359148035709810540764955515484655849154490885781965064119147903139711877300109843906519723592700660981413462e-106 +/- 3.53e-386]",
    "[1.972352656854210494701883449763992683359337088757991112987131669402569155828082122795098401533238255114431828142992623044623527523635625604115724474718122416466070389099035640598128783322344893099344209065039516141660715907757682635620939363159727071917127372895411399122364592356e-102 +/- 1.34e-382]"
  ],
  "poincare_derivative_box": [
    [
      "[0.9999999534643794545740453327133639053045040446514301359738 +/- 7.32e-59]",
      "[-0.003773229899737557291775290803286357451340619789254694024218 +/- 4.55e-61]"
    ],
    [
      "[-1.23330991263211147179055863195804831234329154243747800e-5 +/- 8.01e-59]",
      "[4.6535620545425965284547180420620986451172148641528812e-8 +/- 7.03e-61]"
    ]
  ],
  "trace_DP": "[1.0000000000000000000000106172605443259254904958235787775026 +/- 8.59e-59]",
  "periodic_determinant_DP": "[1.061726054432592549049791208635178349335887746125622012707469047061125274656548793501e-23 +/- 7.91e-108]",
  "slow_multiplier_minus_one": "[-2.0885075742808e-45 +/- 8.18e-59]",
  "strong_multiplier": "[1.0617260544325925490497912086351783493358877483430449192013e-23 +/- 8.46e-82]",
  "characteristic_at_one": "[2.0885075742808e-45 +/- 8.18e-59]",
  "stability": "attracting",
  "integration": {
    "steps": 324,
    "max_tail_state": "[5.256125221867978139213825049502740708997421294526134203776363882401318634158441968440720992295457491074893746175340968469944456295890136539730436403622361471405807293308984093223676530378282749342572937583124114994945921347209840969886099614031971509546622884628313186505043897967e-192 +/- 4.06e-473]",
    "max_tail_W": "[3.972752860922450642964539072176791685097139070066173189228248985076426512773389135750142314032084395897451060518189419378269424306070165262045549425545352614764650910202178685479050939644799851080881778224379944015856971439890186576551882743642341628679552727205474182351421861927e-190 +/- 1.46e-470]",
    "min_x": "[0.9930095652386628705015382346323329821962815527045437016720533866251209748577408805365974853733034548533324635821669694860338855602190678464126807728720069830748107284642056958707033670625691643460221454091993426056536458415875291215030925553852093214429690077112977600562725102203 +/- 2.60e-281]",
    "angular_lower": "0.5672569479793310165405273437500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "angular_upper": "0.7330436836928129196166992187500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
  },
  "seconds": 88.81339955329895,
  "orbit_index": 7,
  "exact_matrix": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "exact_section_B": [
    [
      "2.0",
      "0.0",
      "1.0"
    ],
    [
      "-0.6484164301852829114907556865362216270910864873127847083642316132503640160525104429751395426773110784880548814628971254060178920794",
      "1.207471944637746641763076030092726073966202461484691621398138269999255560516840962254950966834796894440559834790072243825323853156",
      "1.251203426688582561968424065683185456810158450580555305324390618851125934073822072729932192520428833348383919596059954710189663989"
    ],
    [
      "-0.5355737398360223700416166121334665609960220062089771382914876005515926928860483840755664699995878717242495517343869228794928199637",
      "-1.011378673958920794698288863734258738835785492331372469372031294058969392645524328360158408021047407228404568850351573824142791581",
      "1.527961541065525790605280579528811233070764063623210276814497491101106611949468682529899574512587978841812090733441997123196405793"
    ]
  ],
  "arithmetic": "python-flint Arb, outward rounded real ball arithmetic",
  "source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285"
}


==> anc/data/order9/arb_orbit_8.json <==
{
  "residual": "[4.54183932195944234315793185472827180154991540002540949453922467978503721104050182532748628e-43 +/- 4.23e-133]",
  "inverse_norm_bound": "[629665373869267.751817517591178498991030640366212817126716752508109747418783664340554456531 +/- 4.19e-76]",
  "derivative_error_bound": "9.06100002175837205305032161455040981524414883674367615640221629291772842407226562500000000e-22",
  "contraction": "[5.70539796632992857278908459862838304982939462387691266136222206960673050127597126501357072e-7 +/- 6.02e-97]",
  "inclusion": "[2.86554435268206373896540514467382356226395840184992952310939820851381742412366971834938722e-28 +/- 6.84e-118]",
  "monodromy_error": "[8.2446033975686746905351958203810589060074196851164173874121875070638485546023120773904346e-19 +/- 6.41e-108]",
  "slow_minus_one": "[4.4535634e-10 +/- 6.21e-18]",
  "strong_multiplier": "[5.2066065193074435e-40 +/- 3.78e-57]",
  "transverse_section_speed": "[0.24502387204996892246544 +/- 5.17e-24]",
  "period": "[16.57570206029033865299657 +/- 4.73e-24]",
  "status": "PASS",
  "settings": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 48,
    "T": "16.57570206029033865299657372198432755028122036013685460926877471731151597993976366027",
    "radius": "1e-24",
    "degree": 58,
    "substeps": 56,
    "digits": 90
  },
  "shooting_data_sha256": "6b9c05956302227b6b331d7457f7371525a7f6db164505ba576489127ff90519",
  "parameter_source": "parameters.json",
  "parameter_source_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "verifier_sha256": "b2e3a4cf03cf20a05679fc2e7795882290482d0fa02b02d18b64cf759f24ba8e"
}


==> anc/data/order9/arb_orbit_9.json <==
{
  "residual": "[1.1861118605331299023106178786222361749061667391996971709721931034058658651820388053514288003171107733066231112e-53 +/- 1.13e-163]",
  "inverse_norm_bound": "[1233005594508678.3297935015261402004182872712771487142228988880585782194343804551452462974322572154640551646393 +/- 3.48e-95]",
  "derivative_error_bound": "5.3329606781242003145049916532577496811547656986371931011293433683986484061811950141418492421507835388183593750e-25",
  "contraction": "[6.5755703514219339451638515567710183819256155767642969042647587604759795443776134781182150676522598394654844680e-10 +/- 5.62e-120]",
  "inclusion": "[6.7218186073969785843680436077001143507181650298726020172449309018994705651161494020798507451066475773310787496e-37 +/- 5.88e-147]",
  "monodromy_error": "[2.291126765827442552551295789141380592805593864828883145161721430072682451726910482684099019500563977566072694e-21 +/- 9.02e-130]",
  "slow_minus_one": "[-4.9622514272e-10 +/- 7.25e-21]",
  "strong_multiplier": "[1.4796472165608635626e-536 +/- 3.45e-556]",
  "transverse_section_speed": "[-2.8049620235357681827618359 +/- 5.80e-26]",
  "period": "[226.09411568383150677381552126 +/- 2.63e-27]",
  "status": "PASS",
  "settings": {
    "N": 512,
    "T": "226.094115683831506773815521261620767003624201610979773036210303884201626185633878637072122100419125128254391154901006801",
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "radius": "1e-27",
    "degree": 57,
    "substeps": 66,
    "digits": 110
  },
  "phase": "x1=x2, or v1=v2 relative to equal positive initial reference values",
  "node_coordinates": "x_i = reference_i * (1+v_i), boxes centered at v=0",
  "shooting_data_sha256": "2694ef28b2610167cc5ecb7ab66d89211b98c4080780ed79055a33382cc64e39",
  "parameter_source": "parameters.json",
  "parameter_source_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "verifier_sha256": "5853e8b6c3fa5db01a7b8b758a3fb3cee1942173bce6686721630c8dd50d6721",
  "border_verifier_sha256": "b2e3a4cf03cf20a05679fc2e7795882290482d0fa02b02d18b64cf759f24ba8e",
  "parameters_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501"
}


==> anc/data/order9/boundary_certificate.json <==
{
  "status": "PASS",
  "exact_matrix": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "heteroclinic_direction": "E1 -> E2 -> E3 -> E1",
  "eigenvalues": [
    [
      "[+/- 2.44e-180]",
      "[1.46407994241504307779114145118944035855759741168333084448035371451058959245875110783567510796637854940113443920581152965770125631729851801111337320607166241132000012676243359629861 +/- 3.58e-180]",
      "[-0.89576678068957205251080296234350056165637451103229601895689431936008587628636241489429827476135360346842501285476442844756893974158944604473925000000000000000000000000000000000000 +/- 6.40e-180]"
    ],
    [
      "[-1.78739956480986119718614067443362545321377088825251438847003996809868094927857239676311756489887643317943760213276069569680910259432522310598987968780775228332139647938318655229408 +/- 5.17e-180]",
      "[+/- 4.55e-180]",
      "[0.60812159807136792059349955318928562371914140567583960059164507737433813394336306353671273467690482706389025186803055661941827226263811540909905481745556647732772797409128002869697 +/- 6.31e-180]"
    ],
    [
      "[1.44520037759652165781845854383433971162227115433078676657595746756540267561334461873813624406345886321648783564578851678386315461628298326152380241309008061178884337368402127195309 +/- 4.64e-180]",
      "[-0.80364951072639147836679955499159188249661114983190002263835124927438264538830049706139457921929019885716790785261754038345360004304304637160075473605209597812401899832557937203585 +/- 8.03e-180]",
      "[+/- 6.78e-180]"
    ]
  ],
  "rho": "[0.9999999995037748572796259862779912641153857250536724964314207122298790461325869192191260037147570978563948881932406671610789631766611988195153601405036312908085108780714628279975 +/- 4.86e-179]",
  "one_minus_rho": "[4.962251427203740137220087358846142749463275035685792877701209538674130807808739962852429021436051118067593328389210368233388011804846398594963687091914891219285371720025e-10 +/- 4.86e-179]",
  "checks": {
    "positive_A": true,
    "positive_outgoing": true,
    "positive_contraction": true,
    "radial_stronger": true,
    "rho_between_zero_and_one": true
  }
}

==> anc/data/order9/focus_certificate.json <==
{
  "status": "PASS",
  "order": 7,
  "variable_names": [
    "f",
    "b",
    "e",
    "d",
    "i",
    "h"
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "g": "1.69977055268075"
  },
  "box_center_exact_decimals": [
    "2.49331918180616699011046699998089173945918824389636597763982213474508606556554027063630438815473217948389354015611229821",
    "2.08603856049023193890351760650470167092995052421730378326817055206327017190842663946360182359817463658700811103281257866",
    "1.74033955903296649369953757737726517043069951753509148091747947795790354901759308259228840245950934659906273040362305680",
    "0.840592235212152034584441506982373909254729627869620259929119383522496572946660460756202559565239887542535898709850713207",
    "2.71665223914853327301607760275968154042792785616510969915350130785436883334655379806109725989352487760849277886913046369",
    "1.98797641351594771557678670307715217844423932652932466717335623226007444747582316764349305245121821331272131088432008405"
  ],
  "box_radius_exact": "1e-100",
  "decimal_precision": 180,
  "arithmetic": "python-flint 0.9.0 Arb/acb interval AD",
  "claim": "Unique zero of L1,...,L6, rank 6 on Hopf surface, L7 nonzero, strict positive A.",
  "not_claimed": "No specified finite-amplitude periodic orbit is enclosed by this algebraic certificate.",
  "checks": {
    "strict_inclusion": true,
    "contraction": true,
    "positive_A": true,
    "last_focus_nonzero": true,
    "positive_hopf_spectrum": true,
    "real_focus_consistency": true,
    "eigenbasis_nonsingular": true
  },
  "scalar_focus_enclosures": [
    "[+/- 9.00e-98]",
    "[+/- 4.22e-97]",
    "[+/- 4.62e-96]",
    "[+/- 7.89e-95]",
    "[+/- 2.01e-93]",
    "[+/- 6.96e-92]",
    "[-8.096429113233292294883348396187504138392884228110887976037075496575394590891850e-11 +/- 3.20e-90]"
  ],
  "F_at_center": [
    "[-6.9668607615756494817769474477744906368499660547382935338e-122 +/- 6.70e-178]",
    "[1.2904520234774386506075432474602437877667041143304128313e-121 +/- 6.58e-177]",
    "[-6.48195721874566678277377450052348428264027519755771836e-122 +/- 3.46e-176]",
    "[4.7612779017907913013620378760961286290758724623096730e-122 +/- 8.48e-175]",
    "[-1.691435035740262029546284458059259267455063062454207e-121 +/- 2.95e-173]",
    "[3.09306354138107953107420341787828922633183169728539e-121 +/- 4.12e-172]"
  ],
  "jacobian_enclosure": [
    [
      "[-0.043272073161649903131350950964014377296065586698253327081174986580298649220533885794581852029869 +/- 7.80e-97]",
      "[0.026744871660981132944397397665987994534383657579512068525200173772261357479620149342145757778669 +/- 8.33e-97]",
      "[0.01790723494864541912078471998943065267873405659019769272942294519500027780354302857492297456661 +/- 5.42e-96]",
      "[0.035813236630850676028795828938514699835111325887671918535319973596845330440157733163144047424148 +/- 8.34e-97]",
      "[0.037859776351460701129859303619581258727794052145102730093078479210727256237108231498612911211296 +/- 9.29e-97]",
      "[-0.043536773107339494073999957509462578895424262766480959201989284431655762596729749802198086103794 +/- 8.89e-97]"
    ],
    [
      "[0.07934146853206253992922495775582221785724082502661063001728126864943586661106433433053606658743 +/- 7.57e-96]",
      "[-0.05005968763341689409615049953610456581602633999421630754645073743177021072528719813144180894990 +/- 5.64e-96]",
      "[-0.03262673215829546439023365654330106890282093854436745496168299965612900316367291527952817843098 +/- 9.02e-96]",
      "[-0.06798382995832639518165184534496388707270201933047650827249455466900967362201182972498611347632 +/- 5.21e-96]",
      "[-0.06942240677353060212152103158667164998195892308805248100908468233587132174058421209962747022895 +/- 8.02e-96]",
      "[0.08054379657989178829986922064920068647178092844411188265814541642956139484051170391410055409165 +/- 7.95e-96]"
    ],
    [
      "[-0.0391001498376700112924146062566243477873442063201555953734868992247636945660373899672236989000 +/- 9.05e-95]",
      "[0.0264267908483724118724619678386329982082659458573265965065680811854189936250524334914383524642 +/- 4.87e-95]",
      "[0.015517074156205903468322434996334583361549723539857456926456399204684605481138786898017239821 +/- 4.52e-94]",
      "[0.0373608075260922038966730586046253284167258142533839807514741872358697475393542011697957240958 +/- 8.60e-95]",
      "[0.034215826350239214430118259187426593151229548606643647068222466204209507380278101530997633178 +/- 4.96e-94]",
      "[-0.040781230875966424222707666169525769021685790895968681769282499724414992471259680929803296705 +/- 9.53e-95]"
    ],
    [
      "[0.02915343179172038281816373518835469340517539947302191002525633189891513590805219480205647791 +/- 2.89e-93]",
      "[-0.02037387359767688489573278119727894350958638610404663895949017865051882329776329084604097269 +/- 5.32e-93]",
      "[-0.01111630535759628533729889786470427964117291235325606423052240149476667037803950497379210669 +/- 2.95e-93]",
      "[-0.02916959703918966480706581668118825905816989088099331654266458708389064275778272650206802533 +/- 3.73e-93]",
      "[-0.02550842259501328778618672655109264394334871525506681313988980165327440371617751200195486737 +/- 4.10e-93]",
      "[0.03065521756687480091892166342578850161868229475289756298433877027160723913682078306314333331 +/- 5.39e-93]"
    ],
    [
      "[-0.1043033192804079411566505657621203906231441548804433585392795964726370902200664976065390044 +/- 7.69e-92]",
      "[0.0681429866455885097658810715935577183268276331265038528817958212685044365119811643546755368 +/- 7.72e-92]",
      "[0.041715266103767406064197002013506539160419846324736214172130854901199779463140162037304503 +/- 1.30e-91]",
      "[0.0942055727345872585103577469130751367313566530864194544261749882279972028826862083206059178 +/- 9.11e-92]",
      "[0.0912606138225387717490055765449179808931233797808965364164490493643421425382444273935465019 +/- 5.88e-92]",
      "[-0.1070320315383803207840556753223289377618271159670922032114457761574108496831202357290056208 +/- 9.63e-92]"
    ],
    [
      "[0.18916497533186381066736050675854219457401076518663887949249543504530302136615403057274029 +/- 5.89e-90]",
      "[-0.12723959715548077032585951111143267436338884853246567060029739904972346498503636921431750 +/- 1.48e-90]",
      "[-0.07448582149189149060888214666189546789653429853322864788334731977576503989383264096805463 +/- 6.04e-90]",
      "[-0.17886628940691182598223010378852605049535166559163657202204347004613663775743620491241917 +/- 4.22e-90]",
      "[-0.16551923254593676610460393342637823972746443083604239605062701224418365148586684157295567 +/- 6.58e-90]",
      "[0.19638038627995222592206171623146531535254696448587196460821903910952718782830093508871434 +/- 3.37e-90]"
    ]
  ],
  "preconditioner": [
    [
      "[111628242.446788737133072563334292908341741328500471318787918444830443449496198539632709282583160941097467278796283190822994889501412906363784234495473390158474976895365782370314777 +/- 1.72e-172]",
      "[212074883.094253877834656916810428062704165639287656993111101360149160161713139218499498245150511845684733001595492062139437304182070981635670314399927582571088623263420631729785753 +/- 1.59e-172]",
      "[216581504.884076416997490312225356337783644645598491096686792228340315596559417592278670830233431617140168539774209626133399715770283603136597132213856057417621728698150443928842528 +/- 1.98e-172]",
      "[183156447.204737646333220423332925941352109007618576551655575444474896429477546541383882114718554750226225719405813538581382466718130959578984014680290745882471553598358927939022039 +/- 4.89e-172]",
      "[161483849.322423318169686053397134020125758041872313406762387797207939296746536459660938626766592338736709582913332174827193781001168822358040057098015461932830918020858284028895681 +/- 2.21e-172]",
      "[42164706.1954868189816938106797330838535425329880664458347455173294414788598065238652331059875480549831851733675381192696990359228415511034188411358588584414801354045159132477535292 +/- 2.40e-173]"
    ],
    [
      "[216215554.998682588906334473574869720510536349110976829633955950369789152302907524957993602576788659917354131306893271406712722522379455940000974178623669694676296062846516112009282 +/- 3.10e-172]",
      "[449745659.840839231158552512220187437249285664892492634337388803579918976069413625977045455388693423503231255543306002830939406102430415238009477946240903374598803690799576856265504 +/- 9.58e-173]",
      "[468992809.154430321508396962921793614902536093022002186190517965546455654504338344573154289742257929428476997954821339694236856486743891494873569912347584543765847101440840108624546 +/- 3.72e-172]",
      "[394753938.918924932141227186913598872914409627143738960757444430163068665891669975936096065712810200167815670929552146377154306533205641658857950480227052870815924165705485141479659 +/- 8.44e-173]",
      "[364701129.215678128287520662224270933638097008029892122549121785610392928353906458354070274792209441306810309270284632700072340339065542163185381914663484063359531370116230471220692 +/- 1.17e-172]",
      "[98017138.5575902659871235474365524255196499000493431057504880408295078565826905420374046789835258365766983585269794021690871654807350605844979683535123408877399005406163273787463159 +/- 1.09e-173]"
    ],
    [
      "[134811697.302872712268930504702092535528680230213110697238305966327987858373565549554334529685723720743802353257592081216832066516844259797609948526601358859659356572026427768267517 +/- 1.55e-172]",
      "[279889397.680205431301890960438585412503334469650988357638831335412492289303219078366807793548779639316370530220297554521644834984333786234613497439734270894913714582028722928978043 +/- 1.35e-173]",
      "[291810388.692552120209391836147145170571523520327160082078200987540802128826614209581780337745565945423549698219289512268795177292758770214408458174756008302841783558787790997588576 +/- 4.15e-172]",
      "[245508522.650569743869094694861549975141051142781276261729690576666095303379920212546682325912871772286024586894713929980331098843902351226966436684324306286433530734755843975911078 +/- 6.39e-173]",
      "[226722009.588065730744805037953305382702300257329341741339750403634852765167821553637969723411128363832252516150831867613546958764085284338752163406181491473014963878880068408226648 +/- 1.58e-172]",
      "[60936322.2587025582173462324784896291542483328465268818970854188714377177681542226092815833407914966936638436822302248147571345221781909751746054796728926423955029538195009231111487 +/- 2.10e-173]"
    ],
    [
      "[-31795849.6241584603897584125346316839570054527133568047055977809455298068337705819869236647117615249782512601571813681941265887797038458282504319636184471531412316119535571511588150 +/- 4.60e-173]",
      "[-66768067.6195488519771727630758600076238601221874963626105449529760383694700840085274615707253730802475232095156271133361283309908391104678520410361355824008212467699958632022631884 +/- 8.73e-174]",
      "[-69722223.1304551624996122401099664869001936779385048347255417099948423739937891282775822874835327925485240554920480780866216451383233066978524566231210801198106879659793833964626206 +/- 1.23e-173]",
      "[-58760400.7587041833717139465296872209094286733094459788411532816901702142657714052972188555275494140067159095216211735040943045885752968528414248482241271670479214950367958756401064 +/- 1.15e-173]",
      "[-54444462.0287548519312336441088621655472990866287890544359022657172305278212635489497853574382060942804485191784148398394607603201236899788024624213619254354366541061113209935033973 +/- 4.73e-173]",
      "[-14644444.2593501731676735972584521472942594252224879097345180964927330079709339214889179101671757781135866600908122677875134370354291430228470092969497401052981284492193389231644787 +/- 3.29e-173]"
    ],
    [
      "[133441540.353806506781876280888883421200458788484973976441843076169978484502742424631003022958475655342653788174328281428499205161882861192943066214960713945793021063412450764938642 +/- 7.35e-173]",
      "[253063865.092675511451787297647842204217878109143009659335633933439120774031542976943400346886107549377607300936998539731848526291249591446759230039140951785462627048868294599386838 +/- 4.73e-172]",
      "[258406450.638690522398834656026533981199341017081248423689543801471394652762561303835591915657608565022539373924779640884879894858535507255828668181258661404104441355744105425004324 +/- 3.24e-172]",
      "[218371077.208310466096931033829361519528630456330851543656759782219303722083172951633768860519447646502808258952411511725799169799442831753794411066007600782337768201933011768761172 +/- 4.06e-172]",
      "[192484024.587188792473120050305401835460393808012991316234881781445571729261970616533669709897213231750106411285211097658448218757877269665819265369524501404362091009754235571054872 +/- 3.23e-172]",
      "[50273686.7576477156613806694283181000838726047735908514528817710178560716650704624050994768977618706905121526181727482361099612097979551095291009426754007505225224295351707564695623 +/- 3.94e-173]"
    ],
    [
      "[167208766.306231384685319501048281856577606577190297065867129342649465498638364864117191560676577750809993032643074738361494519771340079378013063419123336936570464517222539970059984 +/- 1.04e-172]",
      "[345760031.233954276884417378073394417893379374479937099219475101655447839373688718744408460447866416083860677533259434307781889260459727202604974768947214683106357203879522559652378 +/- 6.48e-173]",
      "[360223548.759958782867321103976187943900891168942624107799466437408238931360862245462296208787474548983209713439284513922294367728428519258519036494929855953748544072362305318997660 +/- 4.72e-172]",
      "[302997721.555895382083841851438057096001065303351495980739748571762934178922953905567249844115487402018322420690360000944879375994526253735185089358471846138451792228236144647538782 +/- 2.83e-172]",
      "[279388597.247238042349534593741831379509682463757143720242952714155248867771871966591728901734755484789422320411665705565265430959717157437159493220990751121445371123910393236348906 +/- 9.09e-173]",
      "[75039740.7940072254432995936810769701853536162493555185061277468157631277722282918975036203432893767095345095441624438518062963737509465236807565452065439706578143943454800259941462 +/- 5.70e-174]"
    ]
  ],
  "contraction_row_bounds": [
    "[+/- 5.85e-82]",
    "[+/- 1.36e-81]",
    "[+/- 8.43e-82]",
    "[+/- 2.03e-82]",
    "[+/- 6.97e-82]",
    "[+/- 1.04e-81]"
  ],
  "inclusion_bounds": [
    "[3.5623111379974118691241841560089792253993507e-120 +/- 1.64e-164]",
    "[1.1532791832472476409180547708200292130279239e-120 +/- 7.50e-164]",
    "[4.1683550445386695990544333457235356523444214e-120 +/- 2.50e-164]",
    "[1.3060254008531854624038581500440517730330568e-121 +/- 6.69e-165]",
    "[1.9152391025428973137050346864523772705491834e-120 +/- 5.46e-164]",
    "[9.449794331481816412227453404298028563797191e-121 +/- 5.28e-164]"
  ],
  "center_correction": [
    "[3.5623111379974118691241841560089792253993507e-120 +/- 1.64e-164]",
    "[1.1532791832472476409180547708200292130279239e-120 +/- 7.50e-164]",
    "[4.1683550445386695990544333457235356523444214e-120 +/- 2.50e-164]",
    "[1.3060254008531854624038581500440517730330568e-121 +/- 6.69e-165]",
    "[1.9152391025428973137050346864523772705491834e-120 +/- 5.46e-164]",
    "[9.449794331481816412227453404298028563797191e-121 +/- 5.28e-164]"
  ],
  "A_enclosure": [
    [
      "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "[2.086038560490231938903517606504701670929950524217303783268170552063270171908426639463601823598174637 +/- 5.13e-100]",
      "[1.20875630689562121026167597204176622968436256602787076964244772745980011072318673745887388233956046 +/- 4.57e-99]"
    ],
    [
      "[0.840592235212152034584441506982373909254729627869620259929119383522496572946660460756202559565239888 +/- 5.58e-100]",
      "[1.740339559032966493699537577377265170430699517535091480917479477957903549017593082592288402459509347 +/- 5.01e-100]",
      "[2.493319181806166990110466999980891739459188243896365977639822134745086065565540270636304388154732179 +/- 5.84e-100]"
    ],
    [
      "[1.69977055268075000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.20e-181]",
      "[1.987976413515947715576786703077152178444239326529324667173356232260074447475823167643493052451218213 +/- 4.13e-100]",
      "[2.716652239148533273016077602759681540427927856165109699153501307854368833346553798061097259893524878 +/- 4.92e-100]"
    ]
  ],
  "omega_enclosure": "[0.64816143141975189132921672499257571642747347938782815385391202400852770197819039128311365569208889 +/- 6.49e-99]",
  "trace_enclosure": "[5.456991798181499766715615180136946710858627373700201180070980785812272382364146880653385662353034224 +/- 4.08e-100]",
  "S_enclosure": "[0.42011324118010173427399485943509724830826772410618814337247850258878122919009353650102485241041722 +/- 5.66e-99]",
  "hopf_denominator_enclosure": "[7.988533567646057362478393736439204351512391671489386630398298537711268665594345077127957232313109170 +/- 5.42e-100]",
  "algebraic_pivot_enclosures": {
    "qpivot": "[3.09751353873657695069833994217084986902614398794462470159699259816365709734384670100095270512108447 +/- 6.71e-99] + [-0.78346921811511875725271591779425146738389799555543628435355149744071475803662585422895793978265046 +/- 5.41e-99]j",
    "vpivot": "[9.69368679146614172492872295372435689959270174175060287944028172557023254032215599949735163308652101 +/- 6.87e-99]",
    "detC": "[+/- 4.14e-98] + [3.7616538995280654688323984947937605716164225260959250626942537231970088738040497632525280528308858 +/- 5.89e-98]j"
  },
  "seconds": 0.4345674514770508
}


==> anc/data/order9/focus_input.json <==
{
  "order": 7,
  "variable_names": [
    "f",
    "b",
    "e",
    "d",
    "i",
    "h"
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "g": "1.69977055268075"
  },
  "root": [
    "2.49331918180616699011046699998089173945918824389636597763982213474508606556554027063630438815473217948389354015611229821",
    "2.08603856049023193890351760650470167092995052421730378326817055206327017190842663946360182359817463658700811103281257866",
    "1.74033955903296649369953757737726517043069951753509148091747947795790354901759308259228840245950934659906273040362305680",
    "0.840592235212152034584441506982373909254729627869620259929119383522496572946660460756202559565239887542535898709850713207",
    "2.71665223914853327301607760275968154042792785616510969915350130785436883334655379806109725989352487760849277886913046369",
    "1.98797641351594771557678670307715217844423932652932466717335623226007444747582316764349305245121821331272131088432008405"
  ],
  "A": [
    [
      "1.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "2.086038560490231938903517606504701670929950524217303783268170552063270171908426639463601823598174636587008111032813",
      "1.208756306895621210261675972041766229684362566027870769642447727459800110723186737458873882339560456846717084484562"
    ],
    [
      "0.8405922352121520345844415069823739092547296278696202599291193835224965729466604607562025595652398875425358987098507",
      "1.740339559032966493699537577377265170430699517535091480917479477957903549017593082592288402459509346599062730403623",
      "2.493319181806166990110466999980891739459188243896365977639822134745086065565540270636304388154732179483893540156112"
    ],
    [
      "1.699770552680750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "1.987976413515947715576786703077152178444239326529324667173356232260074447475823167643493052451218213312721310884320",
      "2.716652239148533273016077602759681540427927856165109699153501307854368833346553798061097259893524877608492778869130"
    ]
  ]
}

==> anc/data/order9/interval_summary.json <==
{
  "status": "PASS",
  "exact_matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "certified_distinct_hyperbolic_orbits": 9,
  "attracting": 5,
  "saddle": 4,
  "smallest_period_gap_lower_bound": "[2.881548341128473133298588184230988667203616282305359423032999999671817520895251085256754324903899001853297762395907832777137337795903879218098427584513340069452e-6 +/- 2.41e-166]",
  "orbits": [
    {
      "index": 1,
      "certificate": "orbit_1.json",
      "sha256": "4a7cd562d6d0239482f301709756434044cac95494908a430d27cb2c2db8e1cf",
      "fundamental_period": "[9.6938585403570194620589077094164889551144938327371933074133011 +/- 4.36e-62]",
      "winding": 1,
      "stability": "attracting"
    },
    {
      "index": 2,
      "certificate": "orbit_2.json",
      "sha256": "52bb68e6d01a46e23ce7e28ecc6b6ac761e0d7f3c15410f8d846cdfaa38b37e6",
      "fundamental_period": "[9.6938614219053605905320410080046731861031610363534756127727242 +/- 2.36e-62]",
      "winding": 1,
      "stability": "saddle"
    },
    {
      "index": 3,
      "certificate": "orbit_3.json",
      "sha256": "db9f8ba4db42059684e0f0478eacc4183652affa4b34dbcf0384aab49de380e0",
      "fundamental_period": "[9.6938662244925732715322890953876976710925490878612382089644354 +/- 4.89e-62]",
      "winding": 1,
      "stability": "attracting"
    },
    {
      "index": 4,
      "certificate": "orbit_4.json",
      "sha256": "56c34bbee52c28c773f2dde9d66996e7717987d70caefd0c6323bb11f9543f1f",
      "fundamental_period": "[9.6938729481158467290378488474591370640496760647690780879877740 +/- 4.04e-62]",
      "winding": 1,
      "stability": "saddle"
    },
    {
      "index": 5,
      "certificate": "orbit_5.json",
      "sha256": "00cf41a9abbf1dca094fc67866608d75ad9e3e169d9a5818c15568ae494e852f",
      "fundamental_period": "[9.6938815929908655634577657140980183010690824583778418297149970 +/- 5.94e-62]",
      "winding": 1,
      "stability": "attracting"
    },
    {
      "index": 6,
      "certificate": "orbit_6.json",
      "sha256": "4fc795559bcbaa8887e3da244308841105e10188d7cdcb60ef9d837ec2b06f89",
      "fundamental_period": "[9.6938921579230154724312365872420992581522400596770512928407714 +/- 5.24e-62]",
      "winding": 1,
      "stability": "saddle"
    },
    {
      "index": 7,
      "certificate": "orbit_7.json",
      "sha256": "62ebe9b379497bde9c7f380d694e5ef629539374c4c57bb7ac7a816e8a703130",
      "fundamental_period": "[9.6939046462567024719232208652872923295588923138407062176169802 +/- 2.89e-62]",
      "winding": 1,
      "stability": "attracting"
    },
    {
      "index": 8,
      "certificate": "orbit_8.json",
      "sha256": "23d437fb469e674b9ac0593d1a055b69ea3a76fadbed3b8a25eef85f554bb11a",
      "fundamental_period": "[16.575702060290338652996574 +/- 3.80e-25]",
      "winding": 1,
      "stability": "saddle"
    },
    {
      "index": 9,
      "certificate": "orbit_9.json",
      "sha256": "1242b65200f6315db174350e694387601e3e499fc21b26c84c169201c0a6e8c5",
      "fundamental_period": "[226.094115683831506773815521 +/- 3.63e-25]",
      "winding": 1,
      "stability": "attracting"
    }
  ],
  "independent_slow_offsets": [
    "[-6.95307e-49 +/- 6.30e-55]",
    "[1.042960e-48 +/- 4.44e-55]",
    "[-2.085921e-48 +/- 3.98e-55]",
    "[5.736305e-48 +/- 4.86e-55]",
    "[-2.2945096e-47 +/- 4.17e-55]",
    "[1.49130371e-46 +/- 5.74e-55]",
    "[-2.088507574e-45 +/- 4.98e-55]",
    "[4.453563e-10 +/- 5.69e-17]",
    "[-4.96225e-10 +/- 4.15e-16]"
  ]
}


==> anc/data/order9/nine_orbits.json <==
{
  "status": "PASS",
  "description": "At least nine distinct hyperbolic periodic orbits in the positive octant.",
  "parameter_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "certified_orbits": 9,
  "small_orbit_min_x_lower": "[0.99300956523866287050153823463233298219628155270454370167205338662512097485774088053659748537330345485333246358216696948603388556021906784641268077287200698307481072846420 +/- 4.57e-171]",
  "distinction": "The seven one-turn section radius intervals are disjoint. Each large orbit has a certified point with a component below 0.13. Every small orbit stays above 0.993 componentwise. The large orbits have opposite radial stability.",
  "large_period_convention": "The positive return time suffices for existence. Minimality is not required for either large orbit.",
  "orbits": [
    {
      "index": 1,
      "return_time": "[9.693858540357019462058907709416488955114493832737193307413301066500956414744100007072 +/- 4.29e-85]",
      "slow_minus_one": "[-6.95306603e-49 +/- 4.47e-58]",
      "stability": "attracting"
    },
    {
      "index": 2,
      "return_time": "[9.693861421905360590532041008004673186103161036353475612772724213468387148236830736329 +/- 5.45e-85]",
      "slow_minus_one": "[1.042960215e-48 +/- 4.89e-58]",
      "stability": "saddle"
    },
    {
      "index": 3,
      "return_time": "[9.693866224492573271532289095387697671092549087861238208964435361229052608863392030148 +/- 3.49e-85]",
      "slow_minus_one": "[-2.085921197e-48 +/- 3.12e-58]",
      "stability": "attracting"
    },
    {
      "index": 4,
      "return_time": "[9.693872948115846729037848847459137064049676064769078087987774030200650508334249032353 +/- 3.45e-85]",
      "slow_minus_one": "[5.7363047349e-48 +/- 8.25e-59]",
      "stability": "saddle"
    },
    {
      "index": 5,
      "return_time": "[9.693881592990865563457765714098018301069082458377841829714996950790205442329534672104 +/- 4.41e-85]",
      "slow_minus_one": "[-2.29450957861e-47 +/- 7.54e-59]",
      "stability": "attracting"
    },
    {
      "index": 6,
      "return_time": "[9.693892157923015472431236587242099258152240059677051292840771357798307098809488579856 +/- 2.17e-85]",
      "slow_minus_one": "[1.491303706289e-46 +/- 8.72e-59]",
      "stability": "saddle"
    },
    {
      "index": 7,
      "return_time": "[9.693904646256702471923220865287292329558892313840706217616980218792638589084374284457 +/- 2.07e-85]",
      "slow_minus_one": "[-2.0885075742808e-45 +/- 8.19e-59]",
      "stability": "attracting"
    },
    {
      "index": 8,
      "return_time": "[16.57570206029033865299657 +/- 4.73e-24]",
      "slow_minus_one": "[4.4535634e-10 +/- 6.21e-18]",
      "strong_multiplier": "[5.2066065193074435e-40 +/- 3.78e-57]",
      "initial_x": [
        "[0.12432663624284245764907 +/- 5.27e-24]",
        "[0.12432663624284245764907 +/- 5.27e-24]",
        "[2.18989795998457473357160 +/- 5.30e-24]"
      ],
      "stability": "saddle"
    },
    {
      "index": 9,
      "return_time": "[226.09411568383150677381552126 +/- 2.63e-27]",
      "slow_minus_one": "[-4.9622514272e-10 +/- 7.25e-21]",
      "strong_multiplier": "[1.4796472165608635626e-536 +/- 3.45e-556]",
      "initial_x": [
        "[1.70804824376580393015772467 +/- 2.57e-27]",
        "[1.70804824376580393015772467 +/- 2.57e-27]",
        "[9.4225562835923922435351666e-21 +/- 1.62e-47]"
      ],
      "stability": "attracting"
    }
  ],
  "certificates": {
    "arb_orbit_1.json": "92b789501d8c6275904abad98aa3afc7a81ed30604b56bd1e1bd55a3b16b2c02",
    "arb_orbit_2.json": "31a89fbecd693530d764f10a22baaeb2f276a867301ad2615b30f5a80bba3151",
    "arb_orbit_3.json": "03bec90485a22a8c66a681dc04a979746e4240ba2a522a0cf9172dd5c1c20834",
    "arb_orbit_4.json": "ec3282c7a5ded8c0ff086d8000903ca6a8225cb3c6a554e6789ce2fbaa52fc06",
    "arb_orbit_5.json": "4fedff8001d195c8facaf8d58f25586535bd2e3afd0249c4a83ee9f29e32a74c",
    "arb_orbit_6.json": "3dcf15a7ad443c7bcb8b33517926df73f947041e54ccb2d6e92bf983085013f9",
    "arb_orbit_7.json": "d0fa4da7a8606d26bdc73065f6bdd437e8898be380ad914cee7f7162a1569026",
    "arb_orbit_8.json": "fc3c2de6fac0d16a3af5dd13bbc856a5d052c704ec614f7aa573cfee8ac5cbb9",
    "arb_orbit_9.json": "11bc50bd83a38a3baed447bde51110cd9732c00d0d9c4d8858d70fc99ba00c32"
  }
}


==> anc/data/order9/nodes_1.json <==
{
  "orbit": 1,
  "T": "9.69385854035701946205890770941648895511449383273719330741330106650095641474410000707232812831154218670942041857578433932290761944120873489205796122805",
  "positive_nodes": [
    [
      "1.00100021801871817569471877814044107464155704460420428981523064360964475217402424167325749692658427428750566287787359269547286152564109004584734707347",
      "0.999675720411058251514027157835755978823167326527810291266080630872933400066341840019475673369901406280853387038525733629629324528739821576837861765761",
      "0.999732153960584473574618068597069242586627991171106728181933879398478299618536760409700119034812151325957548007716974105901524467588717469547426535473"
    ],
    [
      "1.00096611550320875398930832894509786074270279008789450968258162467314765174210332623396441907762935184573124168310197515832440407338616879494396250522",
      "0.99984302102333943337327661713065431272689178846782054788487433510507039537887764147244827900067201807688953814075942298376057736650625503713940452873",
      "0.999610411841337546342384125226637350710155719673530326369527724606905142586323361173565431739393398950054511338377659353517645670993165805953094318988"
    ],
    [
      "1.00086613560650835244284907551182539640589851606183377696176370835505340105751560666397647157766822144517495882362458563947981563417610608786717207179",
      "1.00002103551002987971822288027761217616592792693379534160514553698709714477275618284808441611896231490994569421768495611329358248666347695388072051518",
      "0.99951522779016635614693020358165457199000553558542949606418699649636460408348257333729479163080768290346116659014188641327539391327278969603271349301"
    ],
    [
      "1.00070710739681525756432930570686269360819205704778303974801400232280133592235854103035375662850285926927952905986032929975815379973631684556995994851",
      "1.0001976292360602586102016639840908488850067547831568801137089544503168236115122631467777867334336298918769861249846200970647441265904213710733435011",
      "0.999453083266677558424556467796730932533564204715445349507202932784720972765848493223699897217055579661672501389241390805724002134253780066607253279853"
    ],
    [
      "1.00049989004402801568440153368373570318473168716902200867524923124317660108301850178501397764084369338810032856087374766416950287551535408146889809747",
      "1.00036076096396414699450929115072040830234501823787147027776314174226149587892399636225758141458862336624174488739501625100114138244522478179469934553",
      "0.999428207311058299666981280541135232612192524811898492116883178569520821442748887788987432027125525701269413339427110652281414241786885501909068721257"
    ],
    [
      "1.00025862697917181007631328534036943953101588674104380343053901567135444272329980936873042691531761874990867178775641036065468486132586279060919639625",
      "1.00049930523195967973840055363233760429542840919634049837999233908939378528538383606783409178410414937226808982036291257532112201148073786778881794365",
      "0.999442289951587550970947564658957355833290675487617698041495016257457206874568025857233499776904961075680698742424218741107125820278364289211212854264"
    ],
    [
      "0.999999776170801212179431888307686109792449333719564130598393995381571655530244174144616959582964781223441486974674012962663521467469877423986717433477",
      "1.00060381276253003872723632973530038956323406246714119245547782627632244571860107720270052312985384200084962929700912856348835229325772212979570215427",
      "0.999494368431974290236429371369381294129558080686719709628749179002068124255657276388673339007660167158938371457918859283451628591474811375412258017725"
    ],
    [
      "0.99974098417754766776965100799622077172499913650691826800153853464101576412420378662021786748564559546923663577906873265893426092164646662589135521171",
      "1.00066715648328368719460490443013018773775784566619512650397516472407790385422733565564207683505463493948116346525512718586673330884742951476309521978",
      "0.999580893637168463150306359138334027315142046096091685934844996189774429459294560021464484613206086442349822778755349402069248903383196933966330792306"
    ],
    [
      "0.999499881877253840218013564152337670124252552299340781904469919371815047230588308078551621006694081389650290479310546388106713475664623447847219571177",
      "1.00068501858002533476789724583945817352578216205712900629043990630226644572106842733871120191552651312917351314519868530074167893909791548503666776617",
      "0.999695971972918232485687017240245088669037207700631075788157491450916245541461922587823584196623466087451772546360761397832756720296123437980780843496"
    ],
    [
      "0.999292884392612708986924713424586296952166902224031012592926528133120673107696476349438575674188414376862865014529517612273487016054582753412182287819",
      "1.0006561850272136275413227681973203840129912397418395865570821431634350545961971753134930631355092397148897451180839189001303793888760769022955784659",
      "0.999831766212352503886211567053241865131385549269576079290299135227053058513177576272966202747209541967641475083931341487976860605879656664267697688488"
    ],
    [
      "0.999134076609005424944024033827775566882635780391715366249334170978020409341819561806137009764211250256249909676776654275007320723079275404475686880091",
      "1.00058262745014467577342632192568343348754771013334760143563989729545799244100272221288433156082522233869655819094523293462547459624300107184383664163",
      "0.999979028204925463750942974228321154514546698266079006580157969213759770940809078385207981204164937623378010857716226966937509976118765901896987649785"
    ],
    [
      "0.999034259113601780602942127701748659885560729656497471661519226569173396573000513000277700206455288520182859013410445516601994784366848946376544460698",
      "1.00046936697462248056555484994682107713276803974034028115505224461053663842805791975931634424879739943559196949143583395657816296418524975712400225082",
      "1.00012772751528194598975938554599723153116633696489807112629246771030913540865186931780268465663526333512312320110626774434190887511467358147257983838"
    ],
    [
      "0.99900021801945981191968501049423483553647231273114222622434478374098969427151677848049947037741468082955236500471482679656541651166938806065721278425",
      "1.00032412982208545485562642946649388866688024727679198106288969193798040953005737556314080886809851512932351024599528999766686410769131393322970201351",
      "1.000267733581410687533429052280039634435688092395416011903341718586986685128986426834381502427489807577037680975266138204239632122260639028759582305"
    ],
    [
      "0.999034266864243241921902861226734551657365771756092212894482480517138169966426728332700170069769734369320346721480724294640314329064264423603815876829",
      "1.00015681871650910995051416406939126489356379116914537193927658747344194657426370474779170715203839613464991604367865018442349893158107167086640964127",
      "1.00038950527859661299368752768496542993898106723455719981286792272734164709089736811032791278897674054882404088516806186265755828344301221124535029821"
    ],
    [
      "0.999134090635169553321284626467713023533569743555200197808651082591698053194514031804482002305389725771742014048942946261422568754168219660351784451708",
      "0.999978836678103371350805559160266623893468432736828413790962472977840202902311491981518554799578513458200088273631242563068078214865910958218017131421",
      "1.00048474111535111545615779834214347625854077127934394369912649839485570902063993874939658078124711370563807433536947932322814385243312967001879944252"
    ],
    [
      "0.999292902097811144768423482045116427734321771337391733833654574782366455173464280814458121099613265149428540843826984520217847402027037977800351170343",
      "0.999802309647447854964438465147304548531883716384883477609137281740389980458329344507494135344795366651817001306531620197778082840625907522403803684235",
      "1.00054694575616306512597769241198701296514634926534350123434523949881167557575633574538398093395929274044446774337169548456785359942363816187582600998"
    ],
    [
      "0.999499900159465006298005061715150244649220443496006776326521271995093188058258591381427412195962511302159693509267478747198108688006063807236088298011",
      "0.999639260991035441461297797642817717431633849479034448968736247648687586526133994976513082752169862566567524611170834012405403860165177892359319145719",
      "1.00057187405245952243132007932890215352945516558754893562049927106912466555793794461272259067584288579278246643570092224885503869197031472018496732956"
    ],
    [
      "0.999741000147990575379975179066475421582720823723387734294090079342799927285060772832979001353615356251361151339961442451080679057718806748361879938796",
      "0.999500793911705264960544887781896041405415790631726464578342612188090146483128049500589175050885042596817150867080782550882086916182129790485033570069",
      "1.00055782195132097249377220525779218550429783153283789670104131339146680475369474816738646166035661014991722841924002975842742110403662456866233232046"
    ],
    [
      "0.999999787791008779241041629814986257539352703553603200209735354923006898009552789621638602150138024214168065690908480312595868553220390839533432238463",
      "0.999396337004331629350816061697660807675830526783394669197203411392332573082173374120659809602297638103141092357190325403195089840860412896282080911372",
      "1.00050574402603260790596280216102694093677862876492912695709947527722285338895034400626365364488159454781265094892071015946221764681765251464808387386"
    ],
    [
      "1.00025863345499521152040110236959294661914287580507623572796944575244389971007371970795955939055379833666331430506335527353371236058370618831079782391",
      "0.99933300377686310017312319537211229072373607134186838102790685008896583313806091979783018417095730565302073834417405801161916190640379987956564209764",
      "1.00041918924290392516104520491755513242754492304837759022461005748007964239709242340050985812988148995640823712057348421550744073371529827249576304972"
    ],
    [
      "1.00049989188107515018423872766619802798796789659461662030882792702486433970286609245946588952914712751667454452302602267128323173155536826369106227766",
      "0.999315109231831370406887216979026347078100040057390482182495398656834836091608622346156407820619105300165239086267237198152052047094478141319978094719",
      "1.00030405912156878430820890339811337649135325200866535292182938012714397900555615821521029953230922945637745125964170616309053693887229568292027826138"
    ],
    [
      "1.00070710611277290964544519211772738962276097969143080182427817858832809511720664303971838775572689510348396041942872522552702646462148050248523148645",
      "0.99934387608927288443633112391716890336079956827463258097239160414879341119243468674523131383321870079129089113236989959774007451682548072096880935535",
      "1.0001682047648048133128149783202439743902241519692710735623544157413970311666325345140970840533519483684713677775955719164911013444603380384292900745"
    ],
    [
      "1.00086613318750667787230607021791608972189190800958639450568841665176130095633381126734430555691773811800237035529674879774610309372041895270798369041",
      "0.999417350594860405079247708289204055386082712842610768529571719942165536318160368798854840741599791936648592465705683941762464706866428312629954569841",
      "1.00002089043155016650333244893196783384621607285421676279448458803956686690176167515622658736422037771648661508139585527183931223458168215689946295128"
    ],
    [
      "1.00096611375922893777438341405946754033905035323661740672019580313961484794485291350279076212329321640486487981822203282342420144753156474575661017578",
      "0.999530533881722618491686806390772536293756969068905136215854001185308011950387649514594629719064988667017472881489931535577753147552498088484103442694",
      "0.999872160581805042148536921987557501719101123630468885938669152758674628521533717723674030059777071745348837858303325026520092278598394663457765683483"
    ]
  ],
  "fixed_coordinate": 1,
  "center_source": "archived center as guess only; no archived PASS used",
  "guess_source_sha256": "92b789501d8c6275904abad98aa3afc7a81ed30604b56bd1e1bd55a3b16b2c02",
  "numerical_generator_sha256": "1e33c95e22c1c97ab486ad6d0caca29d4ff6ef8b8d715df2c51a70ef8e189818",
  "generation_precision_digits": 160
}

==> anc/data/order9/nodes_2.json <==
{
  "orbit": 2,
  "T": "9.69386142190536059053204100800467318610316103635347561277272421346838714823683073632855548179675820981058565796220983521590684585233092598600404197527",
  "positive_nodes": [
    [
      "1.00200087207366521441319715097856873421861752936602795560762994759228877902242378968407773953724203723853695110923752696730808780248967834362389701862",
      "0.999351298072439719423686884112499215987405920488951190380470403375241598324248071145207193654385622739378353527910738231883717096547140538456936099999",
      "0.999464189579795744662355475599156710598241774196017680767557576214490761334658478215284717120787826316634656596848270702349259594723655103859013005897"
    ],
    [
      "1.0019326103466213165662195330778202497517367625316658696928028338662460614877795495259049068002297161419881404243744799818038459386309371211016980317",
      "0.999685889516990364346138696308849919025088742490981968043016070546078167313418295669508020456756622249530038193256257719067589685602448590435676225658",
      "0.999220735948811176015991816902052637239441054515942334243353216099242055497628641184409773942458579218086677342554998917833203113376310462839365041446"
    ],
    [
      "1.00173249156404983995076485930868954887042672703620780690897574636216816413559431512796375996703029952182829290711952448241169867595267134148391246658",
      "1.00004195116411985049146360438715940792621693640808188178176374194458604345942802517251953456270712033538800818162566390058163598911743437865232920439",
      "0.999030420986821956901353514768898606369467324881089399455110057699393667660145413567372459961881991739621611888154922330143229184978152652635173976372"
    ],
    [
      "1.00141421593059108548925303290567007960699965895091498428187867066577519659537546653675599494993756961053748456365085262208056431568434600112830666099",
      "1.00039520503115875966481365128504001490513937341038191492320528105820016997863945471331623347457182708891170761704352445483400345969453384306991287569",
      "0.998906193627992967139810749412938268890747298322855910834419146464273924519949979658959643782408533911429209499511053057426275131308915311811623045132"
    ],
    [
      "1.0009995600742147875915179946902647113729751534396382054623080750070373443373402673777434366219995196774241866677073743401038732531565233187350950983",
      "1.00072155076720094088333797131826639971511718073285535741032272853803613333588759504622140671816479801727229094427548009914658805999269948728183557177",
      "0.998856495733406540850052180333065530981071476125819936026490030679709371917820390467295478498375376145431584366357679659344647364207337262757257038448"
    ],
    [
      "1.00051686976395998354365380906949598924694024794758809364326956464244841312744616647856779458564461873755325830120314756935241633697333476785656275795",
      "1.00099871521217288074532986035511324328568775304115432179147514757822513307751037210808827046453618706775805903462264380159864592282455336717107510303",
      "0.998884693232120025979383457333049051747415655691416756925064481854187080917051653029255347537615632876941087066267479755403535706812792550877686078512"
    ],
    [
      "0.999999104695648644014606202089238642196376424422700165409303800766086616746629235901479335455116317966023256517379142042523308172939516381853976703626",
      "1.0012077791951753401190717324224689683710726427722517794481425164479528317160732797614458088033499685756531005968688858552076656288779816254141303153",
      "0.998988852334127361747139657669399909454792750313667279542143151680329669744228533295782219933086728907570278788773769534234108439597202430681748579904"
    ],
    [
      "0.999481574891566772988991518391991300235331686946988873739211788779359140157283285208117532591450117221960062873031934688212890417084053918894282179852",
      "1.00133447512557299386380186239119699442777378365929780628552321496324347957049009652747197306772297314265362484648103931312006965144467315046636886724",
      "0.999161874569435881242414193274470649529442811950470469827652100634421957880641191194840888106614437062462708299234109054849397447338387438853519316799"
    ],
    [
      "0.998999527647898855190288317747925079813147789417189541798162222105989836219892342929659508569476036190077921262347678798977506129142345339518549703459",
      "1.00137016472417555183228767482393521785976456409940320328307328047680931925597626262559811721392113142530497899368345442757133786866237230035650855116",
      "0.99939198058342214455588319437887758052788806648719032047619603530863869269523244137313410125196182348705735457226197105679240563911530954770514470085"
    ],
    [
      "0.998585751269965437037404036749763977653888771074938325629014525449661177476734497920978594850626365578002863401345799515723916395453604136099175857291",
      "1.00131242881246541875289878137310054384041569023811226603705389036182911171637366682793175579907907554412450548373215980070061272764942724564370771031",
      "0.999663509710314901147746617692183191484021285440251999202246358768591771606094174740884932468578304903616572830523823416220970358328517986427361091177"
    ],
    [
      "0.998268357337356760833151539273546435527556930673089781727426692231629442615848855499071476429056458638165295905328419587221369758227488086871926737906",
      "1.00116522867663559483992859758174009991482688036700320299462214134292382678256899606499444671869151172048874899590699570220739593870525071392028754985",
      "0.999957981685559554825165537057047995223525435696580483418269603843510363772507410035801373972594557189806113983062882969978001123520291366654445888077"
    ],
    [
      "0.998068888144687685963290008857042256805849586495611589593773225653477960174869077741430564292985412345267105694615500067631230172505474724201096039243",
      "1.00093862895510509446691929161465416640864481860361571234812734395319445072053980970785925777513503215404020682563492902785246969738982104904402116153",
      "1.00025534962374522755704687425487693676154833141159722696440501025758604944299303150494839038784046303405992756998718461855386499822510926851556951553"
    ],
    [
      "0.998000872079727581394519376150748568370267716528960155115964180121503358481914839846815521119714972177882595192342082363062067706549256747602707976367",
      "1.00064810285717449167864069289901452226668029278159066318173090080098426491667216845937239830790847973864438255907479319292360881936578536530220233201",
      "1.00053536058949396948515463712004195843527642246957348417974052571908789572364515823784797169361489942599415865033283118992173379426484004257959066424"
    ],
    [
      "0.998068919113716957951690641045918013803406394391244198334200072842693972512739564677371128779684158527006890451339783081766476629654179389546335639867",
      "1.00031346944325379337758686628466642057951877980131963411359632347171571592757052419217370895893020883586293042307089660493405393957980303367750393773",
      "1.00077893253468909744813324540461119098243069873715979888033301177087404516964115172338882022591154951263254579976421719253580069480219446403262646988"
    ],
    [
      "0.998268413385601428595194365692356166416826892317665836387664526751265265415079753403717391460400424215334100939105887459568157281484269943019534994486",
      "0.999957537592866494632966720123625553755401231997879103718025393985271254637017454927341131228101370265184436734762633727718524426574279325346351581643",
      "1.00096945464042890931218017362036208754961882939313014896005231833786941669791960583016950059498693949914101682941497626446421642443128080050704006316"
    ],
    [
      "0.998585822027804540700520891841280630436058336103804952698894636859060790867603401740953356159206296729986934006524705797602542782309074391928832640605",
      "0.999604550509781238162039847909877802251411512210180352986811197266639231292174479302759968446048978455470698070405399185092584899282879608573690424307",
      "1.00109392246855989744542449080688471746228239936211032593874441762068325869037359702839189487193910321789854528044468645539446893938023403366016023395"
    ],
    [
      "0.998999600721933342700184346429596670550115309413803147243541742598769143412306527725369715164031966000601830588869366167882161081824041496011034569394",
      "0.999278537060331893517610460647699425170330563129714983049007452556136461769241684628449727936318379917722974699319909570296116686949240623330061064865",
      "1.00114382972448279866569355928299297216899226148130783117164591814874880904003455246193197095550357578123852931051295799315861698825350947934140575708"
    ],
    [
      "0.999481638733905033058609734201497635221640402858465831518564885717792827510054162385240845304604962372886265435820327619051218395802104077884569216922",
      "0.999001681368608947413287697170772131979499852632158068302648551255877238574558707699782893103510356797900667418072448200182418994225168881301205033124",
      "1.00111575438096551548863047686172277012404617021298335069585284351638504686469878130028709145566620136251656205662986879417589068132136400872004469563"
    ],
    [
      "0.999999151150766225116423161409991735353502362277541606986234644321957824965840813836686668285955225895366020673948455486497735944616288828464104365838",
      "0.998792819875296436809123488002651716108810454042817260215315679371199153324918940500494967625633806661078459334692363154186980222805281124441985420752",
      "1.00101159749661587446390456496367744799160758888925718948950297265518819456423139400198488874499417685295884683523433588305666261345429308416497626424"
    ],
    [
      "1.00051689564801295981839542866818552860686515747918557844719661593873569867404034114032008487650373152919835957816683674754198223995573808053482955476",
      "0.998666165914108136079839480605197900956366715683202272860437228893502476934102147042313455445612470442324620982804832717419252439638693776988925283489",
      "1.00083845694716860821793421643920277469488538647290980005427295557690106995980258484653013660430135501653146484432645452123395885932408478187105404589"
    ],
    [
      "1.00099956740256021865030369235771419771070667969134059963951486615609833930411812690860711415167521341411012649569395903646586990661470179946802919496",
      "0.998630346518677402680126106075663804051765785705496438464671217197680979752220943344564116322785709079411443690494443371367671898456283319415874851223",
      "1.00060814378939880179650225445828100038369884122628877045173719053977821607594228230967039846144484263034109725855079759335838810840405623397134580954"
    ],
    [
      "1.00141421077183127183407616109498153384639026403725513015187650526969171267519463467592988544909525555486347187162760484921107542292559137071184318422",
      "0.998687815646508595389724917155868475325608083370352565875064339679806203746841910307825567254890099947208483107996970611415842549651903691722770944266",
      "1.00033637419309928390846380410416510569000568206416050577539746224804923434705548102583912977134202533899136248241908898433605133343910943432059626327"
    ],
    [
      "1.001732481866577101549848993871359509599161748099908172042423506724182295228804509433624917067933730910657296880783841539155617937964089144858781",
      "0.998834683495906283091756067605275668872671177745612975028096292431248257981215377926070853290085328331558074654850337930682417530451133581739694605334",
      "1.00004169285644634273461525074819820031590570451725238600538794076765395593705308028418200167833455257318247457610540639838537677991200403811110270595"
    ],
    [
      "1.00193260335733695504789520409635280478521146849826359794016672357608063885508647372938815130876053570247168029714647083361105698748394631109160436769",
      "0.999060974464273777737619047545662387014781264587585077477799662503618495892311736619273502924815817847919853703225161945692704381269631897181767115084",
      "0.999744202763097418409020057513842705393646750140966610714425673594405489940650992512546622668363589710908265447859214203097342170813973207680382425269"
    ]
  ],
  "fixed_coordinate": 1,
  "center_source": "archived center as guess only; no archived PASS used",
  "guess_source_sha256": "31a89fbecd693530d764f10a22baaeb2f276a867301ad2615b30f5a80bba3151",
  "numerical_generator_sha256": "1e33c95e22c1c97ab486ad6d0caca29d4ff6ef8b8d715df2c51a70ef8e189818",
  "generation_precision_digits": 160
}

==> anc/data/order9/nodes_3.json <==
{
  "orbit": 3,
  "T": "9.69386622449257327153228909538769767109254908786123820896443536122905260886339203014824839094801023642007357916160909670360805593193688755559840011803",
  "positive_nodes": [
    [
      "1.00300196219567219468102083744764419210991505832316672921344580510624594871691252804568349298258554695836232577426901712657784462152931525335434171743",
      "0.999026732970589262740717185750964868385455578868658559430705065034472461121649260162161578353890720228830086214619918703827796121744637806355127193858",
      "0.999196106845320378919452067947061167183364668339347332411355564870275060321817967202054483971216224831180218718710730777733536131835627114773604855244"
    ],
    [
      "1.00289948454133647338731075793276930284435029420178988644396196266090521165723117182165175662914629597933651727326874256113724995828107084067061931937",
      "0.999528605450592666653833500269355616574552282534827812290301940228787268054187874986038684432399364193634464448046164670635237140243988501711985698947",
      "0.998830972330210160706825631133684303809813744281038825391638953295833041482794691113242424820312853196919858629812244019135379992421960617229896495584"
    ],
    [
      "1.00259906781928228871999427324450796786653269100149327510100724538370930938346032588515741178707828693043631913741606194985589219071511230226139227664",
      "1.0000627469561802290402307855661451352281220860845881959657057038134776722621426549357980591457324294432283436538138114107460617748331157961143421458",
      "0.998545579611535461937822936696478143100111616511595210296506897685123878963225201783275696358860272471254294407466384669926484233130418412368234814583"
    ],
    [
      "1.0021213254828962022615323604046341018244645673314496231687374055248437199517606239252272800787344180639025271314086670747854378135109265430510594997",
      "1.00059272744006063494498514276066614052052019462815269332282510837380014111506800450795864963191686236362176448858668873684939322825722305417369972795",
      "0.998359331095151691131854866590199473633843467176864850015889216667707504952184113550225397476339140721224331452047012013983267867489699226614376530803"
    ],
    [
      "1.00149900995383147818499662125154525155033592540241066588578647282469671661890983450482788078152501074351482078190398368955549083927719108267485430719",
      "1.00108236953349843189549177480703686608494317484519151187254943874310101196608254469754178502374030354054553500028382800557409711874843646846152220534",
      "0.99828486524062444783418182810625072537921106540701167571975168433259072685801729558119553547163185704223499312623236554416444448813167453884758210165"
    ],
    [
      "1.00077472826869709359450060694527107963148458057321028217996754804519526550491378107808065867634452531104167318787961127397193634193952211248967507383",
      "1.00149823010532708083273273574960718690073310307672865389986797436458528720454612650551495804473286551452323127325491947828371842906677347166840865691",
      "0.998327209764295621202579502204738609134285409429313180035824276449755998618281144981937422931595994585211833383096412293398403216782735395683267494363"
    ],
    [
      "0.999997985592837494464433469691706869893299468166696397880490260931161106989819454845372254097355053854949787355803771636240669892303531269572972043575",
      "1.00181189945221305672588352822373457467726326434462830272670679896187291029378024862998079872052815376851327460760328779326532836782066753070723407267",
      "0.99848345158854289186090296916149293114173673826089446296230265278459177312059452653293476816122366649711061898771122951659106687748500328218648656924"
    ],
    [
      "0.999221772270084864020923460637988688075670449520210517194723264166640412376050701150408329106412226172987739236505297514642283159052703586227137223482",
      "1.00200195602295762059012057785436728593838267882180924314912377488795102706163571934618300786234815343708693547589818409417661957670481029319237405428",
      "0.998742942668345007323728741614506751448146106048332172408284866434972772744292147861316828896397156765168233718560422419362612021164078688050190655764"
    ],
    [
      "0.998498937503841404336000813772713976966409964012818262634565188417517287551616951841077796311156882902741263605723649613239667632692241522315628590511",
      "1.00205543845106075492202847432902189705333377220607748327993505007828109382880168109415766091214391555376000401125633216236512871323017165533749783775",
      "0.99908802572750055432686873589928220619626850896338479084945993495048888887478044286634046714056022278542058238423402217467199418743343669900720343039"
    ],
    [
      "0.997878600814791222337777844909411414479989783074861871241685108166667921134336258352768175714585778553962662239242052771099371537390265513492484873253",
      "1.00196873131487630290887632015088608987967649232145166013198899792676897352367990212823903310699117855632197385174953259998978631247656722633238732106",
      "0.999495230436668049062077303445211188292982631378767653885090681402390841215446959873950784119019913251642339877171089751063096751729654585886296997925"
    ],
    [
      "0.997402842297695699358194720481389152739171922309298437308921472335127225453528325466347245605189390643961500999363017232450561748932786092011653887703",
      "1.00174780362204464413557772698782773999976491260072580419186764857447113288801898357647943287136819992424925958578774138906597809557611886853815346578",
      "0.999936860430977933243068236848459119756707966330160033754371753235168676862348035190857561905865668193090151667080251316519667900252465722677558495904"
    ],
    [
      "0.99710388711865080419217132986624763035667975024268475996338775419137186128532612818165019162681363084869647852033769053231127272901259724703796997324",
      "1.00140778590922272783898175241808595809375208565475462936704978385335151464169988241689305154646062539868657460212684996598460498796518582787444877581",
      "1.00038286634026877531624723130703548883651629531593109563466507829326508186676820347748880297748431336292344117042691338197505703993683373434897634308"
    ],
    [
      "0.997001962151436811346165235547158531813329864178281049131084073856427874448061324239917718697065349881106336274613806857840028414876901349496237484428",
      "1.00097191911417487501873581569038348940931940640306577340897415606183955423658331081192618283046045124682746967993741203237680929948373164503354041373",
      "1.000802881038444111257576822556667897050865264395709312232752755063326117064257977664818028821838286292336816838996263823528404194481537659919644853"
    ],
    [
      "0.997103956723622533254512379895564309167983021009396239651548510268176069560653537425147152201304432814723996054322787134136414234077201821769754319141",
      "1.00046995221158154427318698124943187848992585721390365125632874079825309792283906811933274683641642868970005231693114985706923105674007441476247432557",
      "1.00116828176608717373343975916623817791049287360985272787546187945003625057055391806919330790920943009867471454384714502381882671571572411974489426689"
    ],
    [
      "0.997402968279511936311378070619174770867725133765448035944276334505229970760470693599183432928627058011987574992323404943160226368362040594174799487763",
      "0.999936102756798136560990707391462793498239497522498876718453034852264408306574869633326448140983170361346261794788071191553646360214359995473163780007",
      "1.00145414056139535027559488400972979903973923434377583845850154726302513700785603931128766501884047189907801362116695641684871804007900820097271873136"
    ],
    [
      "0.997878759878501146383601951692917466626839167106413051026505742945659274019369283774016295177583408783574783860632092354707358957168780190442056188458",
      "0.999406722542498175366129852322146459709390714913029555054333492333579756306044698846590843185756388471976955936800250860425287412212759795315381832529",
      "1.00164093013371674247489171628654590589568423495753065532309516267278233434470487635065385620835675455340252014184062490886853765527922538886309820673"
    ],
    [
      "0.998499101797295112785654692608592301242487907172259591041444928882916249540955213023750999476940425254888145054502261720404619003173809276231313578049",
      "0.998917828095529343465979302338511279803122455729345516632760302809796849696326192817915675668172030965726688732349304590652770144704688507558257396978",
      "1.00171586704817833207804898336100928166041976571950056338811430200631128391485011106231180196560922802426376109322194983039181406182929511676575420371"
    ],
    [
      "0.999221915826767553952545750626656801521659058959519413697880522683352377674171279397721567464261578901311104295105127823605872689940407000247583677441",
      "0.99850266221549281749251413752113289217973352037457013718530910388981587502614436535452519796368953535511117947986065569941132592681212533010236592122",
      "1.00167379736844230086881472742767416215461207369818883093820947551405584389180900567726322594862071274033264007310197193030004841496681266822614563548"
    ],
    [
      "0.999998090059079805147159746144341328478576464030115122119355604173964714320698262420395353883626959001269028482652365310457891676122614108987141487687",
      "0.998189448463458104171433811372794115231619743196629921251952726576844667694847679824380862473494090959436054042099602318015636985918244680291147602693",
      "1.0015175605278594409996947599050873168358651010926030129839796420380967813389963230232492666996758465964064360830520033251506522519490597140819915044"
    ],
    [
      "1.0007747864645410623262489678647919760196560688263477038843070073570619258268943739977403434746749075344694426055558045887150739249358742644398966008",
      "0.997999486314489919798653751416576167367763654382788386731068236363019877147210300447457514354937611973610865301953706920270114015271611198272900447337",
      "1.00125780323588802357595052892732467893406922542413381426527147928152638085152109963023829349148137340718205988124693846807475006844121388213945194488"
    ],
    [
      "1.001499026397922997982843236524489565560910063756201282790783179445332971865178873921725799349437731996157962729311988187625274522665577045252890936",
      "0.997945711835147332135774432162807440260787405075262189052659616158047249552395469446868287759401765688940103564405211825622201744538668592582503615859",
      "1.00091225409993217576203149897218258657461656375063183936976507004688842355393923498906536854759426978973423599943356992687517038004837589856829700702"
    ],
    [
      "1.00212131382478512337830889298610038209418327400387786635830984315779694373985323821970139666380800208322268740106402747677390764869237693347822252293",
      "0.998031818702129588123238219697971217139954384719772308540290389145819156662586620647610380519852657641034495297654798390268892268017323288181136213173",
      "1.00050450833429669429354942666125900359329949710313826468941808697838517949564391351261370614799012778462569781332308332661852681775671679757155349309"
    ],
    [
      "1.00259904595159277668215828266673609086994910236596288797070391371787815730105045030774716452093726276861929322798504481312626147951933339004335428929",
      "0.998251998749305829187156455379309800376285365009582521358745236116721026680205951168864854433683637104046842443713338599501605398632042024801382873824",
      "1.000062407279688921504756276536298826092313552041846068819913734838739171592809552634902499092078634212260612067942059222286533915028915754327754531"
    ],
    [
      "1.00289946878532592091056569623764684739839642066608704816712085125212148431876787937166109017188147396732135068393903951000187289463172210564143713374",
      "0.998591321770770921176747028589773107197358369471956613180497680053077986806953988310215671430617562705664905275857074716048738991292497679470528645206",
      "0.999616126526629760310040565235582256345034396420447788290375304444662850492504370777522524527234909121823817820272544629901934506773301740250542311262"
    ]
  ],
  "fixed_coordinate": 1,
  "center_source": "archived center as guess only; no archived PASS used",
  "guess_source_sha256": "03bec90485a22a8c66a681dc04a979746e4240ba2a522a0cf9172dd5c1c20834",
  "numerical_generator_sha256": "1e33c95e22c1c97ab486ad6d0caca29d4ff6ef8b8d715df2c51a70ef8e189818",
  "generation_precision_digits": 160
}

==> anc/data/order9/nodes_4.json <==
{
  "orbit": 4,
  "T": "9.69387294811584672903784884745913706404967606476907808798777403020065050833424903235324480731665223088778051181794032031860849934828869113766740112662",
  "positive_nodes": [
    [
      "1.00400348672991767728414175003430749216389908774923088744190529446141277374675412965324910806892915970986955083757977473362585376136235610815162140703",
      "0.998702025638457620350877197368745204128062364357622111573075044560287916997250481509221185500170026448738820589240955861880797020401755074607259596265",
      "0.99892790619624452685598274586055967948228913987787283630810387458327820176679676029368908411967841295131453578199508099157039837145427143525955156426"
    ],
    [
      "1.00386673647054896519389695639747932937290116196841213877461497766267939998981596471827076055281768318077984850656520068284083430988603493228997400931",
      "0.999371169058733317412367261371056099269013264504300376355780256938289382583286824945134624935600668112423306801667138019147122779148525441356704286313",
      "0.998441121649466870169381496583874865103332697990940243422314018698046348570255320369053654143050870846595275910101626869919339515719116353128431226992"
    ],
    [
      "1.00346586286011918573315513330134183529854675096393169111749173734422981571210365577737647826547496216939822484196112662334535194357968687216542500216",
      "1.00008342284529781077622739316740735081573424150935593277886119517245843714971015611375028807835787947647245614283402859219694737244370530104403598101",
      "0.998060704501911344398604057404609387908863906022251771827459921932177624443983350901751728061754098843864000454285978315356437917836292485779103285184"
    ],
    [
      "1.00282843474534137524678835560707552365846524631835974028927581285675091981959725455802758586968749683958703958085656017093093910837743466398820609715",
      "1.00079019618521550668885517180135112651690956876948593211389140888195247934484953138515736363165929249273426186265045104311189588321503821790405856743",
      "0.997812496599619468509702392828330838660863079087712023689085960064614589182671604684131699319969806483186064818372305645329974221336270285108681942845"
    ],
    [
      "1.00199823870600005518113972955242375194078414674992383147393029090470442411770414657643385208730566196207330439873048589865498231981052606257335188483",
      "1.00144321677943558672746531804957517519384871817774902012969554599504072552981926966348809681450081678764673487073336804867897928099510351932275238974",
      "0.997713316768118194946233608258123334732846063771277630335945084971003903519787295851385672415495193019923481991441882550007541596240638757061632227636"
    ],
    [
      "1.00103220197433952569034620715233082512090882020152014390942448050507395762176894049502367644114056743842211112389279936759585041960084879523813245077",
      "1.00199784923537700922373511684976728393099429520384295147986890269042702231654840065367193336739370926096789601954837507060586210416989931151871307931",
      "0.997769840408803196456940880050325701531073902321416574010844724808216092027961425009368853603497021575934844716620105370699210023849051572599161938785"
    ],
    [
      "0.999996418883182385933842469933199544253763056518226085233189950751913632173067747118931226242906118892213693428463584693778770006304792198826084006093",
      "1.00241617267100882698380174575497796738388865241185533373725414187653718410053178136210678955174220566358406399408277332129589655671133063204921818116",
      "0.997978166927704723569191695548859407581529269965869929676142220606460875882521761814271039562011183733609397344727121251225214865870825931499838546201"
    ],
    [
      "0.998961576878923108992976811815319374887658813345743789102373086835994128298104573180430812054094227129686201903863401454201050088994345769813583725959",
      "1.00266959814787690773453990481532254274171725434834724457295041798903108549540640967185127384982071330388234678551535279718669445305434754554950233238",
      "0.998324098510421852196755061564631826051127199855077450946044651403924829591845878588038783112107426247387148010222964401836001474253936163513430746041"
    ],
    [
      "0.997998112479805097669271610525496842646759716779978562555716118151461265817000151354199540681742415574828716727620634061646333493928700586874438256655",
      "1.00274083862568877607340883726753280665909958929718616681507889083868091055655017042451267194298533439768766544142416301706207211904783356030922778604",
      "0.998784107812725513069472622645477003630528715129096102743397422617130753505480040478123556229321743237439139587098165371507562175996494446674921516747"
    ],
    [
      "0.997171434399937625547427727189600796173461210918136640029754715025985411287202421010376902806381852249533647829754736943566367098726840863350771361527",
      "1.00262509138883704706000829582853435212672778889589307521590323630966013983714082139983032782338122208746546378268668896291719230647056737603235039822",
      "0.999326928617516881992474337280177596749625745121126785439247940502739124191284735511402592238703201044103069350816790152775733244336822457204926418979"
    ],
    [
      "0.996537533058913767328424032728081873377808776920134321189848656914893644287107431123408941367143383519742806101660613821886642437306605225050061914492",
      "1.00233035124847732948403930932516723550024787816678053965574561775830592900326508464411072580980075162353950800085760272254904084283615918766998781065",
      "0.999915664465979217747402419311086783059797259342557836847663244824254531058938535956985970015859534412683214326534832687904080610169956297012256662583"
    ],
    [
      "0.99613925768426635112982437536747718009764834936888984606681616067541764560075046254815959134303147758351055839685220786086706106143503510917959597257",
      "1.0018768370153186673170316383100501126325127720600513223484482844199927921243521429597082653391646172680741558735943646605796328075066498293631487171",
      "1.00051027746534790966170048758255612882528629290082609186513244707804259663220301445217795999972922739319916015745747202060332745465548219296673610548"
    ],
    [
      "0.996003489885593740332748511556810757848942607386175585252798398892811844569567001609246031637615509781387243419332284299960191945877059698968048377988",
      "1.00129557805722970182595694244093210201755274303554443219091973166002250239283892104067957861731935777958177569115794238139277479994563951678096937924",
      "1.00107029449245957415717928467472363586262686188313352974292494373818445731666537663778895066544447051339241884970747233610801592815584012919686828807"
    ],
    [
      "0.996139381292590191280492929649175051817651372210237894028272447400124801703255739830357643750534660014797206509527722057990178664176919144822193845893",
      "1.00062626678966702884147767536366096770134216065871903205792174120995897815042356321887432382102306935671908729649773423536801964649977322255901402303",
      "1.00155755231551140275995946414867489934652716173716822800157857283030842727679019517070841494028118836813547800718047818292913998170644483760161626563"
    ],
    [
      "0.996537756801435221153364276798869222887644367239473689461141995941926816280405345604186918737717088605428696769700924072577553460761586199860294453595",
      "0.999914532218603542716107609710124987080917015926600720918026417200655440466129740588213001357391716579547023353767558345812125813701946876697517469998",
      "1.00193879804874076757798151604689304495857482198502149546226035096207239607847351803668776287083727200392264899863124811608291595771274616311241895648"
    ],
    [
      "0.997171716928591649558951342386310755815825983076182531063247638432945948065306181750056698055777712212183397509974162801256803890494586124406686460841",
      "0.999208826034104189800183978022989704804663689085023456179839502216377825614459953439822960176205042719230507598036058543367477039384294762833179464189",
      "1.00218796782743698233479952079009184891122565299713702992295722726857504017587400759545215287475277188242506458462006077961371703908514370048346908779"
    ],
    [
      "0.997998404338277334304131170734397308084898081044576224469208742893323239526921267678721254406216144636124562632809241111811490320749930706878208970169",
      "0.998557134591349659465063576003308393226801891577273940574089794088491924035653223618916099420745261100291220343228808891380172533340206063692563547473",
      "1.00228798509268087288099174534261711563708222038571894045771295560747733377689211936444278460145620563133102145892946122537930654186179418566350985172"
    ],
    [
      "0.998961831933376998100631773983955514208981089865538021982507992017740236925714275726360229925072679028803371943986489405719852915658989144978930252313",
      "0.998003737136918049594502951896993218711126162588877823081807092820721509937758672378209523718777471234743472582003240594443694073407768987717238611646",
      "1.00223195005380226026897742402450339855728962631898298574465697145994486308878801476523514933332970908027870563380355945285144288129292147036185632822"
    ],
    [
      "0.999996604498228852442785546709466707792481906504501503603123592564095852179850467754966618435682349923701634581145747509166329952457187416127873704615",
      "0.997586223634679557824598162863886501606187846594113939144486147094960554749128045323258360251775191612454245691117165285682228080472624608240138692334",
      "1.00202363238411845497410854196668713493546561548408586385817269509402106516229914000182251229426348937157348161708372575077895369397221142192827776887"
    ],
    [
      "1.00103230535662598647115480234349888099355402520964705230662707432831316437267059117027716097848891157178554247539165334603667632065768545195586249313",
      "0.997332966002527239124084855997194525818838973456298273353314534380881657156365833389040805800851522212537341563416765198117790961317757615734592153379",
      "1.0016772275262760985675580451289705775689078973569746966470977940423351635511083612237428704607650984046938897225885610838781958371773507702290308346"
    ],
    [
      "1.00199826786040609138921336678677041950649053293856669577598753423546842171429125637777409149634342974227816681270259526486165821849227280779761855384",
      "0.997261206307838656561491106692836027389001178292358841197859310644363083037513362109529450149592789127593702113887176409041515435361331867364654241431",
      "1.00121638963777131909113374614056956738317849753253328429360989476217695392904489487657796576725075577806546225002848008370238428773792958223133183357"
    ],
    [
      "1.00282841392920669365331768102757358494848662594701849147014234716289859464076742887044789361499094287985340815129742048113527416978315568202049250271",
      "0.997375886390467549465717267016607825417816870605149936150941130906696368358649620493761975411624535231319822638873188874002152215063217856016450311423",
      "1.00067260695489938760656080732190240502921499359563265803669966106356397707211473751388933563348474970232482432686144595241921644572559863296707428216"
    ],
    [
      "1.00346582389812059124778240133883424289234651705515923042787473498092700618378666577891832584110627817552482672332778963857303539476924720590946776165",
      "0.997669297381932931210962801355506249259341631460669287193977660456584585611802658370723836109822276337658805909652239159558089789920887452719973491649",
      "1.00008303367154549073171801679979390518142968409991599951594523642463494166940102713591190307179858406164636430801292332999121366867227723880846805863"
    ],
    [
      "1.00386670840625152913419103708020318421009175372043540297472621905890705535700693814561167066551963251218716210095140482812851659483144499285670473453",
      "0.998121576614957487737495882726472240067653449016900311180263993889621565455947141719455751920671595014076515267184125561661343796981723996301739866292",
      "0.999487932070897689475190082695959913311313695237670011205002184656815910525983281688496560657066132740670071005913231087058832459521302427334080838569"
    ]
  ],
  "fixed_coordinate": 1,
  "center_source": "archived center as guess only; no archived PASS used",
  "guess_source_sha256": "ec3282c7a5ded8c0ff086d8000903ca6a8225cb3c6a554e6789ce2fbaa52fc06",
  "numerical_generator_sha256": "1e33c95e22c1c97ab486ad6d0caca29d4ff6ef8b8d715df2c51a70ef8e189818",
  "generation_precision_digits": 160
}

==> anc/data/order9/nodes_5.json <==
{
  "orbit": 5,
  "T": "9.69388159299086556345776571409801830106908245837784182971499695079020544232953467210365939574595263025457179897550067175462895747501851516024061137418",
  "positive_nodes": [
    [
      "1.00500546773517544468613850714878388141335004625579857656627658999456800298053478422160050961412335586177697441377245674683842413915602942307325825294",
      "0.998377168920692395391703723822650216863480388837197224368663410912847071790758221398049171025880927591862271311781283711664132106380427978595818227431",
      "0.998659581721281661334404405147339978408481513829248164886227429406199538335489860148918786570715912965254380492954589095529526020146196738622302652395"
    ],
    [
      "1.00483438741838542842351600193149903976109177525631564446484551093464503261989610775570860851655291790306778495480044560495541344418190458405773071457",
      "0.999213576845778448763234172700905340664616350268502381102148894674536072600966674222297570624327832300882156517786757919883621374657517440547247303531",
      "0.998051175342245077843320125698122152674707069142465421413105324894049994831986132315959003048812323143120899914463962956208182533857945160163241615613"
    ],
    [
      "1.00433289569350207297273615143247602117470151197710799138111628365408344114226075413553064642896915969592708801091547378492674068132842483119348319895",
      "1.00010397927627281514852571878271114552230731210295638895578817639134446192516014714136275129364382252350260045416559229822248375271585866077500008954",
      "0.997575785020102883754774842703140834450373787503373214250744995468894229671386619624832173353832886116391558446514427778032087619537991372363345685837"
    ],
    [
      "1.00353555914318924874646747414230409486588646512718930084259545038306518758805783841683772484105101347283897582683763703909076954089654117826396764975",
      "1.00098761566055747383263011378986763179269036772004216864114758877244317177439862711046372893079628190035362497438347643562820951157257097634685905369",
      "0.997265678132933346705918791889254768489644618119345785121256307431100146254734198804115629589932275155295954833966934984542073318818262566443926793876"
    ],
    [
      "1.00249725716146240360339763471443744260994115668632439764186550230240260904554857584614922613108157795300623223787015729704757796432685116131122894774",
      "1.00180410056189286941990706581970023842850971531414152805932252620327475351034439402748129086609936439785148508389907131889037519764646594586226241351",
      "0.997141837728084940330773919562075070656042307791513007368013777864528533996074277135522829580966438186720425278134392439587882185021238191180189028964"
    ],
    [
      "1.00128929644344820490014833854391897915846851593814689162362064719195288031719106107143177976927288061736763713693355951029251302993860539112713181955",
      "1.00249758375285345143319703601232969435777807756653401708364117880427519234764162682597060585926140172463039956636160719934119852401249371953591429678",
      "0.997212572839643741017538541837326579610094268109979268991434200547228963292995735726479556370026506963341270163151469704080054057937173095161634166956"
    ],
    [
      "0.999994404537053235224533715507028613542503253068367622631132539103508578451744128709447017320233745282593944252016994309558756930534477063404754634298",
      "1.00302061229351241370133460821256921483648573160344912836035863335672044253713573458569955322423063320491224809451794051285838711659954817569306659699",
      "0.997472987130104557054455551889059110776244873526090108345147638128424242254078156623650260640409551954920211738060358221938612474176377670240843345222"
    ],
    [
      "0.998700983114707212985228180387689726448882849937023474740008337519595848914281830169867549694777680396588796154667207491604891283578627153439110712835",
      "1.00333741627711657693478418667122127616623811881137717874064363592560864332159858392528361466093668035377023284283559037741364595173624980150891957286",
      "0.997905332763015280457244880117558899715494723695265186513413038647907315293382772166277149243704258601654738088665655711554602260993643084601064578609"
    ],
    [
      "0.99749704175160107059646009488076927705761068027971118608915570046890460659251167768496270063984860108704417273292964799808268200387173651065498453108",
      "1.00342638033655581356825883353009279747816820736089268013241699600983298821181005319181371138754396808960876829999160486518693344683006990081264321706",
      "0.99848022005570932525951277015573674989359441479900300907131654568177654312944171965099185582954087503835390203814216123923078234602677523953436669728"
    ],
    [
      "0.99646423666282978078675465318319680583607247386431913143831473139793546069817065372001372238775543877686290410974054177522948731204224735566394866746",
      "1.00328152342295665635061060267639707283351606755429204285629896842500809478911665245524582408198162919760091881847769690865829931260587119970995642662",
      "0.999158600495549674027327193363377561514874510182437931667832236621992527226485087560550251926946903763190093981819123579103037361980180222053346976738"
    ],
    [
      "0.995672410718614765134827463851759456710311896236908921329149639491339821795026028094969402982798060684198080685909386625149467560378602529980100381096",
      "1.00291288430302848949929623764030769018664557343138350994788222570251000875894780458128730099951541837306821966121054794327055949700673513114644110496",
      "0.999894393311602733783319035472235830867779836701309993672327967667174978794937151649139268218117575543126284854195950200005375115468300227908921463842"
    ],
    [
      "0.995174978673516652083074553247809176555278903463430048403580530277493686113837551504305744827301061378251796218386521841308166359733239973453451459225",
      "1.0023457925485558065294457859724141928185988537933825063960687822291430113908150814901934858285282699161104198773185790505922387532539318714074497699",
      "1.00063758581155292303468308133676100088177688991144124417387013888644333789512566056683327494136363235793159221195589024382218281544873351457516970012"
    ],
    [
      "0.995005433317516980692160007942913763915188755867523649262475019105581892321826861492790033237998130375166833050038210817300288271906283326554459166269",
      "1.00161908680508340706054471877450816978330919129829440983952161587020587103521990964600903253052183558599958019102513825110152079820941170217845006476",
      "1.00133760684090293749081072080382147689074114665196281509317272268708687188712961376252964765058731334797660182990964331957856438516949289194464130868"
    ],
    [
      "0.995175171604325661440402721881285803462605464230812263368503862882436621273930854179737144948341643964824877472936442483509490157815952813233903351368",
      "1.00078241663975522321510551865459336663080174082289131955197804258288361911517335426840306013052938115555102156705717499267125687482904589679992804165",
      "1.00194675273539298512168753798279787487300891184524810459417395019270088672339324401991313558900310616695337239562933673570960024753478666486672624908"
    ],
    [
      "0.995672759967983973362863502856720490996478355347086359779045809535198736245139298606326831270665752140414788082861081661834726150056473951891830058828",
      "0.999892825512402831380978528874685493293339910514183147547299283344592221382368233489539397505368570258598950252001734874525682788591743597131261116266",
      "1.00242343774141437215671772321263599132459348772308723039370464711948121100442001323943266898362081737244932459351727712283567746813345823807451876068"
    ],
    [
      "0.996464677725566050981423196114640860906378213357408593822282654176902953876530246432656211327077689309388772725502701332898640437034155028550389648179",
      "0.999010856587851878714891696255652188421352421898265908398436187035762295556322410924675319217622484410281561803668749487223970482722634684359518166034",
      "1.00273504757186017431412133548277963029606102570183730292115044726941592627524152634112174643595992670877025231828156967263921547121930575295792900337"
    ],
    [
      "0.997497497443020450808904799580660236445909458478362669700990431188032179841204938338880334713670930330888607206868334473881906169357632152523348312141",
      "0.99819644850728447163694967361614693002398462127065953790761624844523136080957035252563616850912104165238976726109721865233770861881925280186102381321",
      "1.00286019646844270293985538736380268214362634440666089947976835226635128340414173798432379411639966074499752888377564657265567114510383472771623423481"
    ],
    [
      "0.998701381395082855543489212601082276451273994855067146470537986622091355542087978414662133622974102094358651836358827652926216617522106564078747859318",
      "0.997504895013380826223758920954885556683499979580239005800132501300096948339285138540845324649098984400121052974247256918685320078034123108964845312716",
      "1.00279022478879912793936708410797503860856034696256611689267432267200913732497777555640571726803168141971908667643120862894327953971723734299695323511"
    ],
    [
      "0.999994694402741192013024054699066971398209222598214458052098972520263822409729370959626408064521180844660135836935453458207073281741830889486245321791",
      "0.996983131984070374839003612968916774265550980966030933915711426049946221846670278983706008123657802569152848461619943160658849176202865726621859180155",
      "1.0025298243089982578670390434313271093557263026423904663736371927076039501540654989134231178312138826430111358541298523899801366792552491764739020385"
    ],
    [
      "1.00128945785937930166525772982045294296126076592566637045561749585031743400031700125267573102824689578301972693622585887878322062085557441726158082856",
      "0.996666590234430848931147027654426763155188084296320326616163020791961865290503664673520555752494043489125671125584358323838639273974824834154526456049",
      "1.00209673916343908795859514879667012630851054164903772627986048355137397385785542553188962883066418729807668216003540008514080874235798833004359695287"
    ],
    [
      "1.00249730259122363496649554725950878867884457822717643351849075131278052029437943205570411623574228305696622685389302901259014389590708791323141516161",
      "0.996576814868491046753916974350994700774556887263377142782760133318973778784896148345119326923752597908392330093314068877529494573343031714077698093883",
      "1.00152055718557843646313348657853873585165076043746856751283585517946482352029286141805476266610023727342241765834770638726034615245540259852033951968"
    ],
    [
      "1.00353552647592806686951856498139366234353302869441193215552622648183824326160328584794776849716320823499596932419913587931879333602827595834422646732",
      "0.996720004325275400109273538831446950667374363633557704040282249097863460954259228567445488699953764528092102628160527977444679045713224164428736690494",
      "1.00084067379836939120591894197253397225455730219135592604345794095609383314417427807748041069953840441777129608174816151344990294137690333496924901494"
    ],
    [
      "1.00433283468010477593845852012587503705587360886271519144758409068504375445688265818057598458273547687189821371248419657231526380904593080066208933353",
      "0.997086566630713071599580303606716632337702080119596982155468157832407385739989861908287153275558685157128693567941236998614459269908416097498595560048",
      "1.00010357248777719156520311368028643453592344904351691494175197253069698401012259025834575827206530965214065145578974625702700336861691160111170833139"
    ],
    [
      "1.00483434348364153557471937316472665025034502546491174481518523692001732820818108647174744191387413417174460381783897920522735073854406324186254116405",
      "0.997651728691487408961921399825859962014304973972432826800250116922531059327161198951778800233853162171257051052238152629517528719338676144306364018556",
      "0.999359616557199190374277337414842389617931567433395593999122511622000767117974490996025936680965782441459787458569756176929649706032614881325714254395"
    ]
  ],
  "fixed_coordinate": 1,
  "center_source": "archived center as guess only; no archived PASS used",
  "guess_source_sha256": "4fedff8001d195c8facaf8d58f25586535bd2e3afd0249c4a83ee9f29e32a74c",
  "numerical_generator_sha256": "1e33c95e22c1c97ab486ad6d0caca29d4ff6ef8b8d715df2c51a70ef8e189818",
  "generation_precision_digits": 160
}

==> anc/data/order9/nodes_6.json <==
{
  "orbit": 6,
  "T": "9.6938921579230154724312365872420992581522400596770512928407713577983070988094885798558831372475225058681830206012577156558650862665609612534717082683",
  "positive_nodes": [
    [
      "1.00600778958224303683449475735611563781159880106180270806632353991980818322177212282179841436156442771088037022204046647253252956246789864651268175488",
      "0.99805220030253122057506924437136969581913976974472216427417944667472197307745766639105799575651664058665390611197365214118220978455779485630128885524",
      "0.998391164381336689956709107300103958043014945585657937940852987040879020794792618698540923212362610459746700108406957214889027011762234144085656737181"
    ],
    [
      "1.00580232570345801049322031472717570763375589844097205058532884207193752140337084423444427841222142673914983649697501337563242007495169285481441967803",
      "0.999055846981573003366719779876498104057088700137030719164396755027342094610544012951137688421067874531951614567515924556267757369341935341758714109688",
      "0.997661178419343448244463935470818503538109805398012690935797221198736545699866094640614800976077894210678623848253271942949903609085493478301124819992"
    ],
    [
      "1.00520006620099451028950926381035996336719878058625901128611841869605953328081230706288616972737868025758202822666722959215238052677981077799179228204",
      "1.00012441388421298059487621918916952427631984766664552351159322096710687379252442955921334726163210870063307086146431829782608239060535599442376114746",
      "0.997090877143079602784820308192790532829457043849760999654837204639565614839187652021746260856750364471579822574414563384535937496878930998859648389695"
    ],
    [
      "1.0042426169678607494630306081943917552291438183754652774028584547992159428002530178233509778775494878729379523326452033516549447644417958108362314613",
      "1.00118496314783620045271022649355769088196884812385231277718512575689209955290454870762221723104528603160735539154480049797723047325805275387315783365",
      "0.996718938796894000219573871291578944833899648693360043292360812105145309693622204895999942867759870248800808240877692429144262832870897561633278674497"
    ],
    [
      "1.00299600762940236862680043358453172033071250254116947644618685132886632416076954047598799133120995232413438356725682438845901336135647047701963536057",
      "1.00216497936174419042938659890429984463464257512641827637570413131906239138008445029686377945443466821743623294563667566522374381293421479282950712932",
      "0.996570494024131279418398278201589731799338800352826190096655871810976227914906763740848148629482227324530722925820160718159684436077383862209656163182"
    ],
    [
      "1.00154598196795175246087832392756057652840094765066293842804321204536357083084706861805534753111241057883791622807783523347907805899921111539052003811",
      "1.00299737615020982976889858868846196797212629327586830589168750016617968954306740793379257334328865427429437532805584942719612845035789807371933700765",
      "0.996655471266347936411759977253583807148602629120652483010537165881130662023157327798942653914315296933626124799757866532245724867149930797498866029821"
    ],
    [
      "0.999991942853894106821929862403276015619849300120949667966261359051700222240816941802081571375874361877710821097801383507246469513457080321437649759702",
      "1.00362514871504079090483374322148523141525195877207398630462218862547266392802968878649990632459860522340371527123408612388903959804847675669838113778",
      "0.996967970354583126825464756692780633800164851733173144592170448474248166445621775278550645346704837931206478306667400969723077583402596394482262714878"
    ],
    [
      "0.99844002121639570452238240153096048837986950222485575605300058494615874598008020301634581309941886179889464287134321462362027323329401104350543479782",
      "1.00400533343380827305327159687685052547517538619248179747629642438812577703529854088294569611376031646864424267716426517935472762313664600578845525591",
      "0.9974866936069619132862744464227498710719826282666800136723262008961061363329124281005326660503096905707124673951207012161631114590999046436742087294"
    ],
    [
      "0.996995783351957957859077204895561649307286841869996416451127975050868216672711280155565115102040872200679786789862322353962872951558992544008809237842",
      "1.00411198448794018805779726545447416065993665967477657605925906180774886664139944484917409594346769046053530931851987429210600340314711000837072480205",
      "0.998176397412331137083829693914594200186636547748551867568467211938448064436200754414407896384443309192972446946955982570697437860713524940451183922068"
    ],
    [
      "0.995757089386759913088733547963044897445045005549652417980296600155800996586375163087496572008620110466592442661245873634896145009573855167180421299565",
      "1.00393795162836166802394116428005291606116533738110725906808817480603314885870210395022658123529751115955504121537809134184858904359777682479931635167",
      "0.998990265438545595526839354291597630813359623109844360828595190858180745728712493154548392820740606503163408569276945948110245228454718864046452861594"
    ],
    [
      "0.99480757518754247320451325637816013791852752703542050731396123370195675242269652789876361409742871460420751473436096670772654289820352224294914411851",
      "1.00349533551642767153707353587707817489736743438593563482756305553685195833787925341898133456332511903903066164445774554149174762399177127150371304131",
      "0.999873049419610659645407309944818566351773631271401525771843189813617610403669312769352976078730731134321267550616210001420671077406891298485796038301"
    ],
    [
      "0.994211161332714753325747201782319656974118211366584079855530430647865543466800112493820069899036983850325362125970840153746767377638317033619881216547",
      "1.00281459837851080316701349853193674764189425143763171009816991123538760928322893246554619879298598545665400646295690642251261766122265513026256547988",
      "1.00076477671619636451954298001201030039285611506599686765790051747966377076835716719483932190899766297715642135508698103873960095003248138319521543811"
    ],
    [
      "0.994007907529000978716324255121920621339040821648201682278621773432858315521197479908613062593033102300745143028272259504718360765388827356164937607026",
      "1.00194240805616270238572744865436276341816093314607445455656840519590247774558979825988906482994228886934845937545602076984405971496871401293592268616",
      "1.00160478726643199358305065843626267305596287126449565211394972041369538798004450591405909793685867142202194793893924684838491827514518059707826110264"
    ],
    [
      "0.994211438845689627803080589348615513689736106254053911140412376258925518100574617653744488754673427064627641676917525163475763229311585922873522148104",
      "1.00093838379421869736002919801802105218021707774772315103822203386939716677207709183225180162027733971156591704289097758057322876812001669380246487688",
      "1.00233583812500179373805994201540328324699948666883594118108700196304554972277199172115565187062957354570008995337362311528845143680323618119808958839"
    ],
    [
      "0.994808077588658799151424346296867183340757858427617204079545271288972721003864459424352319095474032160174385127747220553522781940843019628704452479311",
      "0.999870985169859463484691076640078765584260225715415830350865092145170791674284569607200606802703061076115437347708856537402066994323693032779830895285",
      "1.0029080037092695779803525902044997447007937992832919733230981090938561528854028322425988373052594001067630183771677997661848306072224257993957062292"
    ],
    [
      "0.995757723937165513838633835275748543195749741757000852909440528347382666617394503619153184257289488983484859358228601147110800246302306662544674030069",
      "0.998812837009027021624663748975980641259960969728142462607571174534774893874541591155810731750817254996835260899493697799386585380883457829827793567599",
      "1.00328210623603955394061994547319462866292703106597108638913177038310948951636565206432276104136432995707371136015587027263807172880910160239274806397"
    ],
    [
      "0.996996439040068270155789974399304453508668658399235881066555463835143070022317798225545060194204761056124318447319403274354272564779658926452410490628",
      "0.997835811346650706893099734815120395405686508443722211638495879511851365639563814197815645437505922128019681275709138594417376023451791812448815095664",
      "1.00343243517463318433787961694391923805693977110877504862608001349731056729886377738021125133641675032079423153576693017475376805708619306673874245726"
    ],
    [
      "0.998440594372348461663684880104242666765716947809153029337346785748638407714186575174955945668733826486293617617469254008537693665336571661502405474746",
      "0.997006193237825466726837839624359318253984524113591737293335284858096011063530844203435845071048549761443829004358700332836232882667983532978275820371",
      "1.00334855722490999309400396711782185772367037844337975379876763255079203907085060784372011546599433997761299577695988212957425445869142960518953351759"
    ],
    [
      "0.999992360019283472824567438328240640168353021638136724568822528227705670939410870677711728401335111198920995747639454161014577193720814400563192636541",
      "0.996380242933229043081125433683895770489660713955676811778043347562213220351528225542302515265256322942569089107769057585586324901272950338469322651799",
      "1.00303607800031781545722496201642278508656550467166953789118556071041532055237174848473501701195063363938098563989993813102327568722515433484435964724"
    ],
    [
      "1.00154621422781686375512340906425807193026558396603503645016267648326668132358923456318246319579544554750692103984815202358390981626325730267047796103",
      "0.996000435784347418402981659780559814259657962845437372201129431218596154221016897979424536056193947001756830317941542609859758989741009330321657495343",
      "1.00251628985717851542358144278278089986504682900644483417951714672572322272060522706941084141713584502345927422832967935262936869117845381683699347406"
    ],
    [
      "1.00299607286732734407650946115477322625873279309596882913041602216871890168527282892485598747713103890624520345333781214566523576730971019582745710267",
      "0.995892616444971003098863803260999517373712972929151935523905367310947220272424723094088786933101140654699168910547637636163658065272588995802598640076",
      "1.00182472174113572702093134913971451803517267635013813847640223045794385787959520952552927991069528212240699370541116190727650240211838187871433473745"
    ],
    [
      "1.00424256972379222841237243054848464123594346274417442595938780398357229201048037741157949250676251339484236965590384624644330361115036708862327707924",
      "0.996064248207811352951897240890911174006220834062622206700995557677275998531717382919282715353641660908825303093500128421359085135382691837986792764204",
      "1.00100868952585122449050007747645826208719621608399257892283911276654931050294299494184962020800083065735017953513006401176492395970484683977234358025"
    ],
    [
      "1.00519997814962668143905974627088858163402630348377365747416231061617532008244489057380524493571312176281378800435059937806081546282218046268421053254",
      "0.996503873781230038957455895927666189852337717793687095345526881218125128651400684105135709281552333766134197740395724838913018612333622819290018130101",
      "1.00012402137313920590593136901250346400812296390401526682827966483575797960083165819676751324416366050806033824051133059232535637506527760221199295463"
    ],
    [
      "1.00580226231804642117311245753319765038750156395285845777008895719303872212562879920518356470976605313459685234586656767992849074905379116353821138391",
      "0.99718183224647026510103545796281001412406249760021046513659654858672451579741658525003669797239290497844346558165195135678603624594779127342722744609",
      "0.999231194786729661104780060392001964661406201953072063247318014465103199531196037086105663905795859639176677129789236685947802380905601730269285565903"
    ]
  ],
  "fixed_coordinate": 1,
  "center_source": "archived center as guess only; no archived PASS used",
  "guess_source_sha256": "3dcf15a7ad443c7bcb8b33517926df73f947041e54ccb2d6e92bf983085013f9",
  "numerical_generator_sha256": "1e33c95e22c1c97ab486ad6d0caca29d4ff6ef8b8d715df2c51a70ef8e189818",
  "generation_precision_digits": 160
}

==> anc/data/order9/nodes_7.json <==
{
  "orbit": 7,
  "T": "9.69390464625670247192322086528729232955889231384070621761698021879263858908437428445710610650875802768939860250641332135157266053049124792439858392121",
  "positive_nodes": [
    [
      "1.00701074083963917512972598006262863471910720656805691278367550785134300674614483535039995117283803412325812096151959246097687632680430358165405434822",
      "0.997727026221702473918630436811589567607528845126396692550167843175748158608220523175025810456818227878116770107085516821292889323198113354131259932689",
      "0.998122576894724618462455557665049618568889056425922201296499302063104204065248904280902666205174516604829697237657565808615802930638681151165199176135"
    ],
    [
      "1.00677082997057473107999785329597607921734528355914712343409290759351767940570005635202215722605792780184409931625213792065322374400280137193982379536",
      "0.99889793401745505083657705155892285078093823122456684180621473911953459618797728943476698205758319947694409748527154109260591147750213683443041514011",
      "0.997271018632658914461175037390591961500139531319190463387593461239734906479348865917581898265521862123503141566516528498262759294211903150237056688366"
    ],
    [
      "1.00606762393804745806860177909573266896174506687396256255017613512910265055999962753366321313560948680229466932982387453390706689695282427921603098904",
      "1.00014473252613891136784599553468381723732350047115087887485666852438686617456240992771936514497178844566629668912767341874736495933138628610967018609",
      "0.996605841328558118859604012467815493817734118202759176183471521824535548843610014662406171706118883554776091908305686585881797410196766707116626205353"
    ],
    [
      "1.00494981159582822103295312363040166738296300665091144472451790019804466107272305467343332031092567182033819007319867204340471349009154434035586577283",
      "1.00138229549143966116135834689152729756216393034692107072312769169739805537086612042267752350832965526497553649620208262357276077485592471856691189771",
      "0.996172121252504557438399989708997639826578007353593022082450560731991250948868286159560239523773092140588450155573667142488250689393040655930532469247"
    ],
    [
      "1.00349463348285075982754657812122218092975866071897657580393641212300220340603198685540910306734095912352203869140060009799127570304045578013805023377",
      "1.00252595717010919145192186137034033351163280200067727603996149311966689211862698603697179034931953286598909671406705191142704627147081180072251015958",
      "0.995999121206340554115052241926317806784588669774651950066472272223392324850548371773319931903599128815177120956610756234114563365257207841822388571563"
    ],
    [
      "1.00180233227961599253449518707747716133064218526116504028441479773768971685840728172496199934408564754712833378633597299160248514729973453442472228394",
      "1.00349737045093704242548541923733432822621365948177364266348290233024248284256275577296786515534233225988402312167675624432467688981736411618584740465",
      "0.996098375291964059469061569611545188772007672542063432754550443731697156373108725619168695696160760210452092813135378436698779418611718091277508222619"
    ],
    [
      "0.999989033076011022081196902840103438018397024121829405801424710893227939011206247370255900141181401150643137416612263838899874591291466234386409295944",
      "1.00422995610160697588025878103762261299399682026010261919970855968715196709918789376272005279108798122211804558748369335064580279306593715660498140731",
      "0.996462971154372837801722914053094137150836644001178866513732800326233346318255319856782830777492780523211365504195913678623274865339228076347685220212"
    ],
    [
      "0.998178616146722619440275516305940776784145976406569561663404343267769171496586037345786555494531475062789393235825751929053204235734719774685414393835",
      "1.00467354196790594734140933050965022813210370709736497731575973318577528922146770889384999919746851364794548662902962186303688195275094269952550240924",
      "0.997068060440838379690724819010249190930626046776459759783935679491390823129717096475906300180430381805366246049751538726860600376395397014833094320709"
    ],
    [
      "0.996494193172878610432096148320155715331227692291864206454120299820889202557337851536942095511730131066152262115542007919346673120415896096499519834477",
      "1.00479784843721054317597441882755609944456799504239161244435214476069412370209152535460073200814842645845257345828627592714476914342083542754576594338",
      "0.997872552342832200604377690237601489654058021461000765149370759769424161113191766435706121872828392231063542102216936033130065287379958945578536210677"
    ],
    [
      "0.995049789231652465266266089921050454936586598943167490349456949900897300544350231936540297262811792197816311577407245265189833279873989457666226602717",
      "1.00459456489560361673374833397832058527489040395541342659806044743622459060712580393272657363164173067383425209754619768675682822890111053363841255041",
      "0.998821874938546651724365069436799424898993737100107633389364407161159858270892913034843599313126541254911729336494688284635083566687990974524470796127"
    ],
    [
      "0.993942777705212406934649361010707695578146618238544588983291195174688410728609786397911624329807002129014234874956828046364401188339888587252980191267",
      "1.00407787245917779746857192678507664544055576575018838483553572960687635276896282062552219692018457564977030211259192901299805900941030845811735455565",
      "0.99985162662521066715293730676153572603469981292975668394899351383307982324789509580452682923178772752944256102424116503622790654997180591976396676428"
    ],
    [
      "0.993247528351392724506724717202649936316397555144457705901933704247493184295368270319937259915954375491741346704628537377982720530850976617174649112386",
      "1.0032833893815426807425229797987864934099411203337369002434395914980588296718057707511026528010559370284210759334369460024326957531488298943361888861",
      "1.00089188678468749699164071362419839016388239974535380717971980986295678169813839262793955008744514043643400672156285787890839158365312912293011998377"
    ],
    [
      "0.993010625463370461698341245788481471961980658509579039372881344744709532758125425970808524473731979347517578637502415364771981084942773186696542063551",
      "1.0022656348490100578256876164139915954375244034022210703241154194906810577869718379995604854146578724869274916240698412948802775500996280177072175214",
      "1.00187191266325214759075608612696284813286328729135176732385092895840556369428109208875316634188729582989332409825233776441374809194259729673203468959"
    ],
    [
      "0.99324790568319254058984639019197851280938528809859611748536004263460621337736811115125065963949441320086173290235421299835746106224552034033508207556",
      "1.00109421314692839156615396730580470439409944546429417998403401001300910930730410848185973389332147307404266447828842968115638393469595656706807343665",
      "1.00272492045118406458906000017842127243060975734161206278953765458707286222890602870047431408596898325600476610772902524646835446675424308496544795064"
    ],
    [
      "0.993943460867683432171906334740010808842342015787661694501422565288818928458471737802365847150330299402841930248518652345516294157829830136023830237309",
      "0.999849004896981982336300710625288264811709483148027343627561504125256846167569669493343788720922818963230443517782553810349654368854426582510666968555",
      "1.00339263539460123985594712046442471326868253435609837391881387028541726268269414120735244492047853638815363644860257129693419578650590872144627620278"
    ],
    [
      "0.995050652191060388590093286394494358608615157587010914713468522853947107828016295649015334789934524935151614875668605834506745601810962023764135235623",
      "0.998614710251663159465309444995031302620830661335058532565975418146168352028005838736477355921168764430450979430356609888107112161827401574553367424148",
      "1.00382930126682639564895771730032109100410541095394301785973433267553606940548741386291972399962244070072772088845374200257449880136506042383427145537"
    ],
    [
      "0.996495085003308725198192053334806059750289523951725800647088148015480219086496064399649546722329217496346828607719777619357677034145047584446560544074",
      "0.997475119206415461562901618827612360619244389032164501676229574028872992301338821289021483014305806935458421554997930353353524658015479690139692451436",
      "1.00400486594806658363985215574373301248199899488258271197414087289038996146256623589818545783336676680445023564564218976036029338673561609712903895967"
    ],
    [
      "0.998179395824642382519261473049956980683307024159897150429102725606339376519471692757675539104064449799730584889818049421173970183197732261972397607804",
      "0.996507488140684077551918781444294215077848480708763241923697467837280766755242040885133141330131339434150769460607687372638238866773951936715282671185",
      "1.00390710814847040556275205400882458490930254504059763219940965572500637576264454811635957594396235772482279275409640829320227136092809144879466228813"
    ],
    [
      "0.999989600592116393516121878032361009578157369788117611078919419150494164324099480918428151445947652104540280816070934884552351674957950102708819765808",
      "0.995777382840582188235252673694449604874609801593840493299333821017434364209424369872726176693359662305833623952536748482065428394725209896902632518299",
      "1.0035425392925969085626659007314276663529825355376539189792958167016616840671338088780053355006096268615110936730994237846889172647470341399488536431"
    ],
    [
      "1.00180264818720881941544122345725245839707639008042776511910245471740403522057299900823612744703940551161564730874153929424127109209775719174752624515",
      "0.995334310856496043912977751396060291418044238658149596880130410929289915814642324968821170785013949227893431086661643481582262320108744516813517084323",
      "1.00293600049104063733513870545701022258032462215755354499175636222782601242350088167520458568675921231219006739389323212432621067789445069015772713301"
    ],
    [
      "1.00349472203795215742767327936765500931248108780992653716659955141080298562011565041673991073361638810123311353945799069239509780361467046494330766769",
      "0.995208414115552300917105673916878824976619345467596400246576206820875270839552706215927342524441389355334372568228350575348355179982403960543734088389",
      "1.00212897094478392433858183804995439622537470498278125219522110853385802801674139563317870491446945259618080553924328466482216297495909650953232001652"
    ],
    [
      "1.00494974701032187268559923408549272123386747888858905887641301908540355928103043770134484740416144024905968184975776009590940756298341285609926084211",
      "0.995408429348391866779645379211445483415747949720129375605708283422133824722245335501849781910817435046709231424228220929125080205341003462724609072951",
      "1.00117670253717588277061748986674418346999033814199177627156617981983557520996457742525149163441756756878755363743081940653413633756068213882853589297"
    ],
    [
      "1.00606750382092939751394845928613422962177004964658123395133262202593406916649993748443928019768717390559818415262235481031535966473965976642747532452",
      "0.995921051175512115859548286154910488205206852824381437283206419767005184736983135121279448862667980014520283525613055285951234197259899922167275142298",
      "1.00014438620466019901604717577208338379844472823234137958015619233380127668121499739983952506457498852622667246788023858063084850090179988582050651697"
    ],
    [
      "1.00677074352778724233904590538732996969426508091323445792386472052838821364072356645178661665902096911576949273457087863889986421631589020527862588329",
      "0.996711752050952461482893213672822004526658167554689503288763920260237778354746816511354293597719143988755606633540753626362746902565928274941474783981",
      "0.99910262976410255431810683440629655724228682344945480018036249300248721665056466759141821697501624903581643631456463905599725421135990150776769881698"
    ]
  ],
  "fixed_coordinate": 1,
  "center_source": "archived center as guess only; no archived PASS used",
  "guess_source_sha256": "d0fa4da7a8606d26bdc73065f6bdd437e8898be380ad914cee7f7162a1569026",
  "numerical_generator_sha256": "1e33c95e22c1c97ab486ad6d0caca29d4ff6ef8b8d715df2c51a70ef8e189818",
  "generation_precision_digits": 160
}

==> anc/data/order9/nodes_8.json <==
{
  "T": "16.57570206029033865299657372198432755028122036013685460926877471731151597993976366027",
  "nodes": [
    [
      "-0.8756733637571575423509342684776496020815974367805127812437866729610137619245230939863",
      "-0.8756733637571575423509342684776496020815974367805127812437866729610137619245230939863",
      "1.189897959984574733571604292594668369879890875592992164911304668868576196252355326533"
    ],
    [
      "-0.8074331335830644913942279094470512330106706562949512829489981651790662076194091771423",
      "-0.9022914276398263179336562980186069813488599154721483294064398821992571056079563467615",
      "1.177151346627346022464324634297078938725555445944458384650876330572470743385441405261"
    ],
    [
      "-0.702502215305345267431953834773254483053674671051347189928059321872453738323059549963",
      "-0.9224260406067660848615510182227044151535718515206376893903877152214503236808715567368",
      "1.140141207752865204665104054081078510003680320708480785700672756845430329312383064585"
    ],
    [
      "-0.5452009061644033511894859862565159645865553791468273396498782266416534516671618080004",
      "-0.9373159406537279368595513038453504832132292786509357389156599741603404999570186223411",
      "1.071725224081860537936886626480576788033487757890971831821274198284146637811030240587"
    ],
    [
      "-0.3185940206738255926837320722078778313860658708912423681978241092056753401589495137741",
      "-0.9479267972682502251785751191396234448695210067317728992436748500416208064577385724206",
      "0.9637197669332444526906701204091097533003296006822371198470690142316282180982147620581"
    ],
    [
      "-0.01052249321610917625064796925622936664236216569012902429429561708133002172439100186821",
      "-0.9549631245963325898833592533393212161670556619755845399750136417478640503382284650685",
      "0.809882242507160261157524201739784490378789772660410467490328771085978196315990645682"
    ],
    [
      "0.3768364654318152629548266379106802873368460615886944310454384790096722424580045967772",
      "-0.9588715649781827498739201167329661234382884251335978286760235046832891552191247991278",
      "0.6107624314319820869071472500214379826392663337132525041623815391971888632487219613829"
    ],
    [
      "0.8191699128754064461296371783024082934746060973725889489426110048868788393355887056555",
      "-0.9598223266488129967132822724733693026769637004957149028391410500592821124886296857254",
      "0.377891801405531884000850859567119268829336321743097515952944102058480611957227098886"
    ],
    [
      "1.272851183156451369676580617362950538627529176170141498672556563030500732025635518678",
      "-0.9576548368823438929487612652124650614613530602969837236643294708995418142983399464185",
      "0.1328466049539348575817648690564433280325157605926947376239345914679177802473866531056"
    ],
    [
      "1.690483005117985354916353507323403036013277127789581943138139025153954534690459394378",
      "-0.9517714583466354209453489569966510561881112118191663437733782717241244044274537030479",
      "-0.1002299207658191207979821122755596851063632173713967648932644008579794073229760270511"
    ],
    [
      "2.037985625732684326501797240255325973855363109800649591071967746892499281967416511152",
      "-0.9409584952455635480391557934091928556097505161399573046494299825241578899772100031287",
      "-0.3034896534182308865056109596547184210919023313407046875409545522008793114047259081516"
    ],
    [
      "2.300583162171744645028421842794279039796970807972334989463346990923866461592906256476",
      "-0.9231067454908055362944452675527385247939296212668923514730293302241098639612794055222",
      "-0.4692485037616637916361572685879239500822490373505540915945246875983183023356394340681"
    ],
    [
      "2.477258357027553284345701566231795864809430669300674955499283736454920576744240281385",
      "-0.8948012482467043088681129454659213728436657614196888407039896829023875120319538476168",
      "-0.5981565556638594414281738889326325975247716600900184270973016273316487642318200427426"
    ],
    [
      "2.57150420966959327888492374456748600358281864628969205575085742762077791584471128959",
      "-0.8507715891699019396149635435515648766348404669021889058296548525394472199801584535141",
      "-0.6952352065118598333086951420860241643330679868540822627771341730222071945150412258428"
    ],
    [
      "2.584246503691949373233687995870843196708064673044693637622364019725319835192670144122",
      "-0.7832822476754481580721731384828493700403559300554751801817784830057778700270456597664",
      "-0.7666941438381762131132947346155729114342378491672118558095492847747665609478506924173"
    ],
    [
      "2.510467088295064632237868437607161979661825524587909745254865121716855509693110768012",
      "-0.6817710351700994745282250173836769698786045350606085607846303302726080723145269082949",
      "-0.8182489297165320875655190255891440620206522199656024029797898955998845196282943920735"
    ],
    [
      "2.339598794463820103439441062816833039596566298144801712096024127658917123381271553298",
      "-0.5334899897306183188830143092933668706839204414919638247121195641611818376831348327464",
      "-0.8545222434969677138788579014260518379465028860881301975299389247165986143011742273897"
    ],
    [
      "2.060523101194406746212694856201822595232659083322775111453296123351888972589394930849",
      "-0.3264587365929794735163991956151417126189412644413375324595746513977252814227997867694",
      "-0.8789857011082331913735265760764603603609985451117895610646446360590071022345514343606"
    ],
    [
      "1.672155976869096640721394485504783685263287403876196566413438875961077167243110685465",
      "-0.05592958979775260107616250864178270998189341262511737819436661019188695406472268569676",
      "-0.894101789063922166702827300621493915777120245818818841322788579725304088557623776523"
    ],
    [
      "1.196863803515842307687209331917963589669112884595047795637086532396740396453493241964",
      "0.2669087571798473790867914851986327963430405931992412045099257361210523719801249310055",
      "-0.9015139524435385334819000821813765417322561162714125463907993369190903231837084238926"
    ],
    [
      "0.686172685205546583905973430824506090245680453127649573350843743484140358445648504715",
      "0.6104711748903593771247031424053512780010454498553470471811991411240178128638449473019",
      "-0.9022381624815021583357093131694791126644937397008054269310479008730518213458401037971"
    ],
    [
      "0.206743507444144127644968276213841298013779658627504861018975497899545621510826393992",
      "0.9308851682850874448389234556203613351650188079321273090559729375086824556166423162429",
      "-0.8968414392317616102267451737393867920372332762414217946134693860001397467078232180566"
    ],
    [
      "-0.1883842889662069312031817550052087527169611105263974045648364555785948735441049315607",
      "1.190851483075077292709356476475836822968394417867750944955195340284863169918859440537",
      "-0.8855798269921834147114569176652652608488184556194590229342208101946054805357353840135"
    ],
    [
      "-0.4793519569693424778383004840489407749846415307082207224188601115256308397093909225215",
      "1.374101364116146087935039960938635925152937198853266676594806740628707380167943772865",
      "-0.8684652361324862980089942293029649225311962762557399205558286933830219184005057879153"
    ],
    [
      "-0.6758654495273178189046803400631262748332392827070537129209750047946595881717756969483",
      "1.484716386713091165913303934253790999329937744832355602940325186245911812251190416038",
      "-0.8452712255651557410015866674327880448808702607243299354456014340585014790084889949143"
    ],
    [
      "-0.8009877458878485743872038886593360691339180114002438734590810635510832544264837945033",
      "1.536840339587350082741702984101138546482902704957046083220929099069199502864752738282",
      "-0.8155248175963703755053959919040551365340775569867676021659459152426815287589007566798"
    ],
    [
      "-0.8778903625544014778412319689293161624406172706913025894031293591518737474523010013032",
      "1.5453569678456984489596222982540824099898465521578458832978168242603322036248934485",
      "-0.7785193047339645499985657166568844936002683388162532075661408050055296725278490276844"
    ],
    [
      "-0.9243386300862590205352578499793805036394892489304849102244479614328384502296908891824",
      "1.521618268602708085280203556594726128919997729205695322557727159737615104270025858849",
      "-0.733353232795624531213341931483457817848137150468168125289603118205937279771688405171"
    ],
    [
      "-0.9522544800107608544067997620098347117833166194335185185857619421542572084976200583408",
      "1.472872031205124833868370079305481911903587547532425000688534492468725231961285183213",
      "-0.6789906284596451883108570929535460872702131361778317280550196497815456737490480722662"
    ],
    [
      "-0.9690895321023893335700907104249381995669476644062765594309600440744492882498469686993",
      "1.403178598223119742345365107833509026878459494683863299289810910598816658491237299594",
      "-0.6143431434097873322755198476365591051543528792378562310601260107931630908775782741862"
    ],
    [
      "-0.9793303281528306055867400798742537677203474420133463346498822254348713436759265644646",
      "1.314569579446044317357221213336644405002816233768573105010239426636817223851146143451",
      "-0.538380935421039311931475644729637144703776693050568350233917259349617176925259863245"
    ],
    [
      "-0.9856298637277243493984910045345109333922033700434149244204150421942667645850845629922",
      "1.208031922003442681718058823764737346957344390893692492835641483071161616809220926169",
      "-0.4502796805094841933289416548062165030375465536050955330861213027450140006821276771877"
    ],
    [
      "-0.9895461569913928546084599281831882392114763268274376955897096653071011535376021554069",
      "1.08427037359194919759859599542159527579750877950949177312905894094818846582571673485",
      "-0.3496053295079682109176035631207770518195000511253666947891236236608227344698800784293"
    ],
    [
      "-0.9919930676022770874332419497340029236818402805664048950472259205020502016206886300477",
      "0.9442948247282379630118650309419398337300326623005403816054456454064544924381352134185",
      "-0.2365257761740838248570252666590904566968322398360692549101091171841764697116528812114"
    ],
    [
      "-0.9935061432611187577727748773814751066719138151491788147848215386647172054102485799053",
      "0.7898630579734882860303211386112025874287601838125626664604488127066636884516240902915",
      "-0.1120198421806116325309125463354928956699513850428606012145494839168436211188589697504"
    ],
    [
      "-0.9943962879909219188056498083846949235278103926628383247762412798942576845445033906153",
      "0.6237659218403139515951605625635418221926267609619232065151496212940622278286518822072",
      "0.02196738260885262318198904102451897802961707182781010103960377367956032951358716675261"
    ],
    [
      "-0.9948369427925759190115277594793145843937736350370947718362424081799672337879472943786",
      "0.4499086000458264158238837695253524716697981570547486456488747826519972337225878594433",
      "0.1624882554152827969145663215465722464226620453943838520980775355498017355806267013732"
    ],
    [
      "-0.9949116724656488116949447411173451769861996149714933163094320370098278788264245977133",
      "0.2731410586090997166826532377085480836758690627593694113876883687275539794813732430526",
      "0.3057340261575720670032116197705185476614148852506295034500758661041887163189872678372"
    ],
    [
      "-0.9946371208325490237569907160738694596446502945569897258105041560916303422034584467885",
      "0.09883419412592604791010782510143003135954569973961397265246864979160371120276509783003",
      "0.4473735541810274285647019640798464268433646606082856827037339929447297416472849865814"
    ],
    [
      "-0.9939688020778937006402237267086511556754632053162517972241842713992300012999966133493",
      "-0.06772471209137455871749805947182749800385386238172028558964897733192849794990514751806",
      "0.5830420158309433863331350258325847133673144024673854294662198802944327427938776086759"
    ],
    [
      "-0.9927921582648616324730057777813553978026115490484029540104761775185244976191710262764",
      "-0.2219700699399494359001022483732613268238079566601681814393819414492027961759394884352",
      "0.7088655360068867748425970117768377701976693720475529286381478409135880748571246591573"
    ],
    [
      "-0.9908973011180820353342548823623992979390261056393813863722786305881145307879582989344",
      "-0.360559079335286062805359619447366147634945024988131656943259359478048858791173740977",
      "0.8218796241271892296794754369576764824928884532821487086940048546013307984748599315573"
    ],
    [
      "-0.9879317900507033848787578244266095895886362457591283347113478870820005483443192500921",
      "-0.4816139526359171065361426547313227079460895851575959539874529910637780469415091181994",
      "0.9202310367101493003261893731850844188250685294700426597053502396422907514129514157701"
    ],
    [
      "-0.9833207599235487834722198773485624663630224090609313805962417231195149842158054605227",
      "-0.5846799102117393859689205358124081579816334668739744125098217664373186089207396428975",
      "1.003127548660258003434599975594193198621159316499295762672381373356336469222890713428"
    ],
    [
      "-0.9761368806366050696255543733521161866598016057600541739751685712167454074173617174189",
      "-0.6704654104631680078733302958248615696335663942525254413241487081046166236571068362515",
      "1.070574786159110483760171702971202356450270462441165805727611197741414262577637667886"
    ],
    [
      "-0.9648935194416788168601002584793021656099931047359908405122914472567280653452615594996",
      "-0.7404765251240832977002877239734654861877321909946648898101042259690944817387239639992",
      "1.122976681454632610480162958006189989211840802986648261995078118873119443924693068815"
    ],
    [
      "-0.9472239149786147898039144291049580264570103293619512859146752563899603679331089164092",
      "-0.7966502509621989777758659007658558702376918755882126329231393424978130496869549228152",
      "1.160668496905703825269423297932121233485498494671158630616308800481178225893630364406"
    ],
    [
      "-0.9194020927496440985660769947867032485641859060010743211809063452316209680995312954925",
      "-0.8410536028263132704094466462932889905762244791250341842008663393781384139367039959985",
      "1.183417651084362802713449861335229178021356715199105261727829397770620943221954363424"
    ]
  ],
  "coordinates": "u=x-1; equal T/N intervals; starting section x1=x2"
}


==> anc/data/order9/nodes_9.json <==
{
  "T": "226.094115683831506773815521261620767003624201610979773036210303884201626185633878637072122100419125128254391154901006801",
  "positive_nodes": [
    [
      "1.7080482437658039301577246691406695790856522301277752852493333354994369475029628236792952513542",
      "1.7080482437658039301577246691406695790856522301277752852493333354994369475029628236792952513542",
      "0.0000000000000000000094225562835923922435351665932891228545833642502403963478992588678272898227977117414905430526959"
    ],
    [
      "1.0383109394519604809579242369175533781501663716318675562181811473717190284628526242955345960377",
      "2.1701302147824183058626638030049405785602597557431618480183054273814690642757258979581163677425",
      "0.000000000000000000010390944382470766358347187216565752091250437340586125741679931874893489172619079516120296179548"
    ],
    [
      "0.56194876591406086913020911210202340568927524171777531436819658238200107094423550116051068818688",
      "2.5065414246110110928036725719838336912257678559381696208665081986127331379907813670404164988698",
      "0.000000000000000000012411055508377666205771153228687912051431671579839893312537812981239618468191903591181069089578"
    ],
    [
      "0.28054093541471971167744436570156184095194239046341058816195134543818445327450519337030500654134",
      "2.709319231322099312394047813371032515100494395649211389376225979538584484778995398108012936038",
      "0.000000000000000000015533638871672738220476889525683607792269764782623805501639269064208067956621380574271541435266"
    ],
    [
      "0.13358099083761271221750768093432217203617460445713875542993156621341253244409920752821292241438",
      "2.8167779718595194930739567106663640889069740093670980664113117874389176877204983796592340435313",
      "0.00000000000000000001990784931189815529730588584783858099381975520208527190434628535868819796389343442955020211963"
    ],
    [
      "0.062052238041280820515154059278257082849590376476561280546442174694718890152849797141219696679465",
      "2.8695637932018716869965963598257866700367171490661412765358113868438474587030087175744101611166",
      "0.000000000000000000025799431225536065531514331061625781792874363772758537746921697060970326816209896695818863513107"
    ],
    [
      "0.028479387344401127144962339910893426903641753312903215720394954670501325673315930150246724008677",
      "2.8944679079669427061075169124261085629223213105045147776390890004754810211957133050043366610347",
      "0.000000000000000000033605025739345566065337680005402094753960161786073502696094270296541709350431482064698306018525"
    ],
    [
      "0.012996863014513833545703033264374836584761927107359736622082378425212139798220030635810825972619",
      "2.9059836876782157359885973181142459585640999574659490523532063751188128873021518207909198213831",
      "0.000000000000000000043873221949526644405604647137353386954383838355629473495338021761416980904344840870205102573982"
    ],
    [
      "0.0059157220222047137302963107369469245196557420903431565868879498900281212455902875117682454624917",
      "2.9112575889940343204955496236239793716683323308789879079763995647927681406685970072819130615598",
      "0.000000000000000000057338783505406165773025427900377421178842200679837950353000151748181119080389990611599711986406"
    ],
    [
      "0.0026894020690694427301164281498740319236983216804072864886846748002922967869074242340552935104226",
      "2.9136620174800705948029501632118676793546429154225222191545303326620340315753564255772959581212",
      "0.000000000000000000074972697047992770622824590270479004573219091844625890285952243814587455882896877938483530766263"
    ],
    [
      "0.0012219856856982354741250324565117373840010997403719472459386331179802992246547057809923493148655",
      "2.9147559404797970700439959921127681959647112184724233566433257327528578734415447919168334129895",
      "0.000000000000000000098050800470194408959976020246165060079945495072241427499942936760360852855189280523852781707242"
    ],
    [
      "0.00055509640724389932302414148130674290627768876440971928359222904998728845879539606303248101296841",
      "2.9152531583170300146734768961544170651976633831530245787476063832505872214759884813426316155556",
      "0.00000000000000000012824532161434130424806623799377632359549485112918192065856683837217573919577816863099244308794"
    ],
    [
      "0.00025212829563434800455769938769359817531783613983605320610148498454581511577238451947895137557556",
      "2.9154790588230737862513200134527268605425239464079683834540308241247347796107832525003668211322",
      "0.00000000000000000016774560926746657829313575741387165130075413617287705503001530737272767577870392290487619451905"
    ],
    [
      "0.00011451237985910533372799124262383362773166016141378695045613801572717601693960123118872037754621",
      "2.9155816715957123610885643780997295690837597155344581257868562686583588144985149292094591585246",
      "0.0000000000000000002194166248377451444827648083303513737176194519927968121054202739156545081597584027606254395775"
    ],
    [
      "0.000052008359478308021809854987577645661724817790392573542648621835596174617946575233582801973815073",
      "2.9156282780853173231995477778304248676415596367579249372783101185993763818105148849583751764944",
      "0.00000000000000000028700658934165125288957763735031080112345694332563195275451583741902445904348761451114673737248"
    ],
    [
      "0.000023620509678999912572149710660750447745295523676868131677964365993462087134383998518733196260135",
      "2.9156494457781007059801452487167404022884051973733950459320251154267116334984167433356171201976",
      "0.00000000000000000037541879171071189481964125995585996181956747831523732691451866856168504285206168863958611608853"
    ],
    [
      "0.000010727617567285545798062934662335115100441831711629639633628563832837585318738712846770301570196",
      "2.9156590595219943757210483462728194377552273475461318784351145291752082816305957502650407714049",
      "0.00000000000000000049106724390391432956465912632742211931233661997746653556710850068397601319556462944933659202653"
    ],
    [
      "0.0000048721017684451759053993752723180842745147595186446475149946987674468446297453299488528680195225",
      "2.9156634257648799012734332943576667649668041933548636166940527790329808481795741101386822386637",
      "0.00000000000000000064234196524366057179246710341980586760239818755065317720665149476083031868866146311533932602288"
    ],
    [
      "0.0000022127328752211048209401752510032445055719922966898723947710679205053790715088261973135755813017",
      "2.9156654087596139667751998264222692480372181806104482454930096502277185254940106601138093625778",
      "0.00000000000000000084021763992560602021553913533425125094899127422258717042703442949679650993864052509647365186303"
    ],
    [
      "0.0000010049430001716384879631795800745443571639149345327650161819261746888729506639589075215901885158",
      "2.9156663093648574523520763427355416690872928199668059266142752055708553519634499190615370638506",
      "0.0000000000000000010990497979075172229200137106530039193878222230131485810032852642654238360651550459230733152184"
    ],
    [
      "0.00000045640856064951298066490929342957810663293994357372930367116516014593399340371500648844554874691",
      "2.9156667183872044568334341653420359000404342458006968553062185901701266744631591646587527889195",
      "0.0000000000000000014376162767151369891469305987021183665660012486077790389615096498310925638307199093183590928164"
    ],
    [
      "0.00000020728414926563231827393403822629556971238520540809714814138797592066230860957229517636854468721",
      "2.9156669041503023232430144701402082768187634532402774858977525647892207606941958952827040654904",
      "0.0000000000000000018804795181059846845967042042607130349291372278043375371832268547181888872006713844942754179316"
    ],
    [
      "0.000000094140908881859599149028762792153572627611943371578822596285997382093404060985289947752594281013",
      "2.9156669885171422445112102122114339973835625503288679282496838963284496611061118469181436266383",
      "0.0000000000000000024597685305737788437696436276152420514203704161370028556916268198556728527222514855146019281426"
    ],
    [
      "0.000000042755370279894905112433842850124766555454739882850025397137059667969207877315622720043845987112",
      "2.9156670268334883339060717120215710761581064220584226123697588035832476356815481496060951499452",
      "0.0000000000000000032175097953446752971301895004683434148044702183148320693134859672604242822590263987283517789883"
    ],
    [
      "0.000000019417930988223177603309136830964546223673413950916875461628908034835734679372152046436102536623",
      "2.9156670442353766746577037956536701929310214194661643656689931833332567457805456474482031217721",
      "0.0000000000000000042086762188319226383932057102048271472257106499611296311243102359396159865703731619584566896597"
    ],
    [
      "0.0000000088189165455083501476066618774612426758165289522995877756915408864616680144595341069255901738291",
      "2.9156670521386802005640404542073144522350966261838745200994532563868803526803921836016996621212",
      "0.0000000000000000055051753278372540302379340765883370573068690645728180985315079441537664767150021034105365261256"
    ],
    [
      "0.0000000040052304719785654249003003252512377154051185485508629523086574475754092884598758430362078033412",
      "2.9156670557280726244170488601514742597909842153530730217313678493144532182151226897508208904688",
      "0.0000000000000000072010660444594953210242993534536549695799577592254766478428056236679969079470467195412250654023"
    ],
    [
      "0.0000000018190297002795509090462585122418691088196956814573436174316801951217843711046876970188574029862",
      "2.9156670573582438407733816191793589357690787115903027073754607763957494493217939211808502466007",
      "0.0000000000000000094193825092236870143557588878575143019658033889178547104598980077099780357821278603745127060095"
    ],
    [
      "0.0000000008261369907228935630611868178601351474884499795794861091275502572552609380600029234392789830575",
      "2.9156670580986081897581783137264284587644946180569324343195392979682988477526971220266666415699",
      "0.000000000000000012321060009748430965162884355516137260697817862358734408842120955142068766548390397257211164511"
    ],
    [
      "0.00000000037520131046834354511643660862558620830133827045153864862190508413358474557334991420030921141516",
      "2.9156670584348546895225487250228277756673687859828963024584383587648992536074552287848766968659",
      "0.000000000000000016116610576667279859537657683038864086115342437457443293783755886018159148810217745850838949733"
    ],
    [
      "0.00000000017040276001103733574847309598265094809978690162221366199471055552925576196021582329802493777012",
      "2.915667058587565590204551522066253254123273967576894788971327996279003115361756044304417167752",
      "0.000000000000000021081395292467490570746712546085668912397544307389289721082347977862770557515831012242973723093"
    ],
    [
      "0.000000000077390722815240086704881326726846958891472221895815631263171418691898295243867341395450917973867",
      "2.9156670586569213099215657707971311923967543696252854341616752291013207121071811312961580389191",
      "0.000000000000000027575601294649826101297530644272164817345033589521783127152321621468004810983927324155772622339"
    ],
    [
      "0.000000000035148045591414612368563759700988219154490556824413021145727498766148739289902068673398051763239",
      "2.9156670586884201428696936228268871034753627412262867447847841160341403853516927618899228589697",
      "0.00000000000000003607037277261668457915178414549899750042863992270856279796470841731089470390023729164759036304"
    ],
    [
      "0.000000000015962961243256804874378468861451191211992828345038154089530789856010451760140936342812161382652",
      "2.9156670587027257554560852866211560688926593217657023811324031262188652389057097519754323063753",
      "0.000000000000000047181991720035779163007514456090320673482385924709340060505181078591755010747812196962441845459"
    ],
    [
      "0.0000000000072497951839214598568227893683897859426225923603454501999469400796605144109119873965236423204449",
      "2.9156670587092228311480937756787232437481224374836267379336635707450400575223790684652337817189",
      "0.000000000000000061716588201227716195616714903421623819569568507283108598118469911249023051632314587189007921565"
    ],
    [
      "0.0000000000032925927343797632970871558769415507425248450914832812380503719704989557683167149154708746374837",
      "2.9156670587121735502462988655659636809842208950406074897857720742129893036477741952361184728623",
      "0.000000000000000080728623789416305638604299393023887627920710998764307468338299313185382732597092652543763667312"
    ],
    [
      "0.0000000000014953756126140757826100322509228848359076654751504820591899043622738522540745182820941090617892",
      "2.9156670587135136385448035287756155432872907358848558056769502975031963940430786410810680071156",
      "0.00000000000000010559739105612420845632236821729810083198658944843891025538818694545453108112319718039508689129"
    ],
    [
      "0.00000000000067914510028871562515249583705736512808276457119471539667905341712582340287165500496758604932661",
      "2.9156670587141222306398363648714176027730075024728188879888229028581967674273035953192509256233",
      "0.00000000000000013812707902650071264612445828234010217409909686536875550885909251019668477516373590763834607203"
    ],
    [
      "0.00000000000030844295129289456777439060303891569988938466069466907829300236037666874780366435856825824471815",
      "2.9156670587143985954516706173163029097719020740966956183397337699598622155151999808243086439912",
      "0.00000000000000018067766418825457568323514303458124418529069570079179636492342740100987577194277184533549927512"
    ],
    [
      "0.00000000000014008354644952991998638705868674875937961124984723697453457756017295188872950833812570370678088",
      "2.915667058714524063793394879104084548517206164361540659467114125182847368985580183275619167828",
      "0.00000000000000023633612298614826719132445787893884601047063095057210581378253597307916751994417426134027733268"
    ],
    [
      "0.00000000000006362084107813781186672374593560523365653644526829516240816306412702008386032419812713279812266",
      "2.9156670587145809861389642876546474280366273614503546661100755223484722655326730382715086018082",
      "0.00000000000000030914038699286775713003576342214212478853090401426078669668503002990444586740140605220714505668"
    ],
    [
      "0.000000000000028894267186103196711876676468014069839977369586593975416889360895935285487325716284294156176778",
      "2.9156670587146067586610635302264125376721402659608460631855664196549758308648985934129529709386",
      "0.00000000000000040437228834333455572509064810070819042276278237598387805615115305344263967208757274509528547485"
    ],
    [
      "0.00000000000001312272302713719585931023774598065518999730481439110687637014349484919671104388304414426901579",
      "2.915667058714618359568362534854563335978486654115440024499028550184014404081145699141844225253",
      "0.00000000000000052894074815206145590350595646438633184309875450179728712818978051179497467793105072548286200204"
    ],
    [
      "0.0000000000000059598625062129764368696723870745970642120611659985540556527287973271008239079722131729739459986",
      "2.9156670587146234921970043196074275520900392397706961972651456282462414677686619571544737655977",
      "0.00000000000000069188300761627722951566810374254814186032865679931618860053714884320918180516204486132806368229"
    ],
    [
      "0.0000000000000027067523272044615795873527658040345595521246037602408968049887896817814991758639256192352640285",
      "2.9156670587146256452490659523448273621330315210663584011491319585446156782774107929540456263595",
      "0.00000000000000090502026531434302811620993820569559441573153033426443780352996533743064625593063446266090159011"
    ],
    [
      "0.0000000000000012293082521935871086006569741163167177784172349966316532542898548517441685733810605248117224159",
      "2.915667058714626390252204672643370530358672733854629367735085185215897210210296535497978116304",
      "0.0000000000000011838152861298494112157543015658635737572590443490944313132314646714575135634161933651247444282"
    ],
    [
      "0.00000000000000055830700272160496248769347069532074171456614418775747124735585594140171862537212830659839706745",
      "2.9156670587146264240452260572965347716116626476882890704723937540681750329863731028298201291429",
      "0.0000000000000015484941999480409193834941592747507840249402991299824700706419495261624818616812990482924513203"
    ],
    [
      "0.00000000000000025356269164529759559173911418137894500557244137550506228708141679387732115240661557296545082994",
      "2.9156670587146260410115616245315261705578281063799171911017868213076130822349609395156067207886",
      "0.0000000000000020255138748138377865457990039979571332642880004403319545482392710601231149161388011937285367882"
    ],
    [
      "0.00000000000000011515893277532104653444337147009378526390714323469023838176504767500806260428075577928867237547",
      "2.9156670587146253459475200604705647059989050219273560863605649917632813127386278605632353912296",
      "0.0000000000000026494813201115198603791146759142941089362297496418490778964678759202181044602190581982063443455"
    ],
    [
      "0.000000000000000052300989991470056898786825122580049538255284477302541256206602570927835026537755450571348151661",
      "2.9156670587146243486425008785839575355562547945537119786319259032204301230494117962463522587632",
      "0.0000000000000034656643693764168382885726369191002326114848270201910496713156053458948575614076902284361282564"
    ],
    [
      "0.00000000000000002375320340476493965825129902116513250270435256069594954808317928178540952043207615272221854297",
      "2.9156670587146230040911691779451315874383871683226628124779534183828524639222835061810488824087",
      "0.0000000000000045332757887342590949418595677229681083175496412665230607355265407459394500746957773270705143191"
    ],
    [
      "0.000000000000000010787839237462939409971414136353214501672710440126784855354943790922419498138028668786673846882",
      "2.9156670587146212271687458878254986975484360812497228332500789415441159547357177109509379591093",
      "0.0000000000000059297690677478734487912056404420399360821144518625966207410153212248225387876546476487832698118"
    ],
    [
      "0.0000000000000000048994433900229028418525570013168019202882502845928393347437908643984666121332272938089587410316",
      "2.9156670587146188946031973814729932861129478097222308145878617421651229855566722981714668386133",
      "0.000000000000007756457545380698200728486997076841255307401204689485888418568206339242896922062668040117629766"
    ],
    [
      "0.0000000000000000022251486144397238641908422208676739956035353257215831757314964686304064060989627484961848051519",
      "2.9156670587146158397325068088411350918708706908201398538859984282858330847552779470621552844145",
      "0.000000000000010145864529618676558826793837091149872644287544834797873591283559003342850070494130216541404587"
    ],
    [
      "0.0000000000000000010105813991903040340352233287977391465571016020676419380618933822482356715755548981764892421428",
      "2.915667058714611842094226667148204601493737453792920892337440639132420146682580735743586013806",
      "0.000000000000013271337650095010350767981541459081421407944096332547001941500026971009662722528348190155490539"
    ],
    [
      "0.00000000000000000045896923817224878108995536085848969117254937998833809630080722454987052033513515827982463366202",
      "2.9156670587146066121945566146094003015690962888034233452574229597969078602697035062486529870369",
      "0.000000000000017359624949521076937457557339322105802857305254597874542988590203045818110368673906650268799684"
    ],
    [
      "0.0000000000000000002084470996173033070184834766011148516261429864519900790461076675608078021799937709502704649762",
      "2.9156670587145997708526853256781345176317457506130244791365523064068378368857790380169809309896",
      "0.000000000000022707325089108641125351907365816388829505988320119458353010861043942412237654499680566785507696"
    ],
    [
      "0.000000000000000000094669075234535669500394860710446648075942624444729689704411906135642831025302283456025852533359",
      "2.9156670587145908218492693665313929436051375087869844242097265023001800671887909529291496257956",
      "0.000000000000029702405103901031070875060679598769290818257943636092629081153509047582057042509855072388957897"
    ],
    [
      "0.00000000000000000004299524350406582147577863519454636638992557292604069365835758128740268910558844755591664509595",
      "2.9156670587145791159980205687637447061638303799424878589199995124899619227019668988929615696425",
      "0.000000000000038852346786517815364053470161630699651716708952724879868429448381606586100729765698795727266334"
    ],
    [
      "0.000000000000000000019526872522987877594108261921893021051102448955735334919678284169981638847374739879656405591151",
      "2.9156670587145638040807595590077654333476115313278406844910704078116001517015141511573257636604",
      "0.000000000000050820963674136470610445115630584986812276820651018730703842713378855681250358153010686348110696"
    ],
    [
      "0.000000000000000000008868393790884450495872966133792800224950743340041226842343945845996923844103045563537394433582",
      "2.9156670587145437752527524175292688373809111834529070607147555335117125134986112467729795539934",
      "0.000000000000066476559651839235893559755939874774262516166737031216974688186691552157706150148255505558061332"
    ],
    [
      "0.0000000000000000000040277012275063752533785284097066785639555855874332864711599724012524487040749820553071941827027",
      "2.9156670587145175764594118855799378418469634676187859982438379306984065189450036926414225501531",
      "0.000000000000086954923001460033369739583418330557911372460290839851269816701774431675540839888883891953581681"
    ],
    [
      "0.0000000000000000000018292350971977688639798557669451870431491179538335200270802121799639138885188273565189342302932",
      "2.9156670587144833070225686037361048288670852930794936368330458180148180828281847569953296738812",
      "0.00000000000011374172601275149948450439244684379802068269651854140776554196020608215498190074524018289519815"
    ],
    [
      "0.0000000000000000000008307719097853319637340032581643791664835596593651375558446186488668611641019520882142740744937",
      "2.915667058714438480750711706043921244313084970781257657442358215751690980190017128469700491647",
      "0.00000000000014878030811599449607378626747493808440286686940500133186724631041724327433317782454916278334069"
    ],
    [
      "0.00000000000000000000037730632172195097228134337031091604705263541475936778666631719494330145879791215892163257777519",
      "2.9156670587143798455704250750091494279217778344688794731126606154095217511106621405870925894497",
      "0.00000000000019461266202878428580297076845505405350168759998088434916961100598262631911168357283872546318349"
    ],
    [
      "0.00000000000000000000017135877938884386491587517193716985365817851543541097836552780074962784773412117084344278536262",
      "2.9156670587143031475939819874205923748458210718476717531476923997134778527005603772982246617288",
      "0.00000000000025456385123494742927535489484346724360184127862241979732875357284323333480371731437485465850212"
    ],
    [
      "0.00000000000000000000007782491196973610224223739606925307412166457242013014752240404201879683645374049834873539178641",
      "2.9156670587142028225067689522414698112464153757482257039515289822683061206055057607288508725803",
      "0.00000000000033298323798676275216507355646735074597686594758758754030592734142753627729499416857341855337332"
    ],
    [
      "0.000000000000000000000035345238479749822336263792015585327289383246066971107370024184467394541651495760448812007078545",
      "2.9156670587140715918852781268750328601760115255093725462612282677834869172699191588680317947768",
      "0.00000000000043556002253365741850106437863785007331027707197934484857639184080677284035037447882338843594893"
    ],
    [
      "0.000000000000000000000016052519065826815248874393406365989172044979382574221059609496157765937363741687769875960120344",
      "2.9156670587138999351592271717532425664443088653204319627916689170520313904365358932551429769341",
      "0.00000000000056973598544038479714487606798148026233199347768722544641790953157797495026128258257265760639318"
    ],
    [
      "0.0000000000000000000000072904690827420014324717239780721204045549919486266582739570913307568148674480337358737874721897",
      "2.9156670587136753989095260209976086307903994634873025603267036637748312885034301682148719783411",
      "0.00000000000074524537678533042452546548138320504543791331874503595482463172857402520015881208574418167890061"
    ],
    [
      "0.0000000000000000000000033110653367528805132932510004873064881238352624566203221268919682415027871295544826386671599319",
      "2.9156670587133816933927780798508555863872540547594916858686397805983154120669178055326050322806",
      "0.00000000000097482112033103218926421383515325476649734112203749221096278754638175708851053531312863278008904"
    ],
    [
      "0.0000000000000000000000015037651953288307698030220620676204527044095482666754274815380677207498806489491578568851435296",
      "2.9156670587129975107466266679625378868748839809913484384062861086630611405366803805281460963219",
      "0.0000000000012751185666424586793568412860601554685146765856852139786088548364831368700850334600469574757101"
    ],
    [
      "0.00000000000000000000000068295534297746488693177540284144281995687324981391564317498829370583846154866481774253762541533",
      "2.9156670587124949791386489879705023495877751607779101156872640634577096382424675763862706865952",
      "0.0000000000016679238119544834938778943380706623237637193211928255871130167903362545873214304421851356466872"
    ],
    [
      "0.00000000000000000000000031017342464799342205068251140449522898589426607590204211003046667551592923349080110132569263499",
      "2.9156670587118376407097895279270844097049092082277526496507985495241227709326239587534811996486",
      "0.0000000000021817342443769304759186838554845150352721797438151041245721455725310318571310234739483233551886"
    ],
    [
      "0.0000000000000000000000001408694643759094540651232237758381892715943639689419930972125380942353230322965794552504920395",
      "2.9156670587109778066153849537549779204054438508408281309186043527398640619810676892713658147095",
      "0.0000000000028538259835195980802598691227186333256488651723522590792720301242061257107625190504299335841044"
    ],
    [
      "0.000000000000000000000000063977776355553622362664182686250574453907669011931926529822528706082533615605759718409269079243",
      "2.9156670587098530972762655356527626033499935806760202966506067894418261074066430652969893504331",
      "0.0000000000037329582029533634185492188197595006108441968736179051398489161172422713569130480367615713016922"
    ],
    [
      "0.000000000000000000000000029056374179725222276227706704157188982373288062614548750440256346447153256845475344648384998985",
      "2.9156670587083819168407209825897101243691289318151920237689477170598836985348103775364413003358",
      "0.0000000000048829105297478040579343093562584473014653337856813055900178047750477748649756168709673439416088"
    ],
    [
      "0.000000000000000000000000013196346115265275310729510514314188935371114074495903929825198691407537152491946234830860581024",
      "2.9156670587064575335368327218485722741192398862114755101940594285014504104768907189758043066306",
      "0.0000000000063871101537263704844501646142532400020021761966202680302238903784677567496809709005509626411191"
    ],
    [
      "0.0000000000000000000000000059932994294788325159462344144254830235364786171138537228379691948808838743896603722711513573202",
      "2.915667058703940336454265338028622068616400806874245330042326160923114929529720947842002453295",
      "0.0000000000083546843357656460673668652048290965654417266270173274074672793212715133151171514702559139471458"
    ],
    [
      "0.0000000000000000000000000027219381590705955964239322002253684419682480496774170994907407734558178060908209228332872439354",
      "2.9156670587006477069975032170938006551816204746265874045844830045434964943469179682679119447819",
      "0.000000000010928377414870888242002809401149786001470163594611738663636786501963914090579559824881549806521"
    ],
    [
      "0.0000000000000000000000000012362051035489470879136891541006890724066982649961702020209162435360561188751806430655449751203",
      "2.9156670586963407702007723464761630708073884708302590875386676695354413883621491521962429586385",
      "0.000000000014294906680144281831832384474460087316999576664327226765366888235662779139347856482688229913668"
    ],
    [
      "0.00000000000000000000000000056143930123896427022242083909930741871610313240781658254166639468473091757334317901758964157983",
      "2.9156670586907070647338761585432367180361953939742916107594222690022128054726554729861506498182",
      "0.000000000018698508409483531694204147091301415795228668945742521491178796733658220626603443592944069173088"
    ],
    [
      "0.00000000000000000000000000025498526747041720347105615665232913923943503068250234667399491369218561542505203708308683466107",
      "2.9156670586833378743357713981194445660992867486617340783953620096574632624057560061330594373846",
      "0.000000000024458656818308254241872977656568609555068619308590346265975445379577878296617311453217312098326"
    ],
    [
      "0.00000000000000000000000000011580501486760707411430748533762634930860872629665294166350009990755800935749845499874573032296",
      "2.9156670586736985761078881839852813642961163866992860634307445773840871422045049690902212391639",
      "0.000000000031993241399515339753856481992334205570190810286371823316454849730346174968213325072175983021141"
    ],
    [
      "0.000000000000000000000000000052594416930842158137137296061969375591793756247657973377897436567158427863250361479114457368525",
      "2.9156670586610898544836165561282335043535626202530280419511836573511446440153171440346238315853",
      "0.00000000004184888413335948200059579545064326600716240676743210312760974073653788770836248918007344589426"
    ],
    [
      "0.000000000000000000000000000023886467226637969210774411106516769712737850623010379930541074643854256383119294583072898089652",
      "2.9156670586445969670098952010440869645279407760591578457028917850759255683297344597939080479904",
      "0.000000000054740596032021996474253915913191571245193935809137893961191127106044884048243313020969212556672"
    ],
    [
      "0.000000000000000000000000000010848362808640681476555768871126169477298867218178882443825486381947519724676497398809191281707",
      "2.9156670586230233812550446027209944236751549011190278964330446149644597141227869635364048364028",
      "0.000000000071603650037324874206507943969534668960075861396072066827230395230928402395092005457714024802327"
    ],
    [
      "0.0000000000000000000000000000049269309903694193877728685327252153124601834166900076936845114901226145124793757531220607088493",
      "2.9156670585948039683073614820903984427937367210975209597946203683146752673528263566609928444726",
      "0.000000000093661433566797044404704560471322064687288500431550625119780738229072132155441700587655787927155"
    ],
    [
      "0.0000000000000000000000000000022376324808130426396169898804613214695343414936526064394241751113847313413703757523424747768869",
      "2.9156670585578914551925699668032701040657319721888972123809275458274777423818461751709181608",
      "0.00000000012251420330105681166127806534869259987768702422357432908504232058592605247086317836719717183677"
    ],
    [
      "0.0000000000000000000000000000010162511163812654841683713990396209495392740906115106703533309550465158745261925435606141498933",
      "2.9156670585096078985158491726745839672340502763873827754944097909407060424436897813154664895786",
      "0.00000000016025518122942328256526495580433343841374054892207851904729874817886807118728955368376275882836"
    ],
    [
      "4.6154421712708628059257828243217602537464902216678827376397185858500325197483356638242765968053e-31",
      "2.9156670584464504039803289096489171983738829780060113264939915455319326644046919769933202099647",
      "0.00000000020962241453492481637727286369179622868882002276336396864293775496845967599092919919533434372687"
    ],
    [
      "2.0961656123909550653929949373068021296710496420963623911176513726120555486000743429022555313289e-31",
      "2.9156670583638369970459689299087966179645121196177177684580713142282378371359405520602203275991",
      "0.00000000027419741650882471384597585352610605665339413972670589990015009121408609125007424363315242435352"
    ],
    [
      "9.5200202098303645181586484930751531068060762049375982293635244399831688129165665800410571137909e-32",
      "2.9156670582557742080543649437491461890361629577680129613203829646989327290200923160235907215713",
      "0.00000000035866499957313127061233477164958191198003979538372227260400145910629722624354231121917329043727"
    ],
    [
      "4.3236461978719293660122816540279288123160893649120279183850499172160690899357308196041104727864e-32",
      "2.9156670581144222556556281739827574898748287337918338745765251947453572376412640950896930161703",
      "0.0000000004691531508784289253362575149532330393471972104317081337702101900106494852633373912685859313536"
    ],
    [
      "1.963642516913635399461356188212374049400354203800040031065416364363267257521940133570429568439e-32",
      "2.9156670579295262832952698101541032233746508100271649957506635665316687853232313790815685572989",
      "0.00000000061367760790426192783644054918350939268664780411382571724043210713261375736679142993204879722475"
    ],
    [
      "8.9181486138734274661214533516663687240368970177989807023690010944544381692175069370934094128466e-33",
      "2.9156670576876723858843526859115662885074904536664351657953988479101548195482080623409179194851",
      "0.0000000008027233873057913052447295076651577752109807298531804314858054366835321321011669538566743490983"
    ],
    [
      "4.0502980570648623071658817857764859504224356326645607522089944227795688222835386586695871736469e-33",
      "2.9156670573713144525863495137938785981426677070410752021002058345496796620998777425564189649424",
      "0.0000000010500054559877501395676737294809246313287809772363157185951339349215231453480648606329008086571"
    ],
    [
      "1.8394977550097665662380212178873757096603874918908208696328403394962244849058148847042506043812e-33",
      "2.9156670569575012247328979554704712306331887862526394717033746506404227445910808857059947919638",
      "0.000000001373463729866523350325598482961620252640637985948047877448231233757514245735332626114629277344"
    ],
    [
      "8.3543283576210679251449917546055538015021361865388592824289922196338913293928943143236286682342e-34",
      "2.9156670564162112189717447568045746421211678510024757165879499549575387943546127527635484194758",
      "0.0000000017965645858770542682646659134104490110265217758415619053209183782687500958786902748389240373221"
    ],
    [
      "3.7942314492480095623873303545024575950001266421954592283962622496738562758203823408322355961407e-34",
      "2.9156670557081747170055459513233921909652332649523555119804045508698855283231884302744852507688",
      "0.0000000023500033098226336774734932006920635912027748976435419845927637138699020987034118757038051348311"
    ],
    [
      "1.7232016363377188721407718197865818812670313554805101722363443868933006734236414231706459951606e-34",
      "2.9156670547820248107896391593369886092670894406614047548840832318076117833867836653169928283298",
      "0.0000000030739309899136930380830408816853800382594810043810670129550126223786819461974333430702853473414"
    ],
    [
      "7.8261537831472027994675374145568048250335100130560721743493702826850489204500621310940753953201e-35",
      "2.9156670535705708161148705073465277589948499343845886099378372491448920836040483641169477703113",
      "0.0000000040208674135289835820653164197026067249360465925811135410912438152329537584602987206515122691608"
    ],
    [
      "3.5543538137843595945251672067878759526951513090969581567888213237822643010320339158705718980695e-35",
      "2.9156670519859236967480485256157293157734471396281878315880519879583082231055061217769047865686",
      "0.0000000052595112931565153581394700844006749056820751399906958866780569427884889477233881956708880539891"
    ],
    [
      "1.6142579605759160118242409851964616694874561843511938035060732653283166210571095926189581135048e-35",
      "2.9156670499131198565290604243368686431514268699604544072690474604790590136462884540937817645776",
      "0.0000000068797242472498230082070986858498534470615700863027120237519681771066319241539820730814559790976"
    ],
    [
      "7.331371334782197696464084591022392321674723024584029623052612794019321284981729239250666765733e-36",
      "2.9156670472017807158574947031183455327217229692910241221719472497995471888714315962910460444539",
      "0.0000000089990501157489377098928796578034950791911396603591408401208228780653848744605869190888685054904"
    ],
    [
      "3.3296416709964724682079389469735702242435842501259287284451253963170616655710162203055503772396e-36",
      "2.9156670436552029883572304134135376985339513834085773601821847314400085232689902193732029838359",
      "0.000000011771242576046901455911432924346408847418813924804859508026439698098554494884827562282354462828"
    ],
    [
      "1.5122019024420244149715148224997110420005202502029676594222161557209130439707680515433469762834e-36",
      "2.9156670390160881750030987679155238929038955003624293419978196542284133463563806534798481960593",
      "0.000000015397419724101176759538673234745274462320938289437198076637212103168260444806169777328549952098"
    ],
    [
      "6.8678699567022394062325927583060299782949577056146033169780222562359882142757577731161988130703e-37",
      "2.9156670329478759737360476420116316483741357205619148377764868728810333824773984090986988806154",
      "0.000000020140654867403442524313075586550415895188533677901139565000902477662452782947228727191792681369"
    ],
    [
      "3.1191362629202178358149653639503992676985630192335946187850205059159350655899741236654450692322e-37",
      "2.9156670250103273739185106815779892837041435700871788744773091113011566496658241939298031690832",
      "0.000000026345062068026385076507688130947308339248477558677491525247797723179612319076529817363330737224"
    ],
    [
      "1.4165980329625973227781842183452306501807458504766391373879005232164495831519780786647874880946e-37",
      "2.9156670146275860291808238677364477057556244777210278938585293258778785602646071715307176030622",
      "0.000000034460761060620302125930736851825931969422887457629367864125745674063925747013910960865245720953"
    ],
    [
      "6.4336721126756687936390177053341631396445067852582832944397393766424874327795150092139051300972e-38",
      "2.9156670010464008139401784980199032289527631400702993631562452887909062523742002460483808449196",
      "0.000000045076532709030287627505612841526182027316673073616387452726892062261004296084551265192385866231"
    ],
    [
      "2.9219394786138558741498324272666480415112260736832904939808393336287419987624135901241563497908e-38",
      "2.9156669832814786794849204973346901994066382410277785221186754449506265564287788895700757561884",
      "0.000000058962534100734698380108595677694511244113718522969366759026746693662733449214749121643129605032"
    ],
    [
      "1.3270384711621557798464792443619014943486763828282429328127496038328890868916286228174572683225e-38",
      "2.9156669600440032510024838343692383216364046642008766587060471547612007881298118714284185429483",
      "0.000000077126172187695486315524431080093776083460918126764315412003873007548329185759384732994022843016"
    ],
    [
      "6.0269254051652418949457723812377170835229271151631773882623331538161029643418562356912831924688e-39",
      "2.9156669296481333111584932543265863831303698872272037675170753393250984704528431725006281364773",
      "0.00000010088518951162093699967068364639805883373428571252081964603763999660762748469986943365194547442"
    ],
    [
      "2.7372100558540320644636853937560484657646903474141365837904789729516559757526547458002326995966e-39",
      "2.9156668898886977965397882963435085259107564530203459612950059536271078311979669190751012082034",
      "0.00000013196326425732303721961776192395176591745068445532126143808637271142400978986417516461078016656"
    ],
    [
      "1.2431411637611188267712513245752159640122320482058540980347780105038161730588760096056585648908e-39",
      "2.9156668378812142943269071839720044000157524170181129823810874416285411024751658477043741437837",
      "0.0000001726150602504079371574341987543788608755769077488858933242067343844210420664581460530935114631"
    ],
    [
      "5.6458947905565738182994015166804466259951007214562376971185253562892970180980335230489954387179e-40",
      "2.9156667698526246702866971173216500039984428044702596367946112172939850996982323352228462001744",
      "0.00000022578979905183447579463956760389979426765168300681104193259368383241436156103974161496439873378"
    ],
    [
      "2.5641600623370564741859363079469178436288156330873953303473166842405269710858555138614933893244e-40",
      "2.9156666808675660888533645538923865126745022419875292057711020590013459874612152892741607350321",
      "0.00000029534522100130050541827776778921346801970184712655289423656167358609446369709571162313429257102"
    ],
    [
      "1.1645482970227747391041819527303906496799318705555371215598302012779779174870197648751475043484e-40",
      "2.9156665644703189209697795238364877011308271861708524526172022154849618326357396782424834018121",
      "0.00000038632745766998510792395634162862152418223129951315056521881778962501874345546895420352803261893"
    ],
    [
      "5.2889554254982003144401869771557808489678620589923482011725962503830182493939596890958388631061e-41",
      "2.9156664122164555950625528452849331931679108055953453447154203015544809077471901111353138964409",
      "0.00000050533711990097026467520839397492819192136309990811854174298174705279874167223544767033585621934"
    ],
    [
      "2.4020516818879866825537199709818085633403005874496046691058482938832672652101487993977301736783e-41",
      "2.9156662130602125400004182417772864703450186744374631798445668415553180757731414301181961226721",
      "0.00000066100816033418751600714154792620053625648857309476676909724943328042624557117827132248528002255"
    ],
    [
      "1.0909248580426876139782487557863013539397928635675585276804038544880095573093094712021011447235e-41",
      "2.9156659525531405039292246700213730424343537951297445184586652569643681754854514461334998349124",
      "0.0000008646342507770558643252144410267951692896490198976461888616359615492938921883731943012626635086"
    ],
    [
      "4.9545862568216751795959522649187226271100306763625646899373768914715618651182213180290470952575e-42",
      "2.9156656117958974121416891014036644635850554270559058058730396338261029463466948782359502158597",
      "0.0000011309881165019225104507313247692791081669681114316462705234552506758675960187283978790490432632"
    ],
    [
      "2.2501943769124909344974647666930559249707419007208664183126021369090537392837635394713454693807e-42",
      "2.9156651660671393791368581823944609920455200245586002211999875152914759260560843492611274333095",
      "0.0000014793932678472703242443457208636298879566648255614180696645651216205868531547901443735694368535"
    ],
    [
      "1.0219573898070804469644537617811692194123787664025295565425389487107250433569062959342986809874e-42",
      "2.9156645830300404448698138317087204606946615630102164270679553564162664917149166241664854004211",
      "0.0000019351258798015883304626024611963836078481407238940444718498234117514417055247070098204987825994"
    ],
    [
      "4.6413646274933049794009984786529871225913543991736123988746467042655893957423254567647310458015e-43",
      "2.9156638203863308983564125202579313472654383957635427013543872123295174116811254882313674828929",
      "0.0000025312485207281681487996213854549731864801908016339395218299357323251704834986819996644442633538"
    ],
    [
      "2.1079425930902911992126619542188588728996850532157887409140081772743251257568346676189011752554e-43",
      "2.9156628228076652365919040862455575838948525339580835370749232513919463601809370143597748971778",
      "0.0000033110087592526097461842995167890658483917817549798261931748737448266544960944509095387483346113"
    ],
    [
      "9.5735304051775796256842070101754018469332751055286809244946987223578636024703094225449141636112e-44",
      "2.9156615179217070633508994898295971799580907481728145993439850835145914753511862955507319547521",
      "0.0000043309766557491765116296664825487512706420684599254593260229047655085603378787369180210248410488"
    ],
    [
      "4.3479625041802318280232583197578904858343190881541602814874830911384025234667446635403451677633e-44",
      "2.9156598110617477291365788040958295658446680176326986871379388547531938272419728259842430988807",
      "0.0000056651487436130173376468560679316423616712536106299735788083239123622767941751665338649256418988"
    ],
    [
      "1.9746943699599410942215588155037467183228990274856102227874634920313372791868827462217650496344e-44",
      "2.9156575783989860113816929384422924041966077029001933691230572071022708559454608425409234121873",
      "0.000007410316212282523760088742869518693290482159195404334563155848051920006329235751680405704918478"
    ],
    [
      "8.9683912498813396572943485613958484189025044783525330063617396994430037258192338310427853806197e-45",
      "2.9156546579592849799289648424806135072352575418393568007043978366509209247265067508130144493308",
      "0.0000096930867018111113819920686699535682936848279716986689933428730974794696091019203510730067060552"
    ],
    [
      "4.0731456284166083624344563824875116775209812228968008403220255485353848267929763679884012509849e-45",
      "2.9156508378727857964386848212458108313860241771000072072731461768996019501832084676158381401295",
      "0.000012679069054902608113990192505558817624892132933200217116485307190843279896678426110828730528585"
    ],
    [
      "1.8498916345560513122526295805562633507564708654283219617281993857047505126706232351433748809836e-45",
      "2.915645841004077219029778751558329081129195057100459269021296929430176811600500081849966627386",
      "0.00001658488723880901711745091658612596596214726187758451203963089629413342213424417305102750254449"
    ],
    [
      "8.4016366149272875321196595851932882530809412843684154086387258543751150009259859118043470660409e-46",
      "2.9156393048481558597177452977988596756197603885553125262776625322594882637074704181379725024553",
      "0.00002169389481121517231827694924783151359107271088264538388307521054188094370611661735500487514478"
    ],
    [
      "3.8157783520214984768413792759906493121880432353133361442023017780770190805966352338375515946859e-46",
      "2.9156307552341602385097030071090789435030483797157987978069012969866362036496147692343562680845",
      "0.000028376729618767222379179816162880362310212782892958428578352106583756151291755175750730559882269"
    ],
    [
      "1.7330238217878239090198363808745329054400770176458567109888164988278987259669859736650741035365e-46",
      "2.9156195719299802437179439067533290542985663267508566797588420127018886543823962311713841467024",
      "0.000037118199304538604250169080810117532801290312121409200406506668940887293761883833782236440785523"
    ],
    [
      "7.8709786228770848695806696583883272999997480258655170512506380695188216341434053801508082314377e-47",
      "2.9156049436538718770436988210898573332464746140678721157147490848115154153267317565196521248495",
      "0.000048552447039971460577259498969118829975116576550982506755084345950174181249730677880938171447563"
    ],
    [
      "3.5748399766814329484324432127961470869588189401381116701730395542769462651445775900672648268766e-47",
      "2.9155858092317405128251961456678731550651919762918921955972278890172171829868651918878345671211",
      "0.000063508946842571760861010112589771121797118616060074876997841248409060053428047504943936865072057"
    ],
    [
      "1.6236382834217608394453995353521412907163286649785561390541031741426553520358050836803615997863e-47",
      "2.915560780635422507141276007315841481365451163017466247569539686536324498111853455401377138881",
      "0.000083072662190149098687321199693545698798599692345362477892141916274497061721163599846996363920151"
    ],
    [
      "7.3744263680152306011430440068238084274165292916546086735978451483807855139483490416393429477935e-48",
      "2.9155280423258292453172551351769941029335290964162002570610719567232827555770984094469542642401",
      "0.00010866272690920487503728383502841803463562941501324952277756665556136994147345143241513383522383"
    ],
    [
      "3.3494648436438006323580921896778687531964552426806447220053956315796303181091173412629247355496e-48",
      "2.9154852196109723806731458174298168187534673563128235104861180775677804649355581133290492132309",
      "0.0001421353472138305726638301896285795510302312015394332136116599327599072424911100843137823870244"
    ],
    [
      "1.5213647694113201251151128222849515340839210310908037065295488378015790991121518194638077255706e-48",
      "2.9154292064898627139755254703629247312349019143993873027560913289875153533144184314866409992192",
      "0.00018591837436894348769077778841781503115232711428249019460073294975371023000375242439672449411785"
    ],
    [
      "6.9104344041713345538772326615450591041903912783834744617663251563018291697928026888172828714142e-49",
      "2.9153559405292564988286255896229635556267212413951629720428861893710529137907005569131527438367",
      "0.00024318728379949258756010253004059417456482432463298448899637216198683882121404244500199119557328"
    ],
    [
      "3.139031955330725192413357555741771910836590910446214400052151153519778387304648149366594830206e-49",
      "2.9152601085035714252936626238455837264090363790197702268486390342905399809013052430036956328344",
      "0.00031809528109832973302857165812503032518952077753067601496221682521691072182500082768237811199015"
    ],
    [
      "1.425969327820969758579012720218672285716069277644294218317246029341452537447390589458582368522e-49",
      "2.91513476154980154033060651708036812567163920446531973335367163170592266970696855095624729911",
      "0.00041607414912076057692074409940295883690649550647650597499070012223912835040669682261592940726418"
    ],
    [
      "6.4782260804234361370626851531750366398234682012273729318247359961976882998458731850220988770728e-50",
      "2.9149708121008835801288174659595792750840393815324588433307599405037260143993820931154242585713",
      "0.00054422752591373373501032153514353776142046032759702359832232474301091042603133118674746000646876"
    ],
    [
      "2.9433585925218055476920682077134939184123741115217897288285338627768926058306796437030254233247e-50",
      "2.914756376414451337606673171309579932774105258664728278249186130389373892828072308293569543819",
      "0.00071184491214012350135774809499183379967483232688148048902107012332281639457590932539155217707643"
    ],
    [
      "1.3374701092023197398830185026505210639835684936267400838797666913326625081544307422102598664164e-50",
      "2.914475915534883557017026143414446624248518253925798476454418755116286638527078345670943112265",
      "0.00093107329984593122078866084176514645019776422256179236909677835955672984820635614104918620723274"
    ],
    [
      "6.078485720847728286926279422197643136119073297907681105059641501635487883843722968773348488987e-51",
      "2.914109113284127105771165532736100324305953608116780609799780887408728292785060351605832427436",
      "0.0012177944665153577952208870408983752588567589656237607175252813794079734580573759155101320209185"
    ],
    [
      "2.7631139541810793079100170589236426998410730659766305380128273053070140396320657128810020074812e-51",
      "2.9136294114498225211616476557172271877518122009925954862118208874070708262224464800774095933699",
      "0.0015927704150722294264600487546066388720902032604381433099497875977038413214631088775490067603063"
    ],
    [
      "1.2563846086149749010882609927426418750480036890018658706062173204142393162477459042517805844436e-51",
      "2.9130020985823896978591093751279925320134986449864591329947159491581273899448245953369259569434",
      "0.0020831380668040081332302420309032021700612842003870899497026101152350341732564662129104238951532"
    ],
    [
      "5.7148374255426399374598901159297537281451031654238364528432439849407807053412459992308977292402e-52",
      "2.9121818183291514188143305921113546911955256299823199769459029822946542484623109013293881555151",
      "0.0027243582383910449491516668011077933076606214715882825706590842659236198908620786930725896702039"
    ],
    [
      "2.6007046668629333274950937710320873768524514453912477821989524193807675041838520230415131048557e-52",
      "2.9111093243688400448431242992657526038483970707738968276108426838086634310454461574126785629485",
      "0.0035627544774521632292304711426800165983620299675619258856670283078498123043919798734437744082611"
    ],
    [
      "1.1842608093710512797324506060374876257535190876890955723163407671345297314367283464692636947044e-52",
      "2.9097072598932282961146878483241313695904151727080162055871759270822213472404643272701296075266",
      "0.0046588160027505803798392154052682890121779792876002360316815823041330387477429408089037711386227"
    ],
    [
      "5.3970384567773649251865259097015201366363040118385770484198398824471906599995415833206161758396e-53",
      "2.907874678264615913981154153184726043679701593512191884779359234432162530090169469767485622012",
      "0.0060914873988470478013957700167730102176986761843879349570214799384436124376274193011247393568099"
    ],
    [
      "2.4622007906607278564587171717426725484093500653544046740670168421364224132321752609246482412533e-53",
      "2.9054799462494991546410321072211299737348320877026894547356433181412483327895285537052585880483",
      "0.0079637273196795264318725181099869043428830493726800981717596898179944494591735487578463186743589"
    ],
    [
      "1.1248436041990817285659074603741314792937449060924353224096599376612523233461914168477808205396e-53",
      "2.9023515812711228437711109890483977440708432276054035100508880879841803114501048593888426402502",
      "0.010409690123189233417804594871092778046249036116488907768863374345084312162628976011881492230484"
    ],
    [
      "5.1480809959614609180796231835864596309193222671442932340554727737572617235521658315600883449775e-54",
      "2.8982664707392732095505174512315931014591362839231117320570543959762106615719912020350444338884",
      "0.013603967437439639551208349182057926402113550475168614937362526453206659353668552198631214153958"
    ],
    [
      "2.3616891711350687378576524081879191842512020610120808444840995763123642059548287521934071420602e-54",
      "2.892934810357338095657585852475283230846569854577628147041887888102995998348041286925695846718",
      "0.01777341732487547540672777732592859919796551011297084664799645052038489821962244653107380764361"
    ],
    [
      "1.086766287514839635517010593427633531041922859715959547929394421522585756829472042557021429979e-54",
      "2.8859809932748561990071723389304987082969627284007284746586130858492568079171402426101183673803",
      "0.023212197052781081706675397681621525157276035864357587903467136916064158789435505079374713036265"
    ],
    [
      "5.0210102174695307797586948471140130731344268169721839610010154242016157305846182015664170415809e-55",
      "2.8769196118064812584346364104110870434865344851111133618488127394752908861386329403513871530942",
      "0.030300680501246943382802763216874320128669642057427391804111322922910766175729027472968833630437"
    ],
    [
      "2.3319201264960637811711002109345935456358951822143968541759618527880629440587974033503567092173e-55",
      "2.8651257526492313606927672210218041815079146270850608459679223860900894092572555110789223814255",
      "0.039528942594651045705441261196957515148933597870168946206113301822695039667141846817145734738874"
    ],
    [
      "1.0903971735186726126573166180572377702325616805613847766479696206816747408465073026986813388842e-55",
      "2.8497989724557791264528396209204169346963605893950319009237183119974324112840687271348125114741",
      "0.051525357877817215608419583762860568666817809595295646771822634501125532649543413693130402966212"
    ],
    [
      "5.1437812705311812129638232597497845240445860035046612247417199224529001297822929400216934991731e-56",
      "2.8299208992387928712911286485816202142527970470322876206252904596148730406935234818824519890139",
      "0.067090462727925271661925724241937491543752170667537547828163403194970587492826334847480008879066"
    ],
    [
      "2.45434111362019248432685246280461446494267840425706590077199086011745445930484499110370773695e-56",
      "2.8042075864193886901065446117203266371846999738926513785265576207693413579536562787919500129521",
      "0.087235363596460492835398872597175185375870173752077631418673156711781924324391205234222048920932"
    ],
    [
      "1.1884537290164616460794491574382211882900026728748144086288642312944576366912641478681737022589e-56",
      "2.7710599657770486977380834676557325554302619527495506673054022909283157813352867825001299535492",
      "0.11322231355186328483654030129633461652359129354467404063113516194498580699870463066428411978579"
    ],
    [
      "5.8647533672970959131987589611223376888819798823192045671831350282432152413368061455027898675179e-57",
      "2.7285195929493029488178250016374835248692623638582967987007958759850592654059449484447443618234",
      "0.1466021564629509201802527247655044679375646180524419835266651016460273107891664462264364528534"
    ],
    [
      "2.9650169992906925615845435495619322895150196008753906929011521791968108449413520676320203532614e-57",
      "2.6742430834352656397569582778944008915168602277260055894260408937991723291816989175173524846282",
      "0.18923854918417828314659133549919229073028017216051585014817506725246513549078364929683250468743"
    ],
    [
      "1.5457853792261010444467128451244506342914479172676710145925203321717124606920517060429771872037e-57",
      "2.6055178437632949866168210046992457778004060621202954353794773907391132516982890566013441718952",
      "0.24330162756176820707393369767836541456296918929984851360002637518276497499583803432680968440965"
    ],
    [
      "8.376502150825051344265285407712523199350782707227120681154449449736627445091087328206308105691e-58",
      "2.5193538202597858288574687994217471265951874317985481518175252504985955245769940851044170078887",
      "0.31120397878418808738070179561309393128611066928370582864355891656816363281619308292514438344925"
    ],
    [
      "4.7627738078826032930363607152438976901329061178130519663115752965041321561104347473573464235573e-58",
      "2.4126987252938098423239773564498292346261011147130316765666184623202640403933311490692756429134",
      "0.39544091976306997706755047864701195647283771603420195622004607098882110019782150535681784195231"
    ],
    [
      "2.8723947745089457954263224827792681300796293839963310324984257325966313708496222824322802974114e-58",
      "2.2828304805095326638410615180306088130475486531714391013762075981766355409464655552642666743088",
      "0.49829034094375463572977155596088672837555474806295006759584362226174209780026479932455466388059"
    ],
    [
      "1.8594520960170317241639313645195050849815041220329721158259188342722322686784219005888217169978e-58",
      "2.1279654773920201437698340863354949431647907287273143868468307557280014542272796677051346283817",
      "0.62133635720020581394951385918598328079573811984250820045331201717817473616561628553504889354141"
    ],
    [
      "1.3080391507045060529618983529040246053845199981350427340153061576907938558655163306919840618721e-58",
      "1.948061811558407105885269245284810286212959850099088558120457397043874236537913393409405264084",
      "0.76482452944927206481047188739651947706065415422147622683229700780222027470323228162707418551801"
    ],
    [
      "1.0115350080090656448192291183225139504058879500918794781083776099882852928642194791154461010486e-58",
      "1.7456738734549855983947803914879853851403280180921132302951443559108904669164506784462646839798",
      "0.92695234240769692072813721724648936425785098652433869891053755871332215311610314803898238702933"
    ],
    [
      "8.6807313862180320479865007571053951306355124815822359954185981922481568625869347305060269060356e-59",
      "1.5265470393233729709620213258424820665180708493043401360592106054478930111615551470603035970914",
      "1.1033374191574044102980256527149398140073048854859993988596372560947995571042255531341787490497"
    ],
    [
      "8.3142447729179905628213953084525605211126619021315885454268506377653699397646440742179782506053e-59",
      "1.2995289088662310725484718421066848817465938326798373848634483061007737122470047949286681089676",
      "1.2870119192127675635208892323804506674196491634149842323442301781042796084951573883038345351008"
    ],
    [
      "8.894167298192664364203686272655677860261585629745877609509053342045455340072373472552972272599e-59",
      "1.0754876597111135562801897836993227984003734441492867194029885191626444749130296970684389743719",
      "1.4692228485983252663765831190152390023499916251487986730146338013871608608628909597551380436131"
    ],
    [
      "1.0577530510719596248746716752667159788406600096361227356496820770053288312959746345018851383921e-58",
      "0.86535944408067202637974705782658553183509002858214418203350919979630991329176282998156435458763",
      "1.6409823155006153122758328882511027515260785229788438809364176334154588797779636023102528391982"
    ],
    [
      "1.3853304423086944076783760913709423928393337631129859868240216858446125193956865371113388845849e-58",
      "0.67799166077472234066864835738474143440907792257165652691319287316809962824946993175683039533605",
      "1.7948527604363463271180828197409368276206351401920278011426269603417701555177925624637475001388"
    ],
    [
      "1.9727022727039269153693628259361400074086906605692268951277432362923785782423132262579121475543e-58",
      "0.51865943789463072571522126437337327886941730074399399695700491809786868663632100285491641513607",
      "1.9262385430274162309257436037417054718504475396287471430583830479362691627434526938807069124276"
    ],
    [
      "3.0111044409105503242464972089313047617906328578443330822898306718135066000428152038171913334733e-58",
      "0.38876660189047231429093854176755023367674471262867153328902360493536964094210575465074571219091",
      "2.0337204524186774135460934253983636662979523021718567037367446633613426550343797798013072479419"
    ],
    [
      "4.8581572742356287763976964559653290622240430871341983642411012121398080541987888083469981364515e-58",
      "0.28659133367065288074494118693518909162498823624412306008821408705013059750922290132119452601338",
      "2.1185050498436852036689138965774675378911406519400692851954177602832057733634157749518442211933"
    ],
    [
      "8.1817321958024259315398877200581840156253595511097906917191446718577393614018711188706923113583e-58",
      "0.20851635551427961972550517693363757343007062041250733318117444186378594000797658481361297518321",
      "2.1834343399180781288718753211566094306715282738759402767756941585245850483072400503310813673949"
    ],
    [
      "1.4232050260949801510117835198451092267521688584396258101465045313346883241245591429077553171027e-57",
      "0.1501967345861764362709218398848844786336702949296675162527651921946826259950453376381061617922",
      "2.2320161948684407095777354762503870296252633920838147084301042347245397077036279205266207440411"
    ],
    [
      "2.5355906732169695351078592746402840241433614878468355359730406955546321123712660354842845027394e-57",
      "0.10738041269400748581335726878293020515324228778688168934281594891257000738573933442838835784602",
      "2.2677281928156768419302677685108125876887812892773164322691962684446654864652706381147531122633"
    ],
    [
      "4.5968661383382929485772688481191541213512555249700365000983447404490593155704149765276541507609e-57",
      "0.076348190801808996182269610399850422395007319496687296410783101865863215081390702419341369198307",
      "2.2936352447942139037661203990869028272949310413590278649909709297425827456387294200211359833174"
    ],
    [
      "8.4392145330615887968145498681378955905677930423439463298258548216323680961852690644761756811787e-57",
      "0.054067877151949261339481053310969103617245829415765187587598822821867792145826821349959366457369",
      "2.3122482538045234917786278299581394585501291168810459983170242585956310803279133697400060216659"
    ],
    [
      "1.5633098922338555469485452239926200152795226556459825305400119274008985862563922648020458194878e-56",
      "0.038179958619087550937805822977446511873963417342692631253137925336487861374048943576125513833231",
      "2.3255274151117490382485352267067874291168796031882622598004226192463118984980961065776666707421"
    ],
    [
      "2.9144953863294799238848898081670527352333563123640523026717967751985323836161509512075879003043e-56",
      "0.026905690925113380525094044664643424442294871343332038901840380085100953499974136848518599267769",
      "2.3349537004455431424968914974252114421845841213259286604293415963252851581927247665795431228872"
    ],
    [
      "5.4581699223544376451036135607277142051889096935907329051153950654787429019417682282094595020529e-56",
      "0.018933159243038992997694683881888866709370235189621789828078484251878169761171895481777043157342",
      "2.3416210611762184978701540829790725960222508305466811807184432581856900272351531105086189644658"
    ],
    [
      "1.0254595994151638763918316608321432567947783982429600665205165691197623227941956108654369955509e-55",
      "0.013309345194321597573050687164911773042787217686918940137254239329821944883758638550608368827006",
      "2.3463250169981814229408447077600717463321528723289459316672066237888821374539352296026613782528"
    ],
    [
      "1.930936703289207623975459632507826112315165711282717392563905905934803419583976245782645576977e-55",
      "0.0093492365159779077388882607862090508320445470074936988916066013126523481102406612728025272982313",
      "2.3496377924669301368839324327733798847211073594953535911994307650351089101137604104858586561807"
    ],
    [
      "3.6417127917568839636531623432618245606001266886792837951432792059808391078966165590120027805923e-55",
      "0.0065640879643989165352530394994138911393151210753672365823624910975252728146849564665061284093712",
      "2.3519678696819620756669000320687167811459888568078954950730369824205314034003737433721665366333"
    ],
    [
      "6.8758610893599762096877172210225644585043007956306701570106958284903568387808302323009454260468e-55",
      "0.0046069877635152469143408399565095040567575825955915000377781137995165232040485449777485436063394",
      "2.3536052933755371960121836893104660638156732233741228496789192463698524657400089604440764871546"
    ],
    [
      "1.2992367692679146090781940013053219816328865732757778406629229142116226201210842767462301481163e-54",
      "0.0032325883283177525897108338338868697982217298377767151187758264181923673633292683410288567838877",
      "2.3547552442543735513936494305151245859099279618434422164241762802201603994302992796193948275938"
    ],
    [
      "2.4563377673059933479531300568871439550313627458852714626704915950447284690024206718029457230826e-54",
      "0.0022678115742236938368329409077456895235940932763687969064400985804842440772512481148333877525476",
      "2.3555624904608784055799848901042615467756570944454407988182728268647587658531548535197034506029"
    ],
    [
      "4.6457443731831747120628651854171953477626337684027089669537924401913543583969062666345435968215e-54",
      "0.0015907782384554094165498684868270887368646692058289876594303954767238889431594957001474839821527",
      "2.3561289883068164660276452913644235463597483197168855260562959136556801344308546888776215880694"
    ],
    [
      "8.7890112607587540604665873466179420675256548920732824377218470569890568986793564505659960556628e-54",
      "0.0011157695253339200793049493625723725024469727776407058044775913871971517659627509679346879244418",
      "2.3565264507713784139437808710621415395056214970437594631364843254309775362927048210405527936934"
    ],
    [
      "1.6630570774361413337118598140007968486215240729717788055840004818121899886631686593086905047555e-53",
      "0.00078255129649977252763295139163170127617579838108289402813943415297368286238233932854511294181221",
      "2.3568052732231265291431636321507712505746542198199594381433691759277450768770704568847932509067"
    ],
    [
      "3.1472562494334069029919024039887055722455629047322852122291703832355843433401508646902409494664e-53",
      "0.00054882327526378419088094062961710195862120495488160347988634501041058094696983631418761425871407",
      "2.3570008480212044812539936543521944492514564166274960523864662244513136094522528582813842400595"
    ],
    [
      "5.9565886033337238269650894894967219857095871224840798441837441667816478433584519403903561743221e-53",
      "0.00038489225400015195863765584679538731152441915849516560947756797369305108892062926850345668855487",
      "2.3571380200114275747915970447867169093298539968205216518053511635695752768119629761003774528862"
    ],
    [
      "1.1274350939942786262244975008891985326322833170555320130100526034621458680854864031353906641554e-52",
      "0.00026992099322993137290497000250582408301852184452532414520739136858451638307637173470290436148047",
      "2.3572342244530433879049110348927672257563545554996353236637720126058476734925139457629838402582"
    ],
    [
      "2.1340541666579404256275618554617684918850141346045557838563202949755736359109260268135658007912e-52",
      "0.00018929002704993901663477865043564090485156399019104859674619367984583323024084703879650226771376",
      "2.3573016941514942989986224849079720734263846015405270966288355794934270829139254304307676072127"
    ],
    [
      "4.0395530552265485870129556230994637559963811814167490713273166578245324340311068256020941070784e-52",
      "0.00013274381628911059140652087231768462934530522395684891001768966631346754536065048905557708412486",
      "2.3573490104940559122661618794353441947039916778703228762063851890669033382877510891970477338569"
    ],
    [
      "7.6466463425972064177975214548379832884651641644777191560383093744695067982962337381810676707866e-52",
      "0.000093088858811405844479020999649047971221011508263016268928409751803468435081820259157092998517935",
      "2.3573821927323200372783799995054762563403055445217517780689453329199210633742072564031843213942"
    ],
    [
      "1.4474900002070941694104383611354315503049247072078903868989614327288121373380391513357567945473e-51",
      "0.000065279812481915084233992559453079442933169142383702436745785915557395248345515822730649986085709",
      "2.357405462639750282841052717262464095499220947582478661272063743746702024938002230486006263173"
    ],
    [
      "2.7400908610667252870838813222309513644346317940668237636303139836594717021788276508933471057419e-51",
      "0.000045778181505372835803720776314610006739114178736467176819250381271659393580499871106840649843599",
      "2.3574217811216609718408387412952514525774646295905186525997457782866506614720014074705729747388"
    ],
    [
      "5.1870178139065623485520166689851106887337360827254069851950972548799676277646349822457137572795e-51",
      "0.000032102369256071490392628950642479268178604124814684644941186509844713970267570497542409280900255",
      "2.3574332247075255819826047167061889006682849552587858652959541724657213402403080141163215665317"
    ],
    [
      "9.8191272290864071713360450086601616557606409395067530786673340248555024416887974044388445745585e-51",
      "0.000022512041002076216332690133728185652757385915360091002752599508972998401891851750872384683696884",
      "2.3574412496624740298762533275321649455760501860218146988741066180527311872926754154510818450673"
    ],
    [
      "1.8587873102433743731449991660629682023451804599291323676891739422050998331431861579392896599944e-50",
      "0.000015786727792049002078598924708898879167669084824575242206549797497216765425836552143026109205711",
      "2.3574468772432249572052474479513002793378501451931983205855361036026861763897367829135937507679"
    ],
    [
      "3.5187440453881330078825925082744677390546050069687817761957589425928567387453897637982130346999e-50",
      "0.000011070544815164571703766531495255884054071171422775752614209067040173846757285544767994321435099",
      "2.3574508236325685819655642799149842678472403085468324781820684514010849257253051450323143377199"
    ],
    [
      "6.6611079786836372133826547770583711803149166942980081417667847503692083067774263619496797604045e-50",
      "0.0000077632863360821017975025897189822925025918183393502618626267500325289914887650868176291616986932",
      "2.3574535910678035478342440416758374919572437853564034059941608772758314178553969244843969249919"
    ],
    [
      "1.2609731639996081535439857620865218593864864346315497442846412309349901738047407092864572086639e-49",
      "0.0000054440490603047632940162075292824170054972448073210740480918534206450691080842192869033053769039",
      "2.3574555317505331281120690792877128801538271459714862399511612977195985874653449039518990902231"
    ],
    [
      "2.3870725388458237341699573219293760549103792267247141423614011253097882636944188321613850063453e-49",
      "0.0000038176694825769915122649359118582152198908304967879272330443613202860802562768340138671243022319",
      "2.357456892666446705116176448199787751818634150237841832959124749630855958487331033352359287376"
    ],
    [
      "4.5188265462778524160483811491738691282218144254084411197172071760124282694710600933965355735571e-49",
      "0.0000026771612577071862649032609020577686089370985524855218601894436159788935790342263486209097688488",
      "2.3574578470167524017446785776919301036099804715753698117540492995427300839444702758257374520593"
    ],
    [
      "8.5543285032356215279070508517634958770198218784766974558458033621013805628594845724181999697867e-49",
      "0.0000018773734554732069598130257273723321170560543857625031938479613963422738013321282406071883989724",
      "2.3574585162602840727008418054555989910065185632812419751291808510149887992318132111279671525992"
    ],
    [
      "1.6193708426405546229451740062591220010438011569485617434219472437731688945837727975821862750081e-48",
      "0.0000013165179044004101367349341305118920841369833181906407558458631355440749880845700528653300711142",
      "2.3574589855709627016986699999905306472200105328661833768642324831902151410185939340549879841792"
    ],
    [
      "3.0655387065321972762007631095069334972118737098518816391045613941275505276628692168812880733669e-48",
      "0.00000092321496424689096302618168151611075621985672577673656057702232583911864716227610308177504045817",
      "2.3574593146775778146007769708222473920175880519162343884788427208918003973743736913470861861089"
    ],
    [
      "5.8031976309737255203536990300148228650703478975655794033304176924810230930804349107270083050193e-48",
      "0.00000064740921809168539938055863542316645311990523061563068757225681729979102384773762276049997863505",
      "2.3574595454653168526672639388066850540967171283796139917994347631517564545767262788885823612689"
    ],
    [
      "1.0985705834571054361522289561142148984936864660270285008895350305003824464848990334024916764079e-47",
      "0.00000045399901110018205352199309089809395977075622806055673027863609714442283634937067124220557574561",
      "2.3574597073064143133470694852518177037637787696017633617703457322490066723762407089443248628019"
    ],
    [
      "2.0796421159898174845385952401687488759969954307038076127424894309768535616060865499686003169616e-47",
      "0.00000031836911059114063389565503501701824201678504407077071834704103086169603503551071081502647475303",
      "2.3574598207983151792985576669494359553950680714162726977272838758696002380882911477046890086789"
    ],
    [
      "3.9368536078094666605237183217324635313115132601520447450193750701097708918536890084501700646387e-47",
      "0.00000022325795063898860169501472148175257095695564630763421709177370074466515109525521646780114671847",
      "2.3574599003850901276539271943586255445280976259011833798552370449555338662396111700312188523377"
    ],
    [
      "7.4526365854025857140105777859135652816903542401748345756961745717296379614688346959885748767246e-47",
      "0.00000015656076627910660252298023872205270216270199783675323751127541686557737361174816167212001726596",
      "2.3574599561957207086264794366966753084298055364174623571715564926880876707359328055969839136935"
    ],
    [
      "1.4108168371740788773430879268111697635736778400887011503907066585818030683245646753395364691308e-46",
      "0.00000010978902770301101397323948145354077728850123522746680874068124063589272573675696477785404976912",
      "2.3574599953332083267968680233161785681914433780104311756591914052388314036842560735081603260868"
    ],
    [
      "2.6707382849446884569968379559545355704746580918726596941507524465511351580586850033873687246249e-46",
      "0.000000076990109450342762394494278740199511242546609376585714379818593174659383318317089531742151544537",
      "2.3574600227785695080662918181507035997221427799984747650512603747503410014155303977349599619717"
    ],
    [
      "5.0558250314123058889109483339820826852231126994236818255916557300534798265941300934305780254221e-46",
      "0.000000053989702360818638442943819504894463412026863496375668127417209353074197232865316460332290763687",
      "2.3574600420247676744642107006033861514289431642763528538937511766988899462107455839228503123792"
    ],
    [
      "9.5708992255808236262694037275019572584434290501073247666479154782191398012710334928873629874075e-46",
      "0.000000037860550831745232745873889642058877215675652350892814254067686050284635137592272705758890785866",
      "2.3574600555212612595554886813235448101369471048405812298303095520117718348548231966223518837909"
    ],
    [
      "1.8118133441580423255409179370646109634058001707064609113328963309050048833315823884589577220259e-45",
      "0.000000026549901992970478204155862477434188108532985690170115617393479935482416607298283647675087885333",
      "2.3574600649857454435890668659266239282479846099011959300206586695291548910712069853467623689401"
    ],
    [
      "3.4298424124317379275963014743780514831729775114803732384015575578631465198831443158898004902539e-45",
      "0.000000018618252490394124647336312179129928760687400473566797052012476180012511655170556460131540349457",
      "2.3574600716227626791854986809425193779731147398071247023705415852068038635273384178433009523488"
    ],
    [
      "6.4928426812390105535901426640949052501760298920282071160990334221318621809565374711919882761779e-45",
      "0.000000013056143315866187865583569114439711646058321413922078916238106469606035194332897609050620853276",
      "2.3574600762770044547366024524744513756964945847337242966766277464513722260195942049326881056917"
    ],
    [
      "1.2291237062141264064538334376571028177184241651412738373963630113961405467380028527021771244385e-44",
      "0.0000000091556862412534426811041645514304437539969671791953027359441018045650179988412203502080675447103",
      "2.3574600795408149433401226717250217424214275131662316324658906427317396557401251290146408830501"
    ],
    [
      "2.3267852952862739090082618909600072522927419809503191112668497261077552246061955830858750744813e-44",
      "0.00000000642047107466673170869362673735393615920107098137312438393912367459255903132136773715184489934",
      "2.3574600818295784854769732589645848027197918481377718684169088788161885403579805682727008552694"
    ],
    [
      "4.4047070192400708536178689087120629730223995972363221961055998516917093308369371525369399990844e-44",
      "0.0000000045023876659720464232016280610757901946192598798233155946049350004049215802802288102653684123398",
      "2.357460083434585444521827917570785877675574789723357494095526879077276180702677433711355228651"
    ],
    [
      "8.338304346134794445003512540921686814319729641941593516942519502234890015608320207657963736577e-44",
      "0.0000000031573220179561689726487921779436976500998895783275774891099523675300702218259290523763991135993",
      "2.3574600845601046559079687035393136278583534446136292605667024954680648265965031009130506034987"
    ],
    [
      "1.578477730809952604149042621606022444009076945477699848914881551864728839924562860063765377214e-43",
      "0.0000000022140879601921066960791202244846839748902613134890606364573971030807236578912087670865209362705",
      "2.3574600853493806696430198846224438531408886450134143511441866602519450410358903857556831303122"
    ],
    [
      "2.988127854504017217708348187404277869254404746259767997430356255656460907219272971809819966459e-43",
      "0.0000000015526403284154810954152199586513322295920325056112235417115714377836404896350991597039981161122",
      "2.3574600859028644479443575883400516109739160970084844270497001080744869512863453413770977008819"
    ],
    [
      "5.656657615714582180067728479697804654072937347650022401796156953755674020454259067726165021227e-43",
      "0.0000000010887968466292865763602780126017706564215131771229311332432361224993508756710763740414965730128",
      "2.3574600862909977339515386851764100725745691121943970490791900954046321817896308623792861917075"
    ],
    [
      "1.0708301968779604285291393196448319094159180468477415820946160891974250557897454604385267600433e-42",
      "0.00000000076352426989254440773125508733936990209211802921381220617437981782722755816542265543236982995086",
      "2.3574600865631781547519977595930027267624379155540812058051474498444585969049975572958430353981"
    ],
    [
      "2.027128719102840626484273310912147771471682504999367768502207583454172594592828584903571666007e-42",
      "0.0000000005354252379544611448561841935834314441770323178992701076438084508629918441517667038255503134341",
      "2.3574600867540460450622449996964208089680533050406252592709463212088271643701544451496879935976"
    ],
    [
      "3.8374439347775164844859073800419160150179262538608251522051317609232295461947515210183289142227e-42",
      "0.00000000037546964351313508750692282353621978603359571909816671274969731480749922979550782940207901763376",
      "2.357460086887893114008924445799826017202950443933968210283089629217039557079286338819631755625"
    ],
    [
      "7.2644503601226889658517909895729963659445162720177128785298499560689562766400784986111551811962e-42",
      "0.00000000026329997766928316571622941482451994737345636707961424433214019888572317662080833768814310334691",
      "2.3574600869817540449155141422849708067971523442566714109962126104048797673861090939843397705037"
    ],
    [
      "1.3751924440848103190379419174706393997983854433409258316920839091727189653625330901850925150862e-41",
      "0.00000000018464043481911877376087597426951734156517367589394031218577697322935700664737489587691395936161",
      "2.3574600870475744952224517831394904378741858038911130405298176086898078381141823607104748285545"
    ],
    [
      "2.6032998569425657943788873322530966043741837380413902757955450049701849297629954825156760469176e-41",
      "0.00000000012948003441409154671917464257029265987788752322075207899252178117794939464128403646289115080783",
      "2.3574600870937314173481242088433491450876678810917055137142879959356198164300528305803024114998"
    ],
    [
      "4.92816127259680834124313403933951607460368872580887082582421158392779952517155691013369499098e-41",
      "0.000000000090798525946817294090628578481655344804255462594894387945268511136072436723142411789792671228333",
      "2.3574600871260991913475841208087693132969396863035376175170982206486121745307241655376252122404"
    ],
    [
      "9.329226314183323054523359745629083399720934713610106090736666061189144826799040953198371517485e-41",
      "0.000000000063672923407692456055514059000503107908353062592392875726761327024060504743563154941023608546433",
      "2.3574600871487972558072240960479418510377060078135773358536111624343953168922997268881897279499"
    ],
    [
      "1.7660636251120964698503026449988842201475128731393917896488499805679531290208555055916891856042e-40",
      "0.00000000004465095807438970253239837913120604603321825712160316751304078203275973684542278898462006161936",
      "2.357460087164714387773669451495233011606945405274123227263292106087890096836458350570600224066"
    ],
    [
      "3.3432362158756501354691234589071026657111242158799600199375217162947020832423144357268283169279e-40",
      "0.000000000031311709126192956245604353901378406548147484690034380405988195206676389270642276548926770617976",
      "2.3574600871758763566933623992972767886194313706133555890220773651520958235811372139309244349123"
    ],
    [
      "6.3288933854195925957976324771811455375170679412226969920798219481016049939133675202216972635344e-40",
      "0.000000000021957493650376363183263890865894537630249904884800512350133968104057095525322957943886018947653",
      "2.35746008718370374358858339039340158796007210190890496173727832865853331537025959390914397264"
    ],
    [
      "1.1980873889183594011963228324093565104140485961874111710894613745117358074462010686809058865785e-39",
      "0.000000000015397802958076927071076710206013861583054518916304977404137292060302139440515761113576298086235",
      "2.3574600871891927380525617595672637603798227099909961971982100008278067738359699179086153010836"
    ],
    [
      "2.268032188369386606846028330560176866115640874980540772366612815626504433343776892990023345003e-39",
      "0.000000000010797786838093820077472587659187422441038244804607558155506306680000179654955743431828092628618",
      "2.3574600871930419230524647269014446801836766834420587483213409875874992022494361867783353687471"
    ],
    [
      "4.2934848117657664372964753108298668138205946303430019708929764997367148645656538622899372903967e-39",
      "0.0000000000075720023771108618430388263570355573597531427945946965535402779108293264440410930846129340545835",
      "2.357460087195741183410748538946918569904531986875349719795642038391343757175498745481771194764"
    ],
    [
      "8.1277558243740358355571537137615263352232337945919035886263915770705451753309127686659084513332e-39",
      "0.0000000000053099047849948468746228674517119987345868172751716646919171789700294582714412129846286024096411",
      "2.3574600871976340533252833232765187378819478049791801105130921001981380831976634714708665481805"
    ],
    [
      "1.5386199704183260190884411995705671815755918644088415196633433207875103599596369968298711106194e-38",
      "0.0000000000037235974609480979641178159282034266343486457346818852273743275381378600412799982554595690370027",
      "2.3574600871989614378817054238833695285376356187162990439847829394725966281561323275268578739811"
    ],
    [
      "2.9126753614721362310463789626942434950576857102581077182645165334776955432262688637254854090668e-38",
      "0.0000000000026111914643662953582901569902380608022785566442284070767458074068977909046424289439070456615641",
      "2.3574600871998922729840531930090299835645330040409577437732336485642703256866043017871647078477"
    ],
    [
      "5.5138227271442692638364961352611935531943123948730786332502348477490044006792487573077327246928e-38",
      "0.0000000000018311111593255704862638026073639845655212662583051639273364196955805950203077782551307124231558",
      "2.3574600872005450257854704070706410187557423238670069356323945478467861331323164092942755652883"
    ],
    [
      "1.0437909239228128777392665068473779606324623964596530627220032095087393181351638093300591558527e-37",
      "0.0000000000012840759184313675839260838412581385748958364307420689031374603913806084940377990541022283262456",
      "2.3574600872010027719734721613654880338126889034592861905365552404306103696183922923554523476751"
    ],
    [
      "1.9759421852652729361230625461525421134327681319266750825415725656888627059369135480841415536892e-37",
      "0.0000000000009004647019367978354615460932063919161800299378186362063553733025899455717604839057951698677199",
      "2.3574600872013237687921379401462136333686177149794676426629467410156456478911968152421243989736"
    ],
    [
      "3.7405455728988714933015575314431925843328056765818608618568798094459168675008651646891191276641e-37",
      "0.00000000000063145540524162120982541083599142592157772191861996931824249415936050337320901325496463803772136",
      "2.3574600872015488694271499858931979720777087685714350187679427015655064083748620370314844286701"
    ],
    [
      "7.0810174949812349765786966206598869145543536913204246668038387825396393641241117809264902573949e-37",
      "0.00000000000044281128172066082565539853837223777504768981162998077457365962658858817163525231762082267627065",
      "2.3574600872017067223806260752111669778205787712870209263250494119996689843013119236846856163791"
    ],
    [
      "1.3404677950595229271161097818093570649673896817493784478196702846863624704591943882176308951922e-36",
      "0.00000000000031052364045258365125873408288010405230845597694209101187343226657536955503738402234116593419783",
      "2.3574600872018174175588950725538517867623280696482722617957200232450865796421952259384127606976"
    ],
    [
      "2.53756456733142961500041578894586721833918570322074571973037138122607746839665936684780935709e-36",
      "0.00000000000021775626606720390798573206433338151057280077224389548546610643314438567675410296264786031894345",
      "2.3574600872018950431099042315982081271889942842157892096015627450046425059324783121189911996155"
    ],
    [
      "4.8037214747783273959706313576397935502831359989459836775210548244182811900582313243258102796005e-36",
      "0.00000000000015270267778137470908048845671071440383543642207314952311796505625983595683963613918951196378414",
      "2.3574600872019494784183223852765505699474012654154639549555896823248161265744848723636144646224"
    ],
    [
      "9.093656297192914490731632861136698032297900694190850635014070703109225959288055837996677712461e-36",
      "0.00000000000010708352151118224539856295971544199961172903809278252245331949929289659494415550695314337399281",
      "2.357460087201987651452382134782032758359420377901572956242928499505572141272220366210955457111"
    ],
    [
      "1.7214691835415766037150784010037910651090127640804167918054549838964260379495554167888327478882e-35",
      "0.000000000000075092858526377392266993327124551154676536486862510489614629602840113766082412669116114898074575",
      "2.3574600872020144204846825160922019466019950145008401279025686036609011581931391860347730761884"
    ],
    [
      "3.2588169742000453842085443783314576134953022343751459336604367207794758560757464043985279022008e-35",
      "0.000000000000052659245064831548494344782468838102293725174804515311246614611653444826325616947646088911820854",
      "2.3574600872020331924033405205274267021405595744533859658319656948373800281695189517139333988221"
    ],
    [
      "6.1690840433670446061419126422438505452404967682001719897974745377865823306476555758744316199054e-35",
      "0.000000000000036927560692391607926672001150383911028301817297252723235724937254890534521854944585043974316615",
      "2.3574600872020463563057987245532435846811017946966206356004957673789914898455498408239577266774"
    ],
    [
      "1.1678347767127446995182269098541074949613130272238553136823907969779101524114513352024154255606e-34",
      "0.000000000000025895637831712336753702166723909760646814334395308692175439093762535349280005696388808679724697",
      "2.3574600872020555875586656347852648916956820913303750276162615061542042619534696800848491031057"
    ],
    [
      "2.2107626612188908198109051676175751822158754311802779107766367086016437213731853949361127369938e-34",
      "0.000000000000018159446390115187060391067228484577933519546183745294235556637233988847453836612005485863240406",
      "2.3574600872020620610212093905407666949425529894871646027483638386019369420121348600401915384824"
    ],
    [
      "4.185071074863042185692588520636525962775255850754136237250258034280079743586901456141038702876e-34",
      "0.000000000000012734403197114128925369169544013765607636882193938482312485757588689212947110586403104528659926",
      "2.3574600872020666005694061062031806068470681559337984035030790296227380902553463080829847465234"
    ],
    [
      "7.9225238461367199050764579265984089310890797065368770006183579221902363700633202115085716288809e-34",
      "0.0000000000000089300643479386271804792441581635169202575759556951540981693846409887533310064205640163949735448",
      "2.3574600872020697839504314868468050410525708876194890318154235226948089707200198244439795206056"
    ],
    [
      "1.4997686531442984127617160051768611403964840321921041944549667567104219336871016775405726845425e-33",
      "0.0000000000000062622525786207674974006863288991573508951806206732432378834908590048481989579826506354259143314",
      "2.3574600872020720163124009192533042081990240388051653478453195396208122877912596015112761115654"
    ],
    [
      "2.8391281069492772667310403450231393453369011323771991512613004444448446557276177462861922265676e-33",
      "0.0000000000000043914361454175663872266234748598053432317589359767530796066423042861589289239091612187961085262",
      "2.3574600872020735817674698650914311820953025897418252798786796216860145760808772057456196495394"
    ],
    [
      "5.3745945354772309251389736797056425249104099909025919103458982148059531130034008273554681871199e-33",
      "0.0000000000000030795167038004171601818188277918550327785013194168179081929149315471228002751620065108796924654",
      "2.35746008720207467955071758423796659510099164651966137811528445493638466007565602779802365811"
    ],
    [
      "1.0174344141103526946890896374401346036213166092249582444891049289138458992506534839594272089072e-32",
      "0.0000000000000021595265910633066761591849315499362944036932234836366323528528163357037636452994163513299937802",
      "2.3574600872020754493767463723511801999249158644953638573577816598172171109478531323047877461732"
    ],
    [
      "1.9260481515079724257280371253366886222719006533142636111573086878461575294518473902726288887617e-32",
      "0.0000000000000015143788932056234984864420488735926773115989958971209336649289094510017873493379161790820274308",
      "2.3574600872020759892211244232848751429564210740140193521222841653471812137532130320820204609681"
    ],
    [
      "3.6460939697729962624273872051761561937814137613004982397915097786886282754843914835022021944514e-32",
      "0.0000000000000010619658223599338417933565080180547327074735427903730080520870267076180041446376169136685984262",
      "2.3574600872020763677897121495035220612968900215609583551542772483034780848749237913657798698623"
    ],
    [
      "6.9022164508227155696202786131023325649646242962721723405914452254744197122892920571947324880612e-32",
      "0.00000000000000074470887894729846171413926649119628612910810045366230419402914824357816497838450057519519709083",
      "2.3574600872020766332628400358184775650709352946073354692094523032625926314359328678833984393006"
    ],
    [
      "1.3066199699996708143703685817469536614546823192739431221711759055203913818906081488332253107302e-31",
      "0.00000000000000052223085028340342871143434319529553604830751317815458522856824876377226267712403317837395496264",
      "2.3574600872020768194272073781824873264723705951595843384122780967958388779420899147028879800261"
    ],
    [
      "2.473489143908900462969908773259946879982499323542012800619216971769251426346999203649074622227e-31",
      "0.00000000000000036621701271138828348801780253692857786688520366243091887017540451972674391052870851632279895625",
      "2.3574600872020769499759071427178772738198239932640866788462460683324550735678637524977164782488"
    ],
    [
      "4.6824238764977142299577213473676819342939728520394639105194646415724329476898664371564395135107e-31",
      "0.00000000000000025681152372838919523637795423099853972872809000728999580049446580019380517598025277319062943061",
      "2.3574600872020770415238400447650021699601588958264852061457332358066799069050305660400502386281"
    ],
    [
      "8.8640346019660524414483055787805384544974395702305090526346406158052542472436820862039294111202e-31",
      "0.00000000000000018009037382343893905803089826198043052295149041799175899263517465181926665124622594280756777152",
      "2.357460087202077105722288851640703648729070524984106997793522947974323625796569839900939047666"
    ],
    [
      "0.0000000000000000000000000000016780007854312382089169937270174203174374971169904651622907375839026709621018983042781851914594",
      "0.00000000000000012628928123243999759891078813108751637448457234708631719608158295768986485018289520462967089082",
      "2.3574600872020771507417742573768817178522969007332897030787923214363571280075493692260662480923"
    ],
    [
      "0.0000000000000000000000000000031765293823236317885349171047195792669439260770936030743079415800465643998139198526207053734562",
      "0.000000000000000088560994214175735928039825710631744347306793856983679890334265964431079593731490802625007331072",
      "2.3574600872020771823119150296910932428534221289833531581003390815665691507996307836790057778453"
    ],
    [
      "0.0000000000000000000000000000060133100081786819956979780746904333304855521455261982833051492603062464453153374697785890430381",
      "0.000000000000000062103843015527588721767227929280713131350677790771860285710288253326999652431317588724994856055",
      "2.3574600872020772044506351727853691983340918458781222905299146539938504079720416729640967769463"
    ],
    [
      "0.000000000000000000000000000011383460658566592531364560751410629427561543559015609822306370164670481480188456307059946436134",
      "0.000000000000000043550632550147371593942508700604351999999281226886311835349831833679426872018728419659994811959",
      "2.3574600872020772199755241211435825124844312882436194585850088977244840391193499923350588138285"
    ],
    [
      "0.000000000000000000000000000021549392329497021514110500462094630269476474049894747022185431973303609038209549225540150905614",
      "0.000000000000000030540100313015116199234621815660434594959156756216742884314415659233673469543742032288564040997",
      "2.357460087202077230862430649658123779904698629208265769195778417554355960406107788895696383922"
    ],
    [
      "0.000000000000000000000000000040793948668072211755478694769020514965466357695603370030047236143589996896117365993270817903565",
      "0.000000000000000021416399085709027847870796643178150298082803893783412168011160932891857256442773846908829777496",
      "2.3574600872020772384969286582951714675767860284928981810505306391327723829821854454349693989274"
    ],
    [
      "0.000000000000000000000000000077224741305369002441680355469498693317394012250820094697284919731871165573039779182141883586078",
      "0.000000000000000015018357670648934089677656277723097790944333002848829693362970330031256616686061025510006139001",
      "2.357460087202077243850658819488678389483407202734205839944224041432613257098848019518829980708"
    ],
    [
      "0.00000000000000000000000000014618983610058526854466849122838884255601157246075327295889901933603312361159345140689339207456",
      "0.000000000000000010531698920106877034371820114811106413341745416491724812158771859371462939605164719701136243394",
      "2.3574600872020772476049890460916840847791587519247157294228711922433302535994977247080366323785"
    ],
    [
      "0.0000000000000000000000000002767437976205968300006123801879880255084685292748173310597039873722201365413718381277778830473",
      "0.0000000000000000073854068851050154498717768408925057794153150147611715056096527398341756372922799344956543328989",
      "2.3574600872020772502377320170413740608454261497751736138767635403042187350549030206022836500763"
    ],
    [
      "0.0000000000000000000000000005238881960902837381344294588715593436866522399649564892243095203706430400637877999213262654117",
      "0.0000000000000000051790537568845582750079443310923237629362075412597518212304767300244037889251834897277961297765",
      "2.3574600872020772520839562787704434719367244953976928176252448706555874181819939276926082150017"
    ],
    [
      "0.00000000000000000000000000099174342609478166276818941873929274308252373598814933916636878271675257481501299066465980257023",
      "0.0000000000000000036318375187691041062305995322346078980560270663894957567747512499724911773243968148922909305386",
      "2.3574600872020772533786303361921170937283072277277556570176614817759625432801599130956304526751"
    ],
    [
      "0.0000000000000000000000000018774139798193042440764372792669495130241922652699873822195715084501748848924054036410604125388",
      "0.0000000000000000025468443429854390528040480322924301185096424168514487011995850973725153288647391965566838593026",
      "2.3574600872020772542865270361629214427282440160578427953049030926594783158578130335498152763039"
    ],
    [
      "0.0000000000000000000000000035540273410232842864938373998210523670835933214490707366867164474980027055010132886076108721288",
      "0.0000000000000000017859874165282860157890576395440293742822000292422160360049969866664101299943315093277378083994",
      "2.3574600872020772549231941669002260581562860802888676705869006469320549833923374866941167322308"
    ],
    [
      "0.0000000000000000000000000067279302681855733875380510183232213726686989145494489824664385461459244326400069665128049810177",
      "0.0000000000000000012524326666380875143999299036716642431673380548413682438055075146347458351419034099951186027568",
      "2.3574600872020772553696601963408795368351234034183173559212162610485179075338235812017832610746"
    ],
    [
      "0.000000000000000000000000012736268281080465254661634732673881962135913191235716093949335242365191143167975357319920907537",
      "0.0000000000000000008782747123220551299567735557541267907026989800488786396242240234929044438192335389054871295995",
      "2.3574600872020772556827467450993801494424180526739469330607162679011640924811167218882500801564"
    ],
    [
      "0.000000000000000000000000024110316733618992968985541111998604118630462901435183953296234995367974246433663295016449893905",
      "0.00000000000000000061589456331810022116457294757560525146697606190444639977360238383248728099828543938103536513057",
      "2.3574600872020772559023002598625265156103235013250450127849286085562241757344486806401303414265"
    ],
    [
      "0.000000000000000000000000045641891342611821040649376889472422614276289896140542729347087272420743792733325065059197031673",
      "0.0000000000000000004318991629872841214549401206041788750443164830546024070490983454442467325540398216993058108096",
      "2.3574600872020772560562632604194863845840758623807726536956517136949791257727349856064454383254"
    ],
    [
      "0.000000000000000000000000086402110281115965680669427493188657200244779684524167694646808625019769084312802519482011637328",
      "0.00000000000000000030287146225834296781426288695128453506732315573936015267489397939938911739267868100575973364548",
      "2.3574600872020772561642305765218787193647534118068302021069030218626905903037472585388877892172"
    ],
    [
      "0.00000000000000000000000016356299972302874279305607963236121425687750659080117043545766841112798649923644131965602640399",
      "0.00000000000000000021239013758683203555453732545576765925630459643999603099503904955567209856830906268814062988045",
      "2.3574600872020772562399431756560681405219345592393498810528524018124870907270258019180002327638"
    ],
    [
      "0.00000000000000000000000030963196143419428933422995535495984676808915006240195284632005425924677430188302273828156630208",
      "0.00000000000000000014893965317100734361448662280958939436936701639015200838257704666843489632661215854089465668149",
      "2.3574600872020772562930369699975563354111686940314350192255822524208706184369285615391706385932"
    ],
    [
      "0.00000000000000000000000058614693851257456870992634615203692735764062690864982432893075892011637098242043182968443546946",
      "0.00000000000000000010444468155980554211546622930378267686702190191926954361566862857475054430235825574581702390874",
      "2.3574600872020772563302691716899546914052175582445296158531855599301790354372662528889094793565"
    ],
    [
      "0.0000000000000000000000011096019672396837436020666817702518492513736137212636176611650129211554616258216517848386422567",
      "0.000000000000000000073242358726350749884123398911038351474264599902702924712306868360583734701428343596509116595702",
      "2.3574600872020772563563782723258434354110503120916567980351753151268115333693874464871563508082"
    ],
    [
      "0.000000000000000000000002100525388440228106670323312521110306592019543099234859615090167256790655104103291981023275906",
      "0.000000000000000000051361572764504443796332303141496257625758982100250190685591406837423028241101545790100136860896",
      "2.3574600872020772563746870921139192498178462822771738905306289062593861240584507726998591647494"
    ],
    [
      "0.0000000000000000000000039763870628835104039915520475675889212115273531328857835499106018717672656515072754744925367739",
      "0.00000000000000000003601756145920509383789977082667278907408982516802714624187063406315629907899887474823156859636",
      "2.3574600872020772563875256412842554575765643763609702915507439857639996016244893330851671509319"
    ],
    [
      "0.000000000000000000000007527475821469835095910774784455636109674087797555093047843375846340060225894449641006220945641",
      "0.00000000000000000002525749628843424061911442490586208633912622458117672224919160466180288426320613389883692620329",
      "2.3574600872020772563965275972530596398209908504838922137092126310715213424690317860465552115548"
    ],
    [
      "0.000000000000000000000014249843223693469493220500552557674922325357055743684170147427771976261564345003458267674486132",
      "0.000000000000000000017711946420437892020090808464230029267248127855702494765603414750577677165665141772461427872557",
      "2.3574600872020772564028381037237743935398977802232005014443176791112134061540261258112462652154"
    ],
    [
      "0.00000000000000000000002697558075453147526964195410644502783316896080094427473357433606025452704499604934538583267658",
      "0.000000000000000000012420591590628728711346519034899298216871582370635986658808708373679682418266937952400474121517",
      "2.3574600872020772564072592882910797000250344468432862093620605418526487060260616948664864078778"
    ],
    [
      "0.000000000000000000000051065962314190172730782516011776581056023329772422709002539987172258994176216637843664220377152",
      "0.0000000000000000000087100023791390315561138713623507394219078879868184629507338153508101085295973966238973233058901",
      "2.357460087202077256410351923934987851154834084822448044827165527851270034172046480465876743369"
    ],
    [
      "0.000000000000000000000096670115494593483550091338377889943882434511674951273970089771678690818609047338324381292265861",
      "0.0000000000000000000061079330151912157958949008115766499111481132039588838610255214949933937721528489990682872921335",
      "2.3574600872020772564125059937519792417126858896775299758296384815278375769761177161001899503991"
    ],
    [
      "0.00000000000000000000018300078577274221562498711399426361944443071403259589252992755495162690821819485243732310687263",
      "0.0000000000000000000042832187747060722357436372532719921638097455420493601421569194277965377483115122258079252379495",
      "2.3574600872020772564139888006608929357437287065362378739591660269477475104607445945719341865019"
    ],
    [
      "0.00000000000000000000034642854642409174897632010617792948201712674956381834868673626875592339246526718038965938655907",
      "0.0000000000000000000030036287278144365063256069710329984177477938858243341081888120770748897087101137030841749009237",
      "2.3574600872020772564149761032176356912530755151472437247694474389573233082378462229718482833469"
    ],
    [
      "0.00000000000000000000065580449433996293591718942307842775953446321168459976204242412475194042388880446758162090647368",
      "0.0000000000000000000021063097658772457223859825068821905220260154188215753526085395374538120618986091826100186752428",
      "2.357460087202077256415569025275343809330179734554699085326802727798106119116073866759984588731"
    ],
    [
      "0.000000000000000000001241466787988073757171484802551301093671341889165052379356662642149666074559556471601758829586",
      "0.0000000000000000000014770603266463185070062007104470074381716218376503490522041832588609656090280440530894180797576",
      "2.3574600872020772564157965916986174104368329032024574472254474817160595914849612250476140261339"
    ],
    [
      "0.0000000000000000000023501513011566226611662380571828817788914402181868482178514769312556985006268579536629603127588",
      "0.0000000000000000000010357959896956948896401346522940005905920616537522687576055041270951771191294840705279440751658",
      "2.3574600872020772564155998590781006497724439138580206165154581026739895679292478569363853179568"
    ],
    [
      "0.0000000000000000000044489399086375121301398611959805228821347434029011748933688832766107727239376671300641433451005",
      "0.00000000000000000000072635715205055612869514922970441584915735484604299929274669622949599598139498399840988409627124",
      "2.3574600872020772564147873798805084172331848170252769336825179206329352367929463128560227028033"
    ],
    [
      "0.0000000000000000000084220391686809412755253811817458145512845558354503114706628719722245267048766379731247494572186",
      "0.00000000000000000000050936160941306217653792937123056561758645077694736960603058156074191019854342450135415961976468",
      "2.3574600872020772564129407297164784041970953359623871957575754563122149503013518398443830561687"
    ],
    [
      "0.000000000000000000015943291034586821616982205901763245655645412788959247231559561017491659897510176112598685967075",
      "0.00000000000000000000035719239276631593807183960421846409015869424111479072261339900359557925505675288787733754895213",
      "2.3574600872020772564092285384567439517097753462199758161247700188161029300624201250472820187527"
    ],
    [
      "0.000000000000000000030181352036308268621483887511634825071689551482361079673292507653667669870878298806097255949466",
      "0.00000000000000000000025048296356127827523100582495792841862763514273642102194458028777204918004425133937192461555391",
      "2.3574600872020772564020494445106520784440773661668918668551144739381116129683417630481534531701"
    ],
    [
      "0.000000000000000000057134628525783294546437761268622070397955201986029258432060560921524594267535894048637235600648",
      "0.00000000000000000000017565243914779516504905109386498423465228380344356528379328195554123063711966192350938467264745",
      "2.3574600872020772563883526863743631372985238346402958576215797815109833510641481459953591172898"
    ],
    [
      "0.00000000000000000010815836788399032245753781969943374768857090314061141025598950631343310848443336778756567496736",
      "0.00000000000000000000012317715720024128390481426066094956922149050933242871745713511197310554401725272118342232138626",
      "2.3574600872020772563623494944885431271887189239303163346856121018294893379651071236036037298502"
    ],
    [
      "0.00000000000000000020474855346350063273821461584123880592085849563714070419929664340146738553567574563712384449136",
      "0.000000000000000000000086378601569925331326709662547000382623237118922955369296306218703154176119801717219733388211151",
      "2.3574600872020772563130719755762081567640771587526085992966730980169989159196551683233411612479"
    ],
    [
      "0.00000000000000000038759802838705091443889834245753242265055996479482573837072250367666686897149625190131945579613",
      "0.000000000000000000000060573429187415047117277623009214522745294092809776166343721180048069185463234008565546237814747",
      "2.3574600872020772562197507644386512179907437771541276806428116877203283601942605438275456960217"
    ],
    [
      "0.00000000000000000073374013671022187325018679699175944044322066820691080768967104287945209780925708756175417539383",
      "0.000000000000000000000042477422148962869210298263552568385152415109652321709706509505016311594359531474322594291082684",
      "2.3574600872020772560430638676020152288658971215948300801111647391464443024912162092849808071806"
    ],
    [
      "0.0000000000000000013890023911110312422965007369886846718853024545478643135622757874277151306391525283858656060865",
      "0.000000000000000000000029787506116561016804390521932314042133160775751701199294934227687069385549827799681518743350365",
      "2.3574600872020772557085697445430806027968577512202486317865343209106958841369727140866966693655"
    ],
    [
      "0.0000000000000000026294426950152206016252747001190910254208695808334918114509129587265551018604701771958084446549",
      "0.000000000000000000000020888638616828687163163665159866655594934682629984650326569120842649561693020160211877811324821",
      "2.3574600872020772550753449840419181148648982983292547254992918400612606119506439991640084311816"
    ],
    [
      "0.0000000000000000049776508165969252594324814709691786272954578702009517323334783044796942250400892511138514373821",
      "0.000000000000000000000014648262985059919450746673778033112516968384372391696900563923902023313588947354160290761584829",
      "2.3574600872020772538766137520801419561795898040156812282546590051280275129115336475117155001059"
    ],
    [
      "0.0000000000000000094229122007257185953777315322564025450202654763817956659559351366542865272093299278634299387282",
      "0.000000000000000000000010272168158752549707735750806581046015807349426310704147745740950816720936456931120244442454066",
      "2.3574600872020772516073565171793615621251213572729450683752966036972372152710963321789508085345"
    ],
    [
      "0.000000000000000017837987760517442380540455515547042456322880533270573941713502346243034786554027386384508462252",
      "0.0000000000000000000000072034096322075366556787294726199462152930991907499081715977874339050791699250695673129533594681",
      "2.3574600872020772473115482742543662923763443404504282315520114000116530487989764235487974060794"
    ],
    [
      "0.000000000000000033768096376814796512341454623162593229246620415922316233823704454535525887282999954486525234867",
      "0.0000000000000000000000050514272671020723487049160768082568474766606620319303098992854048633153547610417409821020222317",
      "2.357460087202077239179391031999491350314265335341346871950511136949121208231162127449044006434"
    ],
    [
      "0.000000000000000063924493514776093852990509105209458362584515624013568170583088199627169050859116223887674356919",
      "0.0000000000000000000000035423388003275982987421640396230993667461290624517022813850120018636292614199622922076615144442",
      "2.3574600872020772237848571038183680012299124745117442863745684256474126702822415660402506770524"
    ],
    [
      "0.00000000000000012101188131902916342023572419899529388125318128200224564483109203769344000259768784340498105274",
      "0.0000000000000000000000024840829161349206163763323868997358857216972169926114534983362563300466530168469052045353900274",
      "2.3574600872020771946423249310496740492709502586495262533259810303714850743720184428004778066317"
    ],
    [
      "0.00000000000000022908082043678421198506719711854975996758197725975495744113305206692547935793113654361549079223",
      "0.0000000000000000000000017419756500035239111024176936814947889556270619018502625967944036105800190259565579220857095674",
      "2.3574600872020771394742270989552711798134432877569188089428355705546596635695868804981066079298"
    ],
    [
      "0.0000000000000004336600813075532376003198254937522292941770758358652541531797465400384079133680026313146488747",
      "0.000000000000000000000001221569193803990097437798413410588660545422641611975862437122835335548922639536126926692616729",
      "2.3574600872020770350385876797748973725363996403469297671760927786406681743484133306190862156749"
    ],
    [
      "0.00000000000000082093763136128585294292900914338951811650928017177509116958225335318602353176402703039318010405",
      "0.00000000000000000000000085663154662805516643056128642604426624550728504391088654718365222601746026821688617211266512794",
      "2.3574600872020768373373226220372981579258672256947437879398499204929839541157700513026307115191"
    ],
    [
      "0.0000000000000015540710884733677137904664450685967769391253754570491097191459751428534806857854587651174960576",
      "0.0000000000000000000000006007171844218269026432069477059283557584445500529143667675956580228508585299748036496511550091",
      "2.3574600872020764630801211704003037317497218258798340707635141237625764078685284124496662518119"
    ],
    [
      "0.0000000000000029419250083882701136331309549589052207952499908997435537783154346501328506296551839204273186358",
      "0.00000000000000000000000042125594963218327411978586574012746298589424542247363536719263543157841359257799243768376098771",
      "2.3574600872020757545947570946849154978807805602950973794510387515331301485066975266544877802936"
    ],
    [
      "0.0000000000000055691935968530442768691991678536647766478413086111945124685665632793129993633110545250838391752",
      "0.00000000000000000000000029540785531432644470097716841940081799794799841040678188282506485555376242960877493244516443423",
      "2.3574600872020744134007625670241072853543683867193405283034775726411639540517681974318527383215"
    ],
    [
      "0.000000000000010542728734007044036179688610276184473995650596392591978434274985389054775615849553189928138338",
      "0.00000000000000000000000020715624564497099673116446487853731130948819959300057455042070123853463441088224152848565420103",
      "2.3574600872020718744614675363523501858218663008960505036353789193082086569238489435603407581873"
    ],
    [
      "0.000000000000019957849772301704187677052264736255394408484806354568355357354024790762495814003302135936530487",
      "0.00000000000000000000000014526936009896426271592710816287485319506142395453410790089661467861024032339951261766692349601",
      "2.3574600872020670681375725949339716115467842786440034747933141970649115649981821026642082156764"
    ],
    [
      "0.000000000000037781088519231188910120109964102848161341330148843991727598563099451690949320840771621597031429",
      "0.00000000000000000000000010187087006649906541558471438541261270915071615011971082902889458634089050765578954949766292088",
      "2.3574600872020579695547793661603574673566221781305978324829880408228534328764539695811274010824"
    ],
    [
      "0.000000000000071521264363809064626825930474259883660225461776548159881949956074566471175118000421689467426437",
      "0.000000000000000000000000071437460459905854181189420403665923270193909919224005969291065051790096806633611556025436785482",
      "2.3574600872020407455368699585631201627941985626033001641066679065569057477728907751592858803738"
    ],
    [
      "0.00000000000013539290308149954728562125334691635896453556643675387260539280109804981228355532647436619383763",
      "0.000000000000000000000000050095878769164621884107953255962701326196389745968862933259889436222940041391023044680402018156",
      "2.3574600872020081397124591610648925096820985381552243072077789799555678373575046627349534680624"
    ],
    [
      "0.0000000000002563047279420295090483362165519637645869532463466322431939172170765403053115298748511736545562",
      "0.000000000000000000000000035129987173373672086652845816541922554299328768715747963507991380122952548746574772167512143832",
      "2.3574600872019464154509599649821838120379610803537716577522597751010681897231635445428758360955"
    ],
    [
      "0.00000000000048519613709658487105531853351958663845974595088190624880166000974575743996098426118046977219819",
      "0.000000000000000000000000024635080352379617206181448710406692225001498481761544005345483626460444352738432847393321519828",
      "2.3574600872018295687057398533747688099784550023839936293894436348125061758241463037198721880602"
    ],
    [
      "0.00000000000091849765450554228831176035855928939128306786619483876145203840466813979023374831233541840214472",
      "0.000000000000000000000000017275474111992269229406499276562532292746193717545085615646033619783008868090797264630574120169",
      "2.3574600872016083726713618754032842617641371490099161206858235890203070604880012224671947557845"
    ],
    [
      "0.0000000000017387565086161402251006597754052577339990565098341724459114812982673665489330632880430792926995",
      "0.000000000000000000000000012114513187099132698331821122673295672707404652257445347422032900188256525628991851120495445365",
      "2.3574600872011896388372925863626264450272112346807341414677136725075244176011938063299622374728"
    ],
    [
      "0.0000000000032915426418611069152883213471931572627297383259488970062209762585163675098631807093521560173378",
      "0.0000000000000000000000000084953633578456902453735176661882883174122483417225999599367121139507419383956808822880645738237",
      "2.3574600872003969572492732539704448062658949473718838680502681120583061004088751640788173767877"
    ],
    [
      "0.0000000000062310351734118845124276588724187517669385968608126537437806827800524351405888353386446610857238",
      "0.0000000000000000000000000059574163210052030922109628634196990135858924092473856900610913673858096324536564576413261577536",
      "2.3574600871988963760951825831068008720511138240461258828168868248421931670154551898921148750501"
    ],
    [
      "0.000000000011795623984478034797148419047435761258378676556892112032367428956657792576856315016688473071261",
      "0.0000000000000000000000000041776681852025013458654149106350104197619093197115910545121517503567384979498142867483042231209",
      "2.3574600871960557098881672591015303059021710708558438373312599832389246184421494352281529168771"
    ],
    [
      "0.000000000022329635656160823765833740098003015891012256181955731797178873147727468929116975340183172719868",
      "0.0000000000000000000000000029296108455845244959953900102367396686732930826103380635756786941286579972548809197405556064855",
      "2.3574600871906782036615526984354434912633177118883204146797756848345164339081022158753347605534"
    ],
    [
      "0.000000000042270983645441280854334687946384638041921197518349492910565248285907969448654014842819319741218",
      "0.0000000000000000000000000020544043533640764978179074223005464216790102008126811030149998657832319236415447639801928378314",
      "2.3574600871804983475609815206046841754980610978444873559078356138343980849357785442332833029044"
    ],
    [
      "0.000000000080020833562133748681093047747404315991482439122422870040051132289644368207026362295909441882392",
      "0.0000000000000000000000000014406613948418963046250293504898894504742003228072076493981837921256951511139256198565089648551",
      "2.3574600871612274316641810350982020447618617253428912934450257259991098389453043071353935238223"
    ],
    [
      "0.00000000015148296187358958729372499571150526058988587801819114768631706841307868963202297604279708634384",
      "0.0000000000000000000000000010102710555544215773112450257738430882773878244953590746659726443478922386437566100581613316263",
      "2.3574600871247467392233718811919032076848072869092916941844263614475369358345217840894417895016"
    ],
    [
      "0.0000000002867639177963528067845495769995133381645627923032764982694234907756716416310506692139094614093",
      "0.00000000000000000000000000070845766351817568885355240210323159108197810461360745284462824064910783564869214969025299029001",
      "2.3574600870556871819063036615295631163505298172807041896129815354431467149224413364194577245933"
    ],
    [
      "0.00000000054285672481043552152300998505097555397199310447005053529160477162589161153476034501580007721683",
      "0.00000000000000000000000000049680950301038336589226299967158099826471279456091896992773480552962389100455426927280873808344",
      "2.3574600869249543986856747425166186561079340764205349878508024436998182975526388178611547840216"
    ],
    [
      "0.000000001027651686162736724820755397978567322862320896693532389139235879104643093396496142512825096606",
      "0.00000000000000000000000000034839016501368409821950982138557907625470973689879756705537283792029640153478264789474332045403",
      "2.3574600866774714829090049774721119600573946669540973966280547847921816613281126446680697325862"
    ],
    [
      "0.0000000019453898969764839741632694929433279055386061962364577523565397811577025269930869301908374014336",
      "0.00000000000000000000000000024431035710571191763970306058493662698146192498292606283291716560439340014888150062932382873371",
      "2.357460086208975424903985105856153773692503232463463639444143081943157743163377615383232032971"
    ],
    [
      "0.0000000036827087440179412838857618699693393373518266561283014489418644916271008491226053235210806704269",
      "0.00000000000000000000000000017132386788647264170419402997770122533801299827480699594758804286695905324437575575175494347749",
      "2.3574600853220917561600157245559688762780140152925883266969351758360854146414862608320705582421"
    ],
    [
      "0.0000000069715298248279825477592424094671072980774029374359715474856731880612747363752996714457218278563",
      "0.00000000000000000000000000012014172493105072297379193863208828944288282671904334874191625509867696383686570072502135258645",
      "2.3574600836431819169737072165582823857023844474340364823615680724861780947737047510099203815703"
    ],
    [
      "0.000000013197412947626981145023055825091302953175423615024091961071642696368740495885239157343483050452",
      "0.00000000000000000000000000008424998956743014208607077979255779348262125988498566958298385682415828563380476964257743274581",
      "2.3574600804649316636441304063636962869623420333052284805747144139307079962032753545741099326242"
    ],
    [
      "0.000000024983283817177086321400483505443524469382941788421823629435289280725454588529005504317458552485",
      "0.000000000000000000000000000059080729513319882479962024646163528626067157143332930756078406208909622152250323502272540837102",
      "2.3574600744483639987667736517671748682121207257574524821235169914073845016319941694745393098036"
    ],
    [
      "0.000000047294456195757210218714723141960381090592339491446382904961516690667658903842691578747095168107",
      "0.000000000000000000000000000041430659264593130224130079006292480340859890896773901266398890004857917367372482805156643381482",
      "2.3574600630587365525887476727895087186448954132408765384636544074266679855529971818244295554305"
    ],
    [
      "0.00000008953048732149914505148988681862738588114588651050852815870073471657793326744066309023117363496",
      "0.000000000000000000000000000029053458741406803111528245574029875342275454028078039830168167179324261344156833238800184907493",
      "2.3574600414976705808586506924770413386190464502129970931149351523758026268228344257695493467121"
    ],
    [
      "0.00000016948515163667776683770095637460439486885438283596278521294305521615390805511808309333795689864",
      "0.000000000000000000000000000020373884686938929078176085966783864584358037271882527752374597444186577878175650605442815196019",
      "2.3574600006816244779212864761100862540941198395879405967911570680553677230451680184848183799271"
    ],
    [
      "0.00000032084284293768079510176585223911856469712627926446772700984131585660659792986181260778987860331",
      "0.000000000000000000000000000014287289847159174779900687835020162885186058402080203949852109173866373451950401953775142595452",
      "2.3574599234150563564623466757856777171578555925838834433343541735482569860867471058699888741194"
    ],
    [
      "0.00000060736958478849555137720044225693248776689487174320161035046819458692058090587373520291743511422",
      "0.000000000000000000000000000010019034787191776118750583184131225610387974880403408608801874400248177632372997950676427614816",
      "2.3574597771460567401045969338248412355078935716680020407748499402147822215498504856734990545794"
    ],
    [
      "0.0000011497772059879198213552398124715493900022736901926228873845183678346104566658550416773067692916",
      "0.0000000000000000000000000000070258997208500039155258179264872260991148134110798858750353403269552709417663752101195851996863",
      "2.3574595002524581883568161250746192149670776009272970240539909664264115652580229264159493402609"
    ],
    [
      "0.0000021765782924240478713461848379974864502401624659156158594491171235560405647758424847023691754631",
      "0.0000000000000000000000000000049269490611796115986680300717944254241615285252738026944508112041819842100181414776621579855155",
      "2.357458976080894095662518893599087323813822258797520360798570393193376691795026279876581596579"
    ],
    [
      "0.000004120356437125676670427171861818327387252667596708096020844176644360108187679341910809211811435",
      "0.0000000000000000000000000000034550498403299822226501811238498628426559543501396738818523262058274247446253217156038688334963",
      "2.357457983801798749004144054041184617692107905736118945431211428725063472609318583233837631129"
    ],
    [
      "0.0000078000085818576666981489648883340329061720624206166100094770460981312429154108264572744614787064",
      "0.0000000000000000000000000000024228737598657271642166689335286906125521990668879607264505400159631718349641964450699892734682",
      "2.3574561053764928882161837481730312352199706297001789225341322661568581661217866803108878094996"
    ],
    [
      "0.000014765732486999002048310850921441014384454562531943148222839320052951221830618892380102245880258",
      "0.0000000000000000000000000000016990559606345590234162236735729580934416877938362700016749651258918407397793692424461345237742",
      "2.357452549444412534294672653612488999783950385526636576774360252256678233691989168615974752648"
    ],
    [
      "0.000027952084181787629786144423940067492004035768058641124100968913135728611104188215503038067762562",
      "0.000000000000000000000000000001191476244413451111093008007249649298424563700049172170964844756750975466215478559137313659779",
      "2.3574458179433124708419380589295957040963759719460859918335023117759184344811941882175620668975"
    ],
    [
      "0.000052914176308332783988327688204544752403014795186237453993580071391147372080651371787207166881479",
      "8.3553495212642518734574892090715921535792652392573117346070825842744980231989203092155340724333e-31",
      "2.3574330750404404906299315810910610194800141900631986897787915661887087569073522988780801721971"
    ],
    [
      "0.00010016761174755893784088471386730357097044096996097049811435409767436971314999551460161753691769",
      "5.8593137199546201282202630702919936239375998292521232335883383208975421031022629770719770380533e-31",
      "2.3574089526126173452606803569060123446405090180333263440502485869032593935652625050832816005918"
    ],
    [
      "0.00018961720569253550205718313317460515451711656673238262967470983893152961128896999047028924840819",
      "4.1089831692185621666392772276241085010192328380028044681827532046331155983170564562768640560519e-31",
      "2.357363289401571112713657781680888290730195183328028780279804819458257022765528862404438735176"
    ],
    [
      "0.00035893761524085900440870171691746732824180745051520883888269923261871668079388730268843876902107",
      "2.8815910620600931692028909706292560531344610294676553690977929210097568208668052835449253381766e-31",
      "2.3572768526909903253098641157581205254908323332039525025071952505866110022407794379286602633169"
    ],
    [
      "0.00067942700435030907368222627606877032024471837134525653988913759399758382449273715232243739075127",
      "2.02092396375145442048298959413525336349214881697168936628462201232527426853328869350341917523e-31",
      "2.3571132448256497935507391988878692064527976333865568966161497689622792789894258092223483487553"
    ],
    [
      "0.0012859784879195129307144311504282992146688559074543217669423006323150865017381245930675585483981",
      "1.4174402814455035602024887687385890147822627974076453548243637729978141254576305509965599515297e-31",
      "2.3568036018553024976957244788634411957946976717760455639492016899803747350929131237806612430643"
    ],
    [
      "0.0024336733426587360877020316091416615778771936809080304841049273360185773248713702873046885280516",
      "9.9432855574087068411783903882764257857665336273869870138382110943597174875807869772484690464656e-32",
      "2.3562176988438322403860338456333624381820613482686227600882762475592895909616439198095100224919"
    ],
    [
      "0.0046043992926899970677168889223697298745508792705219620238342555068377559660265287456374786734657",
      "6.9773118875433912218569186898644078116778892286875323114661647648512689684334338857759219401975e-32",
      "2.3551095064721163239995764642345676514137585860286664226009963872305996934002651209422316909641"
    ],
    [
      "0.008706844770155534030206491596072169625558044827035702390776974804635352920111727447376493745618",
      "4.898893519065252870483362336476057784521594158014043380722089496465151354731165559308715156315e-32",
      "2.3530150394450149921408783271731285378678637688329246258005064251982759628742413272780562510899"
    ],
    [
      "0.016448556152466031567500371206159904730555465170723727051044210057865680969703001612964480883329",
      "3.4433659273721899484811594156951112494971437771806752395733993843411020363414026800005381904083e-32",
      "2.3490622239043733444127494809775870164874576572276034983004318119441307669750364703409394329218"
    ],
    [
      "0.031017148141181446181764770102766164340794984024777087522107654938367153540851242017107572545185",
      "2.4252940895161886105530776815709146369080816726545156617921024139933565988275145349711662506294e-32",
      "2.3416224357922662622853587507294549181863992325979090857972679187666514666470329864542402218476"
    ],
    [
      "0.058289233575413559554088762552431435144319369465453665079336723856481395801957387079647942332909",
      "1.7148598982347337016497367253071159267840151591336575777770345317570616010973098079576706171483e-32",
      "2.3276908752522204006973934302310467963941842972173388363176041117421133355204066498131759180811"
    ],
    [
      "0.10884430993895983973764564708898069301940877725424308338166474350758024560511210487849252152854",
      "1.2213278467336559935421869627343483251252001885217871086108995685541770576803172312353727816328e-32",
      "2.3018500536954034651013408500443794572268255105349351237466727746718776079100737433620013251475"
    ],
    [
      "0.20088299516924875208023242641044745344784725002862328896157653188631367153604710210114593474422",
      "8.814904935977596334595223917145640269277816471709203633816085838948977597455470905030849857127e-33",
      "2.2547525764911845072049124151001853948817132809056307898506134727618073483001531586136331501092"
    ],
    [
      "0.36308229954759198515313294353867888035766594018487300491636060201341827726802104091130798819154",
      "6.5163927878334313560083943334955932355662638100505845664157607163707954774573698297720127414398e-33",
      "2.1715814529290497219745128848510235082751653365346588585280895522592594698117001738046275298413"
    ],
    [
      "0.63327351737388665417590620456278398940852154464415942149982257219881872814540942061405129881901",
      "5.020794971451289751930068833341740212050251586665527082978758184240946143133057701272932586265e-33",
      "2.0325172529002028808927877728990044048184624388702452089089099017528628619334947945098371815419"
    ],
    [
      "1.044136343371682534783992307372522592473350914434110987789557046829175337501089448988092706229",
      "4.1358603549572837840157311261379696778589995064697888354719518583267870976735861036400794644634e-33",
      "1.8196683706838122614016564813059425314840942197387633425456896524159246485024192514916719727741"
    ],
    [
      "1.5910658491236717306703850762126683456056410333101158611241102304886392608935907372701603274048",
      "3.7554678023907671318100476370973439854248121767710239981901441001863320242834030723069149749679e-33",
      "1.5332572319376555529524286159258674445963083138358042579450065853988531022409797654854761054365"
    ],
    [
      "2.206543711025055391030034079012318588616345183447364262112538800665641328976329314166453414043",
      "3.8591499300832446119839461558630858887848105233114759835882889083621074094693527095698770990633e-33",
      "1.2055792106539921492028531824027639536367125392933430390597772795293654068265753393528998019794"
    ],
    [
      "2.7868075775761166946551934867320647704917812672780606027574284535238507554585539977374002872702",
      "4.5352974539339680163705839344906247980469563225499261315764103235529421575420981352310182578373e-33",
      "0.88949339443405741314309527639145136772193132212749876952679307283989309218058500006983873249673"
    ],
    [
      "3.2565271308069452214067180810426771338402839397609455423046767449296613822121746889047605292435",
      "6.0402342019911206202060441514500002505523934193138188335626146341266890570289597262279170739194e-33",
      "0.6263129092123455355979044640476525134630822612692413468038629529942128842761172185942156956524"
    ],
    [
      "3.5982680184627577507498565800204062190103469360323662945096573373312147269928318802198652385957",
      "8.9188568224618860941694961869951629656192092585039164766696043173858482535965137318612784532212e-33",
      "0.42890290406821283772379729817626570092692317162860168846349707909552598194207796010178997313181"
    ],
    [
      "3.832237449135939249079728823043292905283719629520445768723293127613874943069994910734798305091",
      "1.4239832592828498208479624795393511045502068838269634869467527861004567044054090968256936532028e-32",
      "0.28973107124412893111266844480765407363876557065782894584964628566624693625874417003976443144403"
    ],
    [
      "3.9880752995910508166014302308779941798575054967623191315220331062325633813152028928008318033467",
      "2.4048976379747416492275644001562495362416065924587122827453993552433095451220244841824599337292e-32",
      "0.19465722301908401847967653389390030598009555071844111113505709957078382365018954476857280407176"
    ],
    [
      "4.0909917529956646075126973669783573831672722109454676278615535099535021196504321652676230844273",
      "4.2238430943535876490460473480870671972782205177049715307670487954481638357618620920641917108661e-32",
      "0.13059004406934903456485447999236469820320961458118143636948439743785387436644137716323711186212"
    ],
    [
      "4.1589756702775680972380643824981768448554730293217530863359216998255428307841604922491760052774",
      "7.6207987914873462805554881608605173684022215997743347665054042649597884492743227106432126941768e-32",
      "0.087622375559845914705968253972260118943067919859645183637730279392396812956147100751582808735406"
    ],
    [
      "4.2040342150488727293330660242054443275072654402267269378245694433463242383496230455515726459945",
      "1.4003659006402426515398340922623015900859212651466183701977684811171968370074250813245096926426e-31",
      "0.058830656089954731313384112024908921555858494272841330317270793290097632156101801523493704685567"
    ],
    [
      "4.2340119873933551694273308251358426399009510999196166205373757074263251120675418876307918329124",
      "2.6053476838529473568215603676852194078762177264173343100777781846860731729234493432159371027227e-31",
      "0.03952718578670903829966146653598579210499513375100762368121553346872122733046143220575017676398"
    ],
    [
      "4.2540221476059785775559462458182247656172929739535469536139786831120297407580164579098236558308",
      "4.8879477224057046263597735979200218159621105713346280554920531051686868303487010067612122248331e-31",
      "0.026573230970605385463098655981545599040580677002651979328064806767655022122430113458256635623314"
    ],
    [
      "4.2674130386927472526854347523050064162607761412199604081914194249281874316082276739067421035204",
      "9.2223350164283808697070294746123224746035331749728299463136921197982895668649584673987209684899e-31",
      "0.017872655925492841693711612288926514353739841260198792063196209790443443814158708458955419528809"
    ],
    [
      "4.2763910510277320360913845591175964186568844519872824865307937354143303303333532372873911995766",
      "0.0000000000000000000000000000017466631903514148069603710652360957732012724584634618027308379767809132206918367899813411117347",
      "0.012024769726822100373807474001819881957253571123197383241160716888420872559862770534049899498015"
    ],
    [
      "4.2824184131057037282866939209859606536994836628690891201485104644750949865761910920396314438341",
      "0.0000000000000000000000000000033165906794209645374737379802164269582626237695227558390271486244036820924456770905678609384105",
      "0.0080921809928479234426360560476465487742179403504158962235724482576861824688235773023865321002813"
    ],
    [
      "4.2864686072905457332702910310746125870234262347316355662102174662348946062734442349762002220328",
      "0.0000000000000000000000000000063084881969622229101979908181478318255104010583229910652680943439647741836145235028413801677915",
      "0.0054465906102713105664679660955630100960852201121247628517519173286901378295034198489609477946689"
    ],
    [
      "4.2891919404499600890841129732135283560342481672968856575276300368489670901604020356051328216883",
      "0.000000000000000000000000000012013355406686926288773207703852308170106698667031105800633221985008231709004015631883711586229",
      "0.003666335782173244742490911538758935174564161884957400276610641990999248324052912096709415691336"
    ],
    [
      "4.2910238942055508436380341999541738159376881332960436902972372348166799329882503565128977651951",
      "0.000000000000000000000000000022895169056902711283246159021791442929822874993439500612342345083159805773661241723468894605337",
      "0.0024681568728424442929976320743011106854321158399022822005152328776602575353050123170895964633902"
    ],
    [
      "4.2922565919265003701441306253821598672778961244960211744729968518261147816556211171848940251873",
      "0.000000000000000000000000000043656877756370971189868463905608852661338314672706157885668144609503816487687639557207820870365",
      "0.0016616353374232322818763032513961129743591242307968826538088691234699828947360421414130650033958"
    ],
    [
      "4.2930862242372293467085098140875898465916404013890256734433534933182696344324204079825113629509",
      "0.000000000000000000000000000083275238476404074626481169785088559749746507637525453242222341911520170990846588221862385451897",
      "0.0011187006268615723223633645985221694695354068035065696935105286579666178473093065699717486084994"
    ],
    [
      "4.2936446604032868219911511418160276119317241304069242089046853311665945370706653821796475015256",
      "0.00000000000000000000000000015888505826538031389964309343570902818390015231758357713109949099079376143045387886643810020482",
      "0.00075318614268347736194293693748479059739741452933754824554432488047306858494602425793633323424957"
    ],
    [
      "4.2940205853353038874523814259718571510896632498282080837036682717424136291428492278290844153839",
      "0.00000000000000000000000000030319373942940953894731852115501510524107737252937069096789877272075202052873981673780559223814",
      "0.0005071047753974742612587799338433695938545290370686297136379701169371277555533505453799877385989"
    ],
    [
      "4.2942736639881896009577830416080671933316488817547727195250419317865902259404412345484458684416",
      "0.00000000000000000000000000057863477860280424328758632529800758190371350122274983976052549667008358073452501417550193670764",
      "0.00034142692018620359918093824566722614122029634732753184019514018751705276639597346431847033385837"
    ],
    [
      "4.2944440476549299245685855010095955230717259168289620631518562528668578239730928059037453739674",
      "0.0000000000000000000000000011043851836155612140276539948557548673750529320118012446719739442499944978072676733626454750426",
      "0.00022987988784135727254301063091186541667352063699143359459395902588449711087664698796514278352039"
    ],
    [
      "4.2945587606392014746276627307897078185708030349196068310970825232017956038574081495598865089335",
      "0.0000000000000000000000000021079386993689640291536433030318240501427021157617149920069340981691683705896015166103831889448",
      "0.00015477696242188035589099796642608526668537937655123072541507195388304990484982391506879483899689"
    ],
    [
      "4.2946359940822613834639809407873442807067200560455142024288351784399688078839008211436247881136",
      "0.000000000000000000000000004023553397377846157095676759328977857415190464797912651978342366058897169337972512065646515306",
      "0.00010421088746377803906880962536185579311247360415844468888529634542492306261611111817299228673395"
    ],
    [
      "4.2946879941293987393153889440053097843766110409407149104018224596724585219006951929068906652958",
      "0.0000000000000000000000000076801773383520604407395974728586514644755530421312959277337762870469713910572724413469068372446",
      "0.00007016504928136053577166155126863142227356932420403605172889560988287911611793033076959844242762"
    ],
    [
      "4.2947230052328230788731905771076183477522783171084352401660408281346707914954308717560249442056",
      "0.000000000000000000000000014660178191612959353628313971151914578728623340190545726216913210549612159961626277725306386561",
      "0.000047242103272742010602099567152624552735407905254916957839834796288264609081112030306525151464675"
    ],
    [
      "4.294746577989018232431583007987464571817192720062010747218345217815578460105303402626400504633",
      "0.00000000000000000000000002798411915508416590609282653124147566377235234565604753523844482177383097672373842934608793292",
      "0.000031808123752818185776856811798851721546002959770247721546058296538072854753839686489405840011186"
    ],
    [
      "4.2947624494394603889216617389738444930665785245340466907464469415980014205320727799801127877019",
      "0.000000000000000000000000053417922081721504442501035064757406108240487538097486873670258427985011439156076371646911037183",
      "0.000021416434771876983835536507977318996200337582181157561312572592455242351557573906257041512187124"
    ],
    [
      "4.2947731356568832536405234763750685721026294827636828373004495284889357917028356354029101072662",
      "0.00000000000000000000000010196810068149269413233303351072198789265956769583947035703429130425999232606716084782007614854",
      "0.000014419708986156051271736272830403694482298554364299208558813227516647714446788412045713166669351"
    ],
    [
      "4.2947803306794381298656315868470373395196612839048297002276419166751356123319553956792532065311",
      "0.00000000000000000000000019464489147978111581520795940590307354366907992891859369368442171344751543499859080476244523347",
      "0.0000097088088391844852817262780579967181755357248977042805093180590362732783715371450345146514206491"
    ],
    [
      "4.2947851750887272945130183998540130342423349207164517947131988020331685815235390731155505889623",
      "0.00000000000000000000000037155455731291074475743735177947344900499805476114298832041198269509627180314872488629992967658",
      "0.0000065369549893920476011004255545357842483048361248695156844662859421018975611501220806609996555883"
    ],
    [
      "4.2947884368325117926325047917734729710098782549172133483596031727479750821356723240059887653552",
      "0.00000000000000000000000070925561501165486186536876572268527514564024261060871601567793000068408136045149555532883083079",
      "0.0000044013418331202117135241018357247352275858115416670416382989222003635680213448562498247216904146"
    ],
    [
      "4.2947906329678091604127989130172532512137395939515370700907858784630451146083001529981456234004",
      "0.0000000000000000000000013538900046143756512640056013428425468985348814235364865991934749902933852506683944986724098903",
      "0.0000029634304936654401828930828505697380154822868938388619679728125973005060077859399573037930159427"
    ],
    [
      "4.2947921116283995282892346146992776738691700354889128358174195315323049281113940486689440305742",
      "0.0000000000000000000000025844269237283313750721693763487579892449616273100251208880720640059247289188317852160462954704",
      "0.0000019952826158645527790503278755265064368020511596612755940391146716205773033435336975959654034807"
    ],
    [
      "4.2947931072126319588513577373061715905750990356474742079300993163841809907052688948133938170486",
      "0.0000000000000000000000049333884981688117670459980818401098142367822050837338291446328423659155145222489072612011180389",
      "0.0000013434271177212955176252581088663621976474565485845407980362057897625655616729037318798426799005"
    ],
    [
      "4.2947937775409905829423353119102666645020520503903218145131330936681867111731270821489469140639",
      "0.0000000000000000000000094173020907208141722818938529738190603318505766788804111192790998087823174197367418773638414373",
      "0.00000090453174804223082891804110885935286159539763944167884028212709475657845165514938572323043227628"
    ],
    [
      "4.2947942288741308450779895910778331924539157465922234676424962594147574614176843165738192039853",
      "0.000000000000000000000017976608951542209577961236443006205300211292962779095796846023946404665133190596790099528093751",
      "0.00000060902276589147044441751604921436171121301174289586209997872671358338253066787044329129357157179"
    ],
    [
      "4.2947945327574680643624548914367696000016066433737261792477022966496209737690525922925010691051",
      "0.000000000000000000000034315402480256206905245116862824462265757147321870099124769606291208524665500786412048111300203",
      "0.00000041005607044427634792049045254537214253056978056990565015062155736095933202731191074765802605913"
    ],
    [
      "4.2947947373626233847307832260387572749094013285365052427246105748913458499542303850483908857903",
      "0.000000000000000000000065504398182413741667450143868013492095967889171033797540313124319824017887568703743822580602676",
      "0.00000027609145634047056282382222734505297655499853083412822583282979270043587059351958049773288296051"
    ],
    [
      "4.2947948751236187010684272516131838175438130093322893932849699396815845236441924862264726033233",
      "0.00000000000000000000012504083078345868022420387235953560084151907008289981107382854032407388548795292135265887138013",
      "0.00000018589285272790689757213906671210072778766053336032770762719452939682419781365098049541265005674"
    ],
    [
      "4.294794967878330730341585836446310301995725916666804840987618517915739865767623280601024869125",
      "0.00000000000000000000023868946847762541831673976490091520308146483939255602996541027858267797239877127350503856835082",
      "0.00000012516197817356126578664434182597478996765827231596860848442283386835828716666119524415119259798"
    ],
    [
      "4.2947950303302367680481838639867013481384055917488705754165846860195701430416074886582934155658",
      "0.00000000000000000000045563248045787320376442881070530796653851397217014306379363529269891812745109835272762087130651",
      "0.000000084271775876654759622630209584252186358725250608595518162800855714047427820691260934869745314268"
    ],
    [
      "4.2947950723792122061553996410070877679045268936861065629030431447753826875132769357965554705712",
      "0.00000000000000000000086975333397330201333037364104688674415062651665368374909770600799599947161396700065232207024837",
      "0.000000056740332214371267049523612222217639902333680750860530691263010023028392530962346179448625597041"
    ],
    [
      "4.294795100690859677419516622142022794744247376874399478633667455033001645137324774925000583448",
      "0.0000000000000000000016602654630425310883992302832218314922365893343893642540827270639026783586675271928715598400131",
      "0.000000038203363702782481671385676708584958301330160081169598765350018573628024810927815805808074003034"
    ],
    [
      "4.294795119753140694398876504223612197166807666329594874673256502624490120869635105979918260823",
      "0.0000000000000000000031692680242095925424550889646644884428604248823325422435768936677853153554748677764250486242405",
      "0.000000025722390801004250147467351258890126375975153466280956831151614810246498657478315104798747384364"
    ],
    [
      "4.2947951325878073834592975168235133954408010567760665321625821191414724342992218793714953397373",
      "0.0000000000000000000060497914870610534855285269648312341693929441557507467472009669650472321537317043985792419510531",
      "0.000000017318930187148937543237139364498099630432772530508891312895673765266139064537754339089994099784"
    ],
    [
      "4.2947951412294106218617355556380146126854306978786130404487437564579873811356798197704585725461",
      "0.000000000000000000011548400732600000549237527051872064831257463819389507153952888453789694640246983045319260057485",
      "0.000000011660865634872345947638193879329284657554336374722250729235325014879124240873518073892427058184"
    ],
    [
      "4.2947951470478170086743137964326004709809827383797073162621121388921238215871982975375075774545",
      "0.000000000000000000022044653951927161380548075668179992041746252224095019090687925741832763608826712691624294097145",
      "0.0000000078512809924759970965148755027175141920572613835066552407862955888084377835784435256938352163166"
    ],
    [
      "4.294795150965360082627279352104115102791736976847025460327671053136895154559103251818179826753",
      "0.00000000000000000004208087162277170700437599113657689869871435210932938524109948551770414287166381269422587705998",
      "0.0000000052862810672303066289945577337027866669576074343424702899667292199660223380576063888971128434042"
    ],
    [
      "4.2947951536030486051796537654972929786079697014640567412259010106828922962949788987712343856813",
      "0.000000000000000000080327854653439282491103105423588790571633803229650859971591817197590387566804608749114590199855",
      "0.000000003559262183036081509768969341848635498350062629876232516130785598707275827798209662570950844525"
    ],
    [
      "4.2947951553790088469702771911171865373479250441901781980422274481227955828486176905045247922585",
      "0.00000000000000000015333722875283653579221703985160650000018710867021375565766418086666477434142327329912819542466",
      "0.0000000023964573823144029965152062121631304951964509542368449186741337608577979806539388633606814098444"
    ],
    [
      "4.2947951565747659479840783078969924125184488173154168731523312046523541969730820618460605747875",
      "0.00000000000000000029270426597473111451225691453304798516099576439598476536422655840530787094104236688729503854027",
      "0.0000000016135388994142728407694335423000992474710191822551012406331197246160709600938424229676950121705"
    ],
    [
      "4.2947951573798712712637948902274063631272031138012069536766524785638936372734449794951521015946",
      "0.00000000000000000055874094012416942793920773848888453274355434364033717268539223642780900587986682727154587775602",
      "0.0000000010863985311094075663188045232003841064493051577662749762459221360608109353329760655024378557401"
    ],
    [
      "4.2947951579219500769961501527931450885669282548914064092443071625580816861979491286797982184969",
      "0.0000000000000000010665763179221487704159971656194215220306914577764707085679459289545908668218689664108465974356",
      "0.0000000007314740096148185090787171374922549284953303440136487724649737995537305180611054870108576074945"
    ],
    [
      "4.294795158286932673241719537058372472930900572744003792005360662015975908911039879186518050149",
      "0.0000000000000000020359793966013379435021106036829326326539881074157655067410272680885033427730885186348133040011",
      "0.00000000049250271555866779785772688463391076256916098164588309557091135304022502194001698985659805379977"
    ],
    [
      "4.2947951585326760845458614817355080017001221086713193179041783008139584930653638025414506473632",
      "0.0000000000000000038864655385351191257653251700008563192114533519579777971465205721728029967985121610338743039405",
      "0.00000000033160293003840078935837120741812476761453185014375463047702244964410358559675962248198652135324"
    ],
    [
      "4.2947951586981355447576980933756994560317216877641227661926224610852999035830664092148774665879",
      "0.0000000000000000074188444188125219852739463532899480770305980219328449136543274352346334516219583373391400222298",
      "0.00000000022326882621570421023935794847420909375308251853713976394891202753604181159130331949542230856384"
    ],
    [
      "4.2947951588095396786427183985970465036993647852560199209910370114145623858176389410966905514274",
      "0.000000000000000014161775517485023460749728871731087688941372062853916645571306944542467381270680148608918086473",
      "0.00000000015032728677699902660084608617317679520763487271689991969444958858062486944564804527599172062446"
    ],
    [
      "4.2947951588845482616688163828280119701212517074771618892847054583433031446338613771807905419803",
      "0.000000000000000027033305255131988687046702644650419997703028908964770041038951878183911731278417714144162053613",
      "0.00000000010121562213962624955224190223450298192861299852389151566895286432798800456106866594660474580728"
    ],
    [
      "4.2947951589350516455856963062752947809828537334826892687423780570361302217448066347602293864166",
      "0.000000000000000051603670184623904288895108023590062068089660715779071239821744355895761552954356723597023278181",
      "0.000000000068148653413341662959078066490303130335426908374792741240192626531655958165348211342047746280998"
    ],
    [
      "4.2947951589690556140797790307622077066443939936689001673614621517978917970287742971741045598786",
      "0.000000000000000098505852371002745248377238598124390487146788590817410752079698097015662646003106088251029109213",
      "0.000000000045884606189070522121416244593429136885013456044181301620805300136035643663054702388781624011015"
    ],
    [
      "4.2947951589919504547118725051004732909717565425459145492298201148160517062776551762991865974768",
      "0.00000000000000018803707016801219056376472795627932947518498637588568671581984359373951261469778028246318484659",
      "0.000000000030894184692957858588659467404550105001385781559682247227021760423672107015092121418810743233328"
    ],
    [
      "4.2947951590073654184020422521072190287546570239807157869322755970613014407818792494820760969929",
      "0.0000000000000003589425288604689061667223982325361397856727952324820998831291692625149039770764927462015635952",
      "0.000000000020801107977484748471356459701572837731947077706949482600772104058643887101640021464283119230364"
    ],
    [
      "4.2947951590177440115939823594221118866299310338836283314486069560235645319961256673630952785135",
      "0.00000000000000068518265526155628205970152284783577811657993802782093390139719686490336235347089023172755179484",
      "0.000000000014005421971527213991718875185201689185806773861044882634525288221613504498944135100392970130699"
    ],
    [
      "4.2947951590247313092338403700323160378667972982209283714652521564204838069037244205646979251998",
      "0.0000000000000013079399439323119574715764252384107944602733332096059658383469956622460681027546121853210770695",
      "0.0000000000094298748322883514022126046791823913502889392537177320864361985446855998352754035745515851367641"
    ],
    [
      "4.2947951590294346717445807539528038512339172000721839444452651466613674609294739187935202039094",
      "0.000000000000002496716581776402275347825098477806386345650340680129225984437795766676697455651420689717104995",
      "0.0000000000063491510311807239877427732127655162225685782493066316197911643971420968513867087127379337341292"
    ],
    [
      "4.2947951590325991687729322098280186142083407099110106785178175511216144876551799639015851303616",
      "0.0000000000000047659632375661357421913364909598776609075836894419050417016351308193236967708342837455052647297",
      "0.0000000000042748943685571986815270815956328264421081816099354310654238947249724313822543443167766974984744"
    ],
    [
      "4.2947951590347254681160308955181377294792541867441579214148181846540645483281746950265066154298",
      "0.0000000000000090977108686046605850655055692015609089617616047505616119635291384650444564684481489972110680951",
      "0.0000000000028782937707067371271394609072255492165204628912289718522339930684684903282231669372533951322825"
    ],
    [
      "4.294795159036148782593551890294842446676904765853398518208684013439883203273990888471406539881",
      "0.000000000000017366550878190594069967700357098770098210006778332000371760335693657010133090001944603753899106",
      "0.0000000000019379601731038378813633682446642866966195309665461722452630045673133197792483051746764135851906"
    ],
    [
      "4.2947951590370912082103122036956188129500507066599854139595376838206133508438302799803463503847",
      "0.000000000000033150876496382177211009487447713734992894821680770654016447231616007298877633616450610454322443",
      "0.0000000000013048319357668109314336949634234122876426391712769267477063633446594502178866558783543411477332"
    ],
    [
      "4.2947951590376954041519023776042203053564303822214197552949602994542893507889280353708256648676",
      "0.000000000000063281455263452310965186251446337714366109183078615618544402545515809875231809967875529909054125",
      "0.00000000000087854559873134970290220144611793365737594705405311743634776997645503984451537215706927668798509"
    ],
    [
      "4.2947951590380442928958684148984921108670871560780432901286615841865962682490597958605517919007",
      "0.00000000000012079748723078440182526749229441591717928872708002351288266768093213013127565420700539703816758",
      "0.0000000000005915262708500929383993746562690655622770548539428673145190862741978986390661528993002632622625"
    ],
    [
      "4.2947951590381686421533956252120098366828158836322033732412721363524128729816923715122619701744",
      "0.00000000000023058940191125238592848328139607326401118740890478110238637504632068694241878272336542750780042",
      "0.00000000000039827566105971353491699015664233686189855520372600665865975451751776097359870168900346388906994"
    ],
    [
      "4.2947951590380413231389641598743768009262172832511358441924667244775823716052994693106604466421",
      "0.00000000000044017035033359261221114262228220659041194710846600487914041662984191816100730440251458238092822",
      "0.00000000000026815969130939797585144658828631171322273869250117174501128836455453577306669399583926903285395"
    ],
    [
      "4.2947951590375527395376994239418922852459494017571988505241913821715353775493108983980304588736",
      "0.00000000000084023782405822350289014257876312959453410201967374681075850670142789371655061728228552366571134",
      "0.00000000000018055238387358233168309189786664947850280804110543486401262584280718236789195088796820321634768"
    ],
    [
      "4.2947951590364547599492207684128207051445482736009502038457968104484651528665282370632237536495",
      "0.0000000000016039235728689870318121969328429925386950991621123888060657783938575589007947713546635326257702",
      "0.0000000000001215662322821908634915828373295626303113559381082387704535345229820160800450000622694048175714"
    ],
    [
      "4.2947951590342475207534522878536331053240556782306161859226538140694468846084415067457725024615",
      "0.0000000000030617174732496833274377338080596773912903869711169502314220639070342602189848897528330399129127",
      "0.000000000000081850754413963332544183826324101029571509091780542087854533803437754068324122850757428007059983"
    ],
    [
      "4.2947951590299591905556713022543159709032375802219900852958252997175546326500420036738732146678",
      "0.0000000000058444891293861065146682550690977015786898871623665623620228139168853304851071507295706644651003",
      "0.000000000000055110254487342495889122349464223601230720710036835279929971946463959228749149347352595829295247"
    ],
    [
      "4.2947951590217227670449066106977080431291575274630164490684772864903056058632694962957083837135",
      "0.000000000011156500716322511946380755415150930002717613572893394105394422859876211903852730248901096774212",
      "0.000000000000037105829645780027356801317191138214613209669548467394797191053025601747523142587009732937264057"
    ],
    [
      "4.2947951590059663444053145532453190270560885962339826654823927662589460910140537993384275968628",
      "0.000000000021296559113662335973052500051019174001924065403612221237474791013978432109523588517126963811363",
      "0.000000000000024983419265843835083444279427160336223801149000628250592768763704654805214959976552489135507285"
    ],
    [
      "4.2947951589758661528985916491178998303335670845167494474068257102637336490506126677343167228094",
      "0.000000000040652839238106722951919363594625967723535898986796722047893251035162000368619907760033843671105",
      "0.000000000000016821379394396640851404066699827647102931926499067695596557364079964862754143963178669261290812"
    ],
    [
      "4.2947951589183927241392852423980494963422311103949398711445996229289196070695092934002778646365",
      "0.000000000077601894714087450220878052860340675723572436346838262752070248379810523787834235969139066316863",
      "0.000000000000011325863834791892754521081027707862273811777936080991529198564867516905782763709501188674736653"
    ],
    [
      "4.2947951588086717636677405544864548913278116675717845259694462755720407771185776818148509911222",
      "0.00000000014813366485634489403076269143006971183200200802466425760504387570000718828893218847476060972109",
      "0.000000000000007625723705447596620961377794920852236469203945508601404060001289004527807574728564834210311751"
    ],
    [
      "4.2947951585992192765739951689816416226121270755465932630960361450399262829462268043516918140277",
      "0.0000000002827712228445466866722099293676097180128638655864888697456251390829593000399993821747950522841",
      "0.0000000000000051344129579644716530405945015652875011579149148755397327361350680965234644907811767391024792123"
    ],
    [
      "4.2947951581993923203291442045693545870613523644388873199747529222801073159120628107403049142382",
      "0.00000000053977983022057255170165359534672739799855849589431480462657903163998765874440249439560794614936",
      "0.0000000000000034570091236753474007622318120171003733341462764396059025342199853179481647232141370568692587576"
    ],
    [
      "4.2947951574361625282034898783779277610601310679765836182341895366170661495701744937692895209409",
      "0.0000000010303816002274573969149789563438414907855433052749417296901513323507300241445819524724369860956",
      "0.0000000000000023276102215128487687659773246390727972404904633289625195605859713510605619497051069537683389777"
    ],
    [
      "4.2947951559792368693837106584211458829861780437800849122173116538735339421751520091695777797695",
      "0.000000001966887576205960044701014494590584693968877878008566844297121756787861421453974128008658012015",
      "0.0000000000000015671839878207154861181599336088764710852828310483841912670652245504729889438814998741584745701"
    ],
    [
      "4.2947951531981211602569716567835312499127823435894520843292966273638763602957972711066905762969",
      "0.0000000037545766884873643927652094009457272166933338892728588593407518247792795328253308286051452261166",
      "0.00000000000000105518768989703309467548284209439181843361305361068917434849896807304415986981509730862952407"
    ],
    [
      "4.2947951478892696402520853437219707224650379742174079881294909663722928357185498589234367581026",
      "0.0000000071670827928847472145580168071309863620271822116056713578679777882957625915176083228578526383419",
      "0.00000000000000071045969737706083088732252691927339413779172845539340816202129092848291808831569273794662256649"
    ],
    [
      "4.2947951377552428510670430240970739627945225931551690149830250957683508723150567095264723895697",
      "0.000000013681189645291592721268790042314873528017838534880710425820051049318422566388462465067980993441",
      "0.00000000000000047835374420280696077717125163679520036918018910468129628175901799407752435572977722656331627129"
    ],
    [
      "4.2947951184104760925121036127350655688764571200086266057611480922752432075267326890648367367148",
      "0.00000002611591845552439456562298701910191613003171332092486250037424201414669732639569585263066634268",
      "0.00000000000000032207640496004354569965809479841309837356247425952629104364381021988529741913388826816540034092"
    ],
    [
      "4.2947950814833985100813301844357576973865664865442677363076577076561788343350135610604420742725",
      "0.00000004985247717347205462303929369137902656874211837542271724771499061948766027484000597536199349673",
      "0.0000000000000002168546027175991412231565824948278912792225988635519080406176714901927625954957221148591242601"
    ],
    [
      "4.2947950109935831044051038588906617246721500874612552804667819459614185557930050230144961496217",
      "0.000000095163012119235033996788084622319429378930248193073885220463726618734254378112335662084269185938",
      "0.00000000000000014600858197131950189722004192806043297786455729469356207504280259566624820663030343437624883884"
    ],
    [
      "4.2947948764361175315002025082951025226038986877530723568999335086337974297842073826181138227648",
      "0.00000018165594327218126169128575685261218200335195252953995590016044341950148661684161247989966383107",
      "0.000000000000000098307834538480953946498246274654581396631541894272912634091774804774443388885596567761391983184"
    ],
    [
      "4.2947946195804178066636739060468819345173082730296342304584614405274327619273864786098016925274",
      "0.00000034676162749251456769727989420936443848746906726935957318275586962443595430296341858532250620869",
      "0.000000000000000066190839892874587299705478284194784674051143065069904690408956994102577404437108671096347224732"
    ],
    [
      "4.2947941292706046490824316812605245699931693460900049661386837410661411629815688772616498211197",
      "0.00000066193056391861639214493278265862068509999185366072061228531594507898529994582604495526683943561",
      "0.000000000000000044566413257297284579274842767736273816601989790150085475362572731804006278996081823489118922524"
    ],
    [
      "4.294793193322207599337553122835018119517157783404405272047165451632077489769073990796483243274",
      "0.0000012635539795171164616553496522606406025516342136096723510861500044163828707999257211610213624827",
      "0.000000000000000030006651205817005229282030173061752957380271278872242448402788210142077426863293856363795556522"
    ],
    [
      "4.2947914066984182303338054909653286675714581607371508525489119143182531658377719921165564146353",
      "0.000002411987734377539783098804404750968877061778814363415714270234010439908564274971338707834650153",
      "0.000000000000000020203540547782258513673766165058978204249493302863007135480908903074342668930493593577440288037"
    ],
    [
      "4.2947879962294161101900780209862061209354261791555917561513857438022098662471658305523653344557",
      "0.000004604222004525417459953267305618066999468216046232610624594854447972650244496643516637714274613",
      "0.000000000000000013603092156967774957478670053357357345570852312297960949430764736849608502718770288807512912561"
    ],
    [
      "4.2947814860239827398749926768548529138594527829336682649938158389567215407230739183820669810908",
      "0.0000087889533945437601682209140258224648730294527780511772061585417221286095653001723924042645582338",
      "0.0000000000000000091590026553197345867793834684273497890641086366938811669636668847902548535277029013472254350971"
    ],
    [
      "4.2947690587892395076529590442560697379990122390010882672592230278955922208741584250213693295146",
      "0.000016777126489361741640661957754456183438322347712462826665006094937154496239462136358044112422249",
      "0.0000000000000000061667944105374423493881521147100459146156071816326596549411408814588515008077342337430778198712"
    ],
    [
      "4.2947453367059760116947460785043185680095743438678544216955741456545267422958593265484936308783",
      "0.000032025584473656427258313010767277658130640867095983390230604700710223905837192009328011200329925",
      "0.0000000000000000041521417249240694574535954952645749487868115364617669886430897233578467031954967713302042497434"
    ],
    [
      "4.2947000544228809267905765412742426788465160854605582031450905904436449816110078091961680286693",
      "0.000061132868089718563206896164846413802526158544469061191609631083426448293759853881459900235459545",
      "0.0000000000000000027956806848883722199237721944683830592778503731275846391604153162548083215642957788711169659018"
    ],
    [
      "4.2946136176797527625096420017032071567907008931400722076789532654733611704203350493517910905237",
      "0.00011669414960590314713038211969615680130463777677056302218404363939947077941189372403230282555304",
      "0.0000000000000000018823835278746193854897902234568693480198452067865541723937067605537853020935828597563814418496"
    ],
    [
      "4.2944486274808630531194708155074445406840860235046633875423958774284671005536892131962844657619",
      "0.00022274959082562319253570273348310896776237959972998723457255963388314212904461053470780122596031",
      "0.0000000000000000012674723486022533322003721603882474452765167560161870970060417388391966714603807840006490076092"
    ],
    [
      "4.2941337089737394856109509573398279462488835995016297070469783754211976641689948675429688343464",
      "0.00042517955834842899108801461795155604687300863127683680235335271077341823142523025797395624095431",
      "0.00000000000000000085346878042865060763305695939421228064310194479800056780729752359251381806385676551932790008783"
    ],
    [
      "4.2935326728230722736684364731974125104398044586836459079953864638274455147720536076003927802285",
      "0.00081152934363805692004654453055566602200385843780161325447218069212896802884032937356444102171098",
      "0.00000000000000000057474156018029508075509665244770545507506532524143690580755010265260961615081511188324317522937"
    ],
    [
      "4.2923857579346491473684345363660975394026480689578747154044443544072069352794991369020245067855",
      "0.0015487845934144404681194033154578407083962261410934346584388746873660863679104166344584389385554",
      "0.00000000000000000038710244682404946206100251224480408087779520667841596795207825466289318645506570158181335862628"
    ],
    [
      "4.290197871646994549663495855353089261058734106503744887203029624120604596377463811468216477419",
      "0.0029552337232436657369717591802145474756069698322040703680130468806505285461659110056325663991557",
      "0.0000000000000000002608012267357709711633120550266251366187648662218067945153458145991295039216073714487560121595"
    ],
    [
      "4.2860267114096533980056043183890126367826296775357754907175275748952215161354264745320405956112",
      "0.0056367484771867831507499086698249931067055480810037515209711683761192749576417654598803366999708",
      "0.00000000000000000017580935895739884004469966301244255410179469751309181654396556585328694485813900096488405365248"
    ],
    [
      "4.2780836015766796542143977873113647308958756554393987554476195792437413010440903571024309449911",
      "0.010743676160203371532507181812478062737472173537939262483723235375543895924241608863301595562724",
      "0.00000000000000000011864460755574263851723661001396404492584051892540233981729574179885090080024034647589070076314"
    ],
    [
      "4.2629906212610612064453182582775614780126796688769705556162938097411573602275336792825126310965",
      "0.02044947782833039295944530130449347516471941584446372478828705728876998441535302258857451927674",
      "0.000000000000000000080233287733455729102386108541482227880284667498139449921499448735482038911694238613033513446661"
    ],
    [
      "4.2344308063850001491642658719392678558204092321818514961903785803360192935038230824682782577647",
      "0.038822374597420949901597135402319508612041705189960740949640754994068294349537195862824604162361",
      "0.00000000000000000005447124735363980481984734256957473829087706234973065770396757350455728729494384472640591309246"
    ],
    [
      "4.1808115514816468135877633413579946977778658702880978839136462189626456315524441660265152206257",
      "0.073341272099060550568145951703896903275857321033418836091610430446142560283031918622580772671189",
      "0.000000000000000000037255505974181265215651085977875630299854604154311313812644928047069026559550835687461706493556"
    ],
    [
      "4.0816210597979916345439567866500024860238558926545748837827419349906609628042330763688319088049",
      "0.13728468772740222128511002104374311743492224107939764388999584015907609184519173508546042092181",
      "0.000000000000000000025833169388072508480420642301696635691085894132877357133324824338157044669907015761059994764821"
    ],
    [
      "3.9030823188078496023126077783590446861353404234596872399636799881944391850929538466715002429471",
      "0.2526699685161943572163931077150496473343778719464149582657885132564716275782330876370161880582",
      "0.000000000000000000018364694915053778314178952530663743799373985450345062638758980122410266694504188558999827981634"
    ],
    [
      "3.5972159123347196216200148578888031543596599542559357108048237214197698733746322260835122259141",
      "0.45124355432599348367434447032212724930790110659899870367822731187624375426468919071136957992513",
      "0.000000000000000000013632718381025623731631870537801489390180613294157382648083425913568353632110233020074608439527"
    ],
    [
      "3.1160375778554359878018086207134087767819349421589710092231977591818804008050744603479951361879",
      "0.76609049971343907966769056416238509779954993701539255885898370081021146273675163646782184992321",
      "0.000000000000000000010850288304802377886868522069507026530470520577738913704271550689629314079020891657827901217351"
    ],
    [
      "2.455461393594136730180638585397379278572618595190798791526672635457073178668227548454254751173",
      "1.2037889711537275437165902840410204949522394527696014411138638124176543237947146287471065163565",
      "0.0000000000000000000095353243957906505258698698840537337820953930459828655234831397480477446430767100865452042871672"
    ]
  ]
}


==> anc/data/order9/orbit_1.json <==
{
  "trajectory_tube_bound": "[2.0663027194481823079871617429330097365633188687956598291377108299576231538480327145574475462527839324201965293122640654151542227805000061441090306894769519207327616005120872199059765530345832855030662e-62 +/- 4.91e-262]",
  "log_endpoint_residual_bound": "[1.3607332044103614653692069034995104557313440498141925316448306420449827028740307260001693948443772879534832192866915135713795459357820867030567803000408448133759143833684184695633817717560487631694810e-148 +/- 3.22e-348]",
  "full_log_derivative_error_bound": "[7.6839974796745190736966910379314615786065164849996726359575037789260598844889306364777833351546508535063063591836637324212564969522138138227612928695812801274748444073029774198146003812603804592053933e-56 +/- 2.92e-256]",
  "root_contraction": "3.1306418964410484435939332313335442138579417731616971742880650708684697747230529785156250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7",
  "root_inclusion": "[3.1306418964410484435939332313338214111380347074118067502356967728642639457484126756142332704456138683680460101678671886409436197313545165300496285404726162789383089570072116998409405190303198773929197e-69 +/- 5.53e-269]",
  "return_time": "[9.6938585403570194620589077094164889551144938327371933074133011 +/- 4.35e-62]",
  "slow_minus_one": "[-6.95307e-49 +/- 6.29e-55]",
  "strong": "[1.061993217817564238177223077987738490008752575237862473e-23 +/- 6.72e-78]",
  "status": "PASS",
  "orbit": 1,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 24,
    "T": "9.69385854035701946205890770941648895511449383273719330741330106650095641474410000707232812831154218670942041857578433932290761944120873489205796122805",
    "fixed_coordinate": 1,
    "digits": 200,
    "degree": 120,
    "substeps": 36,
    "radius": "1e-62",
    "tube": "1e-59"
  },
  "seconds": 51.61774039268494,
  "nodes_sha256": "d274211ee7f7faf3db4262fb0a22f319aa3a9c72eb4b18d0f0b62afb4385c251",
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b",
  "global_checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "runner_sha256": "e8262e25698166bd8833711c7ac09ad3eeab595d1f2d8c2e9a6ee54121e89acc",
  "claim": "Existence and hyperbolicity from real-time Taylor-Lagrange interval flow; old certificates used only for initial guesses."
}

==> anc/data/order9/orbit_2.json <==
{
  "trajectory_tube_bound": "[2.0670358521953933924748124168990082653329298176876260894240570897767954198078638854070497035803608722741297686024846138786542788444139786311173304986244470435242045850373458465321922714958272539750424e-62 +/- 3.07e-262]",
  "log_endpoint_residual_bound": "[1.6141951771166639368155472126485156747812514579104346652225957118979316606215050188848634995100244119650439387160830386712237567696940861120315979231753012464053757425658582659229157557094169727947467e-148 +/- 1.26e-348]",
  "full_log_derivative_error_bound": "[7.5410754708535229421095160822927805081038281419276032322045295276667999843330060093559802551488685057564040953120628929536467732652249008254154651606277467362306661610493073783206781047618509312934731e-56 +/- 2.87e-256]",
  "root_contraction": "2.0478214227045883689728422361830235911669899229439291345623158635547156336542684584856033325195312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7",
  "root_inclusion": "[2.0478214227045883689728422361832427629493372554873158258567697419373178382270784130103323215173090082077366331475169818085573383965900764381278218494773203021770783041936962698927231079559172154635069e-69 +/- 3.97e-269]",
  "return_time": "[9.6938614219053605905320410080046731861031610363534756127727242 +/- 2.35e-62]",
  "slow_minus_one": "[1.042960e-48 +/- 4.43e-55]",
  "strong": "[1.061976518544567067616554346210903931982702816440601534e-23 +/- 5.48e-78]",
  "status": "PASS",
  "orbit": 2,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 24,
    "T": "9.69386142190536059053204100800467318610316103635347561277272421346838714823683073632855548179675820981058565796220983521590684585233092598600404197527",
    "fixed_coordinate": 1,
    "digits": 200,
    "degree": 120,
    "substeps": 36,
    "radius": "1e-62",
    "tube": "1e-59"
  },
  "seconds": 49.16399002075195,
  "nodes_sha256": "2fa81ae40f5ea6f676262722db2c546c873b8fd970cf4396103911c19c5510c1",
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b",
  "global_checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "runner_sha256": "e8262e25698166bd8833711c7ac09ad3eeab595d1f2d8c2e9a6ee54121e89acc",
  "claim": "Existence and hyperbolicity from real-time Taylor-Lagrange interval flow; old certificates used only for initial guesses."
}

==> anc/data/order9/orbit_3.json <==
{
  "trajectory_tube_bound": "[2.0677692672174642719401260516935826730406736313246533527047642027631220822039488181198725633943895758899262905572293257676470384315111514154899831329217650843763638637189206915222668575408316330882738e-62 +/- 4.93e-262]",
  "log_endpoint_residual_bound": "[1.3230726295928967277051361309997693463472960383292442890755627828953635880831730719522201986901443221666656344498818876595749394461603857660684566460853302117756704173682213409476284525636339293571088e-148 +/- 2.36e-348]",
  "full_log_derivative_error_bound": "[6.6686961782205511660699581071640991054137097381133967735715955002622450400512699277510979372937076735138845611900533153263860539695626968752844133824763863013655922806014877589033778920839811641236601e-56 +/- 3.12e-256]",
  "root_contraction": "9.0526039297238084032792882548137571422335254643122548490197232240461744368076324462890625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-8",
  "root_inclusion": "[9.0526039297238084032792882548146551623103921762685919840127914793893543711857871181208045638619103880297496941367487450083315366708977000365242042166560075884654324051017460317875234221245420833298809e-70 +/- 2.78e-270]",
  "return_time": "[9.6938662244925732715322890953876976710925490878612382089644354 +/- 4.88e-62]",
  "slow_minus_one": "[-2.085921e-48 +/- 3.97e-55]",
  "strong": "[1.061948686967926908240714580097803973498000595511918343e-23 +/- 6.24e-78]",
  "status": "PASS",
  "orbit": 3,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 24,
    "T": "9.69386622449257327153228909538769767109254908786123820896443536122905260886339203014824839094801023642007357916160909670360805593193688755559840011803",
    "fixed_coordinate": 1,
    "digits": 200,
    "degree": 120,
    "substeps": 36,
    "radius": "1e-62",
    "tube": "1e-59"
  },
  "seconds": 51.98401689529419,
  "nodes_sha256": "c5cafeffcd4f2e41601ad30005f25b9391fbbd1f9278e42f11f20529f601b942",
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b",
  "global_checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "runner_sha256": "e8262e25698166bd8833711c7ac09ad3eeab595d1f2d8c2e9a6ee54121e89acc",
  "claim": "Existence and hyperbolicity from real-time Taylor-Lagrange interval flow; old certificates used only for initial guesses."
}

==> anc/data/order9/orbit_4.json <==
{
  "trajectory_tube_bound": "[2.0685029630400207946282953929561065285084001231578862638009897915816777545446381913250093820840410705041802134174250805305976452059357639495356590405461318706424499481179398146711321041219838515326751e-62 +/- 3.90e-262]",
  "log_endpoint_residual_bound": "[1.5179545530579165152075255931579891999928407102066222813513716721009601525511302053262978783618215166872115907054010470393885947112981316569131398194656063516099623477341268284332202387474788871781469e-148 +/- 4.94e-348]",
  "full_log_derivative_error_bound": "[7.3346094929818705638264270832654323180100913267994580428399509962027335535505707351410068012619805142006189647704713587076090896256228161934359962754443097816004479464528651347801980955908069725458224e-56 +/- 2.63e-256]",
  "root_contraction": "3.6197542872678852181736250000276119924475912412206855437672020636696856854541692882776260375976562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-8",
  "root_inclusion": "[3.6197542872678852181736250000279865604345888594461972621590322237541922406192436562251587096929247215720518052573895255726031856066167809968077502873903447801518840408019736429793277158846727702439856e-70 +/- 4.98e-270]",
  "return_time": "[9.6938729481158467290378488474591370640496760647690780879877740 +/- 4.03e-62]",
  "slow_minus_one": "[5.736305e-48 +/- 4.85e-55]",
  "strong": "[1.061909723979191134009091988110633401695380352239534259e-23 +/- 2.84e-78]",
  "status": "PASS",
  "orbit": 4,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 24,
    "T": "9.69387294811584672903784884745913706404967606476907808798777403020065050833424903235324480731665223088778051181794032031860849934828869113766740112662",
    "fixed_coordinate": 1,
    "digits": 200,
    "degree": 120,
    "substeps": 36,
    "radius": "1e-62",
    "tube": "1e-59"
  },
  "seconds": 52.48025178909302,
  "nodes_sha256": "f9501c0cc15cf5bc896f655c100782e28f14c1c59ed977636d9d5f2d249e9fe1",
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b",
  "global_checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "runner_sha256": "e8262e25698166bd8833711c7ac09ad3eeab595d1f2d8c2e9a6ee54121e89acc",
  "claim": "Existence and hyperbolicity from real-time Taylor-Lagrange interval flow; old certificates used only for initial guesses."
}

==> anc/data/order9/orbit_5.json <==
{
  "trajectory_tube_bound": "[2.0692369555596988158739842023191647127974676247054804225905729448694347950955405757666941258387765007249901791762454519500609190976388119920587838995337384739988632783869806277256548075281542556993367e-62 +/- 3.80e-263]",
  "log_endpoint_residual_bound": "[1.3037922896642415213754319151919697977653669574201129210103616816028481496691146309033190393091545498077596275653486408792252738142307017572990392427237790630141332546832837783572270083744487056133155e-148 +/- 7.70e-349]",
  "full_log_derivative_error_bound": "[6.6820327629493419573307294092441071036829384208531436150848416492558802324990059133485714400854208182719486545263846024179676246250524361886357848465054850668182944432306405474684348359440530598508646e-56 +/- 6.58e-257]",
  "root_contraction": "8.2424594708624251310465545727464357363461426494372038577002764769829923352517653256654739379882812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-9",
  "root_inclusion": "[8.2424594708624251310465545727472398665965280512913142817111236576763136173585171990252131348580863062561188871771432949286177195664189672867451077465058767854537864202766063845206084900856443246107923e-71 +/- 2.96e-271]",
  "return_time": "[9.6938815929908655634577657140980183010690824583778418297149970 +/- 5.93e-62]",
  "slow_minus_one": "[-2.2945096e-47 +/- 4.16e-55]",
  "strong": "[1.061859629553859816625318285657216269626500248485684574e-23 +/- 6.30e-78]",
  "status": "PASS",
  "orbit": 5,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 24,
    "T": "9.69388159299086556345776571409801830106908245837784182971499695079020544232953467210365939574595263025457179897550067175462895747501851516024061137418",
    "fixed_coordinate": 1,
    "digits": 200,
    "degree": 120,
    "substeps": 36,
    "radius": "1e-62",
    "tube": "1e-59"
  },
  "seconds": 52.83143186569214,
  "nodes_sha256": "cc1d78a2889e222481fb1b8cd973a247a4d50fa07712a53e9a443b1e2c3e0d65",
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b",
  "global_checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "runner_sha256": "e8262e25698166bd8833711c7ac09ad3eeab595d1f2d8c2e9a6ee54121e89acc",
  "claim": "Existence and hyperbolicity from real-time Taylor-Lagrange interval flow; old certificates used only for initial guesses."
}

==> anc/data/order9/orbit_6.json <==
{
  "trajectory_tube_bound": "[2.0699711598154968006827799081233608617942591570793452224393448076997119390251372184922863336912905038119832688591240227922005201717469710437977344781561291957105619836430744215490512165784609540602002e-62 +/- 2.29e-262]",
  "log_endpoint_residual_bound": "[1.4575193991338149867939942500420634059447541874723765641879711951026228426816767838097568459917137993581479565834035057608932285103957618168600840903395169609120041411734029936421628209643861873638635e-148 +/- 1.84e-348]",
  "full_log_derivative_error_bound": "[6.7427211414799280220488733418612059163334184117400436070064985935571255171289092268260648004284938545621785352972239127671434899840462350363785926459342741120381854651579675173909765240540527190891868e-56 +/- 8.21e-257]",
  "root_contraction": "1.2794133810679960417705823452467183179393735496001569788978528136036416640308743808418512344360351562500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-9",
  "root_inclusion": "[1.2794133810679960417705823452468565980786018350374142861048644912854562330797253486425004296516779879296682628864218115815806843551341327644254527874357086650677718092985440356079523822916500975951386e-71 +/- 4.03e-271]",
  "return_time": "[9.6938921579230154724312365872420992581522400596770512928407714 +/- 5.23e-62]",
  "slow_minus_one": "[1.49130371e-46 +/- 5.73e-55]",
  "strong": "[1.061798412189286198774109465876361203363657622160425632e-23 +/- 5.24e-78]",
  "status": "PASS",
  "orbit": 6,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 24,
    "T": "9.6938921579230154724312365872420992581522400596770512928407713577983070988094885798558831372475225058681830206012577156558650862665609612534717082683",
    "fixed_coordinate": 1,
    "digits": 200,
    "degree": 120,
    "substeps": 36,
    "radius": "1e-62",
    "tube": "1e-59"
  },
  "seconds": 49.7997190952301,
  "nodes_sha256": "3f5d9033af5d0c566d10d42c16c0049ba63d9d71917d630618c9d71718121558",
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b",
  "global_checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "runner_sha256": "e8262e25698166bd8833711c7ac09ad3eeab595d1f2d8c2e9a6ee54121e89acc",
  "claim": "Existence and hyperbolicity from real-time Taylor-Lagrange interval flow; old certificates used only for initial guesses."
}

==> anc/data/order9/orbit_7.json <==
{
  "trajectory_tube_bound": "[2.0707057869171918637657993869801482800238452180906002663223582206017021728519759521753821941584701894932084150256899099547884072834040496071183062515574289900795619288793385378483880481950153062793962e-62 +/- 2.78e-262]",
  "log_endpoint_residual_bound": "[1.4870093277533033843588212446866936198558724986046271970724827812646552120424711740928062682663523109228387016325425516117482160544640845180897259630210201130808518064356311583821427283324170355167425e-148 +/- 2.19e-348]",
  "full_log_derivative_error_bound": "[7.1843197260808021085232222921830985995766760738613061386735751935732177818149222600805461604218524369446394133506995514960480923496647828864423778854105182890654861940102375197867652393754508838104175e-56 +/- 3.44e-256]",
  "root_contraction": "9.7318401783349172169695230364866997814654669127948104953066917922888112713053487823344767093658447265625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-11",
  "root_inclusion": "[9.7318401783349172169695230364877069283129384599215185802932398110935093626838211187225802374935542607433566902310159774484065811917609555919161841335918660250635703663287314873407005202025706362530125e-73 +/- 5.43e-273]",
  "return_time": "[9.6939046462567024719232208652872923295588923138407062176169802 +/- 2.88e-62]",
  "slow_minus_one": "[-2.088507574e-45 +/- 4.97e-55]",
  "strong": "[1.061726054432592549049791208635178349335887748343044919e-23 +/- 4.30e-78]",
  "status": "PASS",
  "orbit": 7,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 24,
    "T": "9.69390464625670247192322086528729232955889231384070621761698021879263858908437428445710610650875802768939860250641332135157266053049124792439858392121",
    "fixed_coordinate": 1,
    "digits": 200,
    "degree": 120,
    "substeps": 36,
    "radius": "1e-62",
    "tube": "1e-59"
  },
  "seconds": 52.920395374298096,
  "nodes_sha256": "3e1631d7d6f058fd838c21671fa9fa761c20757890a56a1001cba8deba20c121",
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b",
  "global_checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "runner_sha256": "e8262e25698166bd8833711c7ac09ad3eeab595d1f2d8c2e9a6ee54121e89acc",
  "claim": "Existence and hyperbolicity from real-time Taylor-Lagrange interval flow; old certificates used only for initial guesses."
}

==> anc/data/order9/orbit_8.json <==
{
  "trajectory_tube_bound": "[1.826354077093355238386821049444002592705934983314069501230962232689129880985826088836e-24 +/- 1.16e-110]",
  "log_endpoint_residual_bound": "[2.176986020533770199949065954185380013948767714355730038104164531000105434725137857127e-61 +/- 3.01e-146]",
  "full_log_derivative_error_bound": "[4.349391258520204369977243844518509301620242808306698282260821231770999925025839401968e-18 +/- 2.37e-103]",
  "root_contraction": "[2.105547639437449016944381024482845535116426905625219845319406886119395494461059570313e-7 +/- 5.00e-92]",
  "root_inclusion": "[2.105547639437449017295674950716881205029506771639709893673758152379838749383102131930e-32 +/- 5.19e-117]",
  "return_time": "[16.575702060290338652996574 +/- 3.79e-25]",
  "slow_minus_one": "[4.453563e-10 +/- 5.68e-17]",
  "strong": "[5.2066065193074435e-40 +/- 9.28e-57]",
  "status": "PASS",
  "orbit": 8,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 48,
    "T": "16.57570206029033865299657372198432755028122036013685460926877471731151597993976366027",
    "digits": 85,
    "degree": 50,
    "substeps": 26,
    "radius": "1e-25",
    "tube": "1e-22"
  },
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "nodes_sha256": "6b9c05956302227b6b331d7457f7371525a7f6db164505ba576489127ff90519",
  "checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b"
}


==> anc/data/order9/orbit_9.json <==
{
  "trajectory_tube_bound": "[3.013865151923259640338065843200277230496089919845598843847826773316974231739161413130e-24 +/- 1.02e-110]",
  "log_endpoint_residual_bound": "[3.951009328822600026327565294789537559125988188219873937636325311304367570129013344163e-49 +/- 2.85e-134]",
  "full_log_derivative_error_bound": "[9.014038354447842830738451483205960744867650054568992078236220545812571767281166660331e-17 +/- 5.85e-103]",
  "root_contraction": "6.035730172590744333563893141450891960598417254613146099018194945529103279113769531250e-6",
  "root_inclusion": "[6.035730260776246544816119532006577867825340894588246345216143087444109154544799719898e-31 +/- 3.19e-116]",
  "return_time": "[226.094115683831506773815521 +/- 3.62e-25]",
  "slow_minus_one": "[-4.96225e-10 +/- 4.14e-16]",
  "strong": "[1.479647216560864e-536 +/- 8.38e-552]",
  "status": "PASS",
  "orbit": 9,
  "configuration": {
    "A": [
      [
        "1.0",
        "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
        "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
      ],
      [
        "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
        "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
        "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
      ],
      [
        "1.69977055268075",
        "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
        "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
      ]
    ],
    "N": 512,
    "T": "226.094115683831506773815521261620767003624201610979773036210303884201626185633878637072122100419125128254391154901006801",
    "digits": 85,
    "degree": 50,
    "substeps": 26,
    "radius": "1e-25",
    "tube": "1e-22"
  },
  "matrix_file_sha256": "fede934524dd12ecdf92c23b4fe04459522d8f4c80d7af28fbc8a97f999e2501",
  "nodes_sha256": "2694ef28b2610167cc5ecb7ab66d89211b98c4080780ed79055a33382cc64e39",
  "checker_sha256": "ae530ab9d9bf8de44d7f89377e79929944f74d27881d48cb2c29b1f0b5d5000c",
  "segment_checker_sha256": "8fc8b3cb3aefb793d24f2a5d8ca41364de6b46a3b367a98d8549d990a070e41b"
}


==> anc/data/order9/parameters.json <==
{
  "order": 7,
  "epsilon": "0.0005",
  "A": [
    [
      "1.0",
      "2.08603883823770024612821235738815100075742815575452803427046291290304066784668961735792904437547138328284816356867712984851146195",
      "1.208756320801435414376708096391667165317372737494029862507648115932771667658700353793890786805598717664387986730739634755880976209"
    ],
    [
      "0.8405921937147478969350333448078112887759931427834870720136216587438039688993894447645885830425595339521569591951714562334842796947",
      "1.740339731705928123105597666897989685675819970587904079370644786677543915239983906868921948525891032114210136598451804767469344904",
      "2.493319301286553683128829288842192923418194778415682794560189924942657842685928870245745940786667580584859146352904687604053726348"
    ],
    [
      "1.69977055268075",
      "1.987976626153230644121353759437951535728285616716413670739878437492391634922922870637694565752406057724872476560178304450992680495",
      "2.716652381607008519143068117544684512134543076413905347792671836380758222561099872103294252599036026320995295873682875667428538502"
    ]
  ],
  "alpha": "6.2760692792813505069554170665011900682800074723680546718051058339378075998998789279146031841956595896238720547514314427150797620369092300955e-50",
  "omega": "0.6481615038625610481640702884701354923532338718573496789909077752484135132786736861351010799149789212217917996300438248309105932437460269215",
  "section_B": [
    [
      "2.0",
      "0.0",
      "1.0"
    ],
    [
      "-0.6484164301852829114907556865362216270910864873127847083642316132503640160525104429751395426773110784880548814628971254060178920794",
      "1.207471944637746641763076030092726073966202461484691621398138269999255560516840962254950966834796894440559834790072243825323853156",
      "1.251203426688582561968424065683185456810158450580555305324390618851125934073822072729932192520428833348383919596059954710189663989"
    ],
    [
      "-0.5355737398360223700416166121334665609960220062089771382914876005515926928860483840755664699995878717242495517343869228794928199637",
      "-1.011378673958920794698288863734258738835785492331372469372031294058969392645524328360158408021047407228404568850351573824142791581",
      "1.527961541065525790605280579528811233070764063623210276814497491101106611949468682529899574512587978841812090733441997123196405793"
    ]
  ],
  "normal_form": {
    "coefficients": [
      "(-0.000000000000000000000000000000000000000000379525721421321957946797636896055299002036433727570337399468804739312577902244810451931491419557963508005759109842521774499017016269483310940469282632 - 0.256892177513129583243586104202248689202564968886690968519549039845105889873523547175459292436067179594769534231824041747865725867307359345325299068427j)",
      "(0.000000000000000000000000000000000000604506122662067716466236670639910922749516839662145625734201490139057295332155358451480577994369359744943830867309484471005356624662821119430106522157 - 0.0709123296948585682924524761027888816995167650474901102437108481336057878972279219830662746848728472613989369490192991027860666422185107416238643443149j)",
      "(-0.000000000000000000000000000000391439658528355822209736637739050150715427436070681919944001026809159143178305694262214381413486742233413205101172930727076728365490257101428516639428 - 0.0345985671784857283916533111681802773315357035738621609939459895119680900152995004771054671699747698865994813907116894297711135989103835247809717980269j)",
      "(0.000000000000000000000000121201349992027451160775713608763722941175614195532036907159927427479233287257727528477215896036562784871178212403197450977503818745074339758558710495 - 0.0185834405963783636589063066497220173274440003856395368896069999999075877496916330764402650674330948799499341404315448396699909615515751836820306408896j)",
      "(-0.0000000000000000000188791248020145880505523092568332094893445868516242575806539479900605372881644329990083912956105799290409926163515433499177293136087462094942221320454 - 0.00960532949861593227674008447795285698792793894476187723628022081060562040980416170668228381511220346098968025376580227944100862895281985508837074672815j)",
      "(0.00000000000000141681987257145126082944159525952791664874948229825572837928315122405533119432893050719634488634746184172552467908699391586870190494580658213021521445 - 0.00419020412209623121189798151697966288992508278568870355152647757508794332238246737067628523501572752813584695686543289554682192746109798450732046347745j)",
      "(-0.0000000000404805677877557503094126170074150833328214137799501636679795186064015808912665408716341812824670703383350149908310570282421284862795511054110843020374 - 0.00095197098808420668924468618757373685379714092236074917052299120801701645563972003873429445616549382460965367643545770851670829460132296150055222732755j)",
      "(0.00000000000350804831325433984193894231469273659595533887789449856164996216573035339583201113020291117700563998364153321718292344816806992376989234191621012222963 + 0.000832948971952620183157934770420767976117279217875530008053115681105029716390974499601518981721336455603199047827216551385406616690664563171634963507648j)",
      "(0.0000000000297734153146232605984492535301827916839016215965103364701533183447429586564039089485446003426124671632784752158231669407289764164224006880730928128837 + 0.00162442967770780206452412476850374064553304664766554979571596574734755880263885964596705346131733669286171224600637203033118935670637369647682591405577j)",
      "(0.0000000000318438135339840847277392266668639537335517982213291056390798309087836675527405766144918739610695224815588682107545776426246975894831081127435245397757 + 0.00175488381533506292535694045390143990355845794592223884899433762136882792035671719497883311844100812683010695763204796273513471606319930858662539005773j)"
    ],
    "dimensionless_real_coefficients": [
      "-0.000000000000000000000000000000000000000000585541904540196548857082791599618000029633229259630435500427505149417320192968232872887960288463718136000979105078338552208492931322144101240933784782",
      "0.000000000000000000000000000000000000932647371156201516081523274304879299609848124192047089210179666889054283140156294570871997609621934619326871638165275893865957468534816018322172153224",
      "-0.000000000000000000000000000000603923028744635797237935673194849597412204201913740941865853784298570427618702015739381836490696434955814621290884479588473880209534613373232907755226",
      "0.000000000000000000000000186992515398951410848323910133694982504154267359346741863611361783856362546140766238985999860789838331684355070969706517136271949449553131613825619149",
      "-0.000000000000000000029127192357937071866197537155153573936875047344440985028415989596725522958340515555272174740866585400919083343518196726878517833343067940073677071327",
      "0.00000000000000218590561785644066538067821051809185267354951928262551807999921926645575672349084842567915503689196254552220213988870336495072743227392332363516673353",
      "-0.0000000000624544462244697332965908060148026243621014148366464433737142634076130216206711670978765472867683417870149200611396773303605569062755185372015111826376",
      "0.00000000000541230587183746334922681709598708219672946492635699109623113657806073464480882470152975428606365059076735138598173897541154684832756845955241967788306",
      "0.0000000000459351799469666491991402919699437617511224944001752894307700988958689801382547508726711201929859631474720845460342533885107829309219709289267759743772",
      "0.0000000000491294428074154552867022210814320275756633907446898111204898117556547414914276957358846832467757160461660948405041128193115391957441670778692094755845"
    ],
    "omega": "0.64816150386256104816407028847013549235323387185734967899090777524841351327867368613510107991497892122179179963004382483091059324374602692149574925644",
    "alpha": "6.2760692792813505069554170665011900682800074723680546718051058339378075998998789279146031841956595896238720547514314427150797620369092300955107181318e-50",
    "max_residual": "1.3501039e-152",
    "hopf_mismatch": "3.790604791e-48",
    "eigenvector_residual": "7.6775017e-151",
    "precision_digits": 150,
    "gauge": "first",
    "q": [
      "(1.0 + 0.0j)",
      "(-0.324208215092641455745377843268110813545543243656392354182115806625182008026255221487569771338655539244027440731448562703008946039694914818851252298987 - 0.603735972318873320881538015046363036983101230742345810699069134999627780258420481127475483417398447220279917395036121912661926578167290867223053219497j)",
      "(-0.267786869918011185020808306066733280498011003104488569145743800275796346443024192037783234999793935862124775867193461439746409981865691425878636099017 + 0.505689336979460397349144431867129369417892746165686234686015647029484696322762164180079204010523703614202284425175786912071395790486026263613707041556j)"
    ],
    "p": [
      "(0.413436684650514824161097504527460888120177117755776413484000493222762147314816756456204934493358805880855740823158267254900962070311653452102622686876 - 0.042620042490978263276298311065018384144486588769073114636541283084226781915147161420389734205101116745265100906691562041855709646898778950366294462772j)",
      "(-0.134432724464782497191051296457413722536001436291915399850087723280887473158633645513810712186477355274016143106714686666242357028494592260495073397473 - 0.477382720355098325833209249114172528171883861440836486774572088703769470058735082919455176558021433685584355603555192090909423619862771778754634760946j)",
      "(-0.160497494570499920903810784795562814303472453104865683166387243103847997586429043859295581306733521374649857149110024802253158304983991584120338424799 + 0.418808275498180158961992462538345419963805125273237247089683104249550870685206135172561584913015767198730743881021523515109489248249636811800497066762j)"
    ]
  },
  "polynomial_ascending": [
    "-0.000000000000000000000000000000000000001550390625",
    "0.00000000000000000000000000000000937550390625",
    "-0.0000000000000000000000000149332421875",
    "0.00000000000000000000966981640625",
    "-0.0000000000000029940625",
    "0.000000000466375",
    "-0.000035",
    "1.0"
  ],
  "unfolding": "current_v_m",
  "variable_names": [
    "f",
    "b",
    "e",
    "d",
    "i",
    "h"
  ],
  "fixed_exact_decimals": {
    "a": "1",
    "g": "1.69977055268075"
  },
  "scaled_unfolding_residual": [
    "8.36952659288762585229477707388e-176",
    "8.24182650747569493742684883926e-151",
    "6.85126156633414343072989936973e-153",
    "-4.89364210760475622479353104666e-152",
    "-2.24679512018021184777010919041e-152",
    "1.44318671553852271016064951744e-152",
    "3.96376558978835902087315758604e-152"
  ],
  "working_precision_digits": 150,
  "finite_decimal_digits": 130,
  "elapsed_seconds": 23.360689163208008,
  "status": "numerical_unfolding_exact_finite_decimal_A_and_B"
}

==> anc/data/order9/winding_and_rounding.json <==
{
  "rounding": {
    "6": {
      "hurwitz_sign": -1,
      "hurwitz_decimal": "-2.550589400523e-06",
      "equilibrium": "unstable oscillatory pair"
    },
    "10": {
      "hurwitz_sign": -1,
      "hurwitz_decimal": "-7.694860331853677e-10",
      "equilibrium": "unstable oscillatory pair"
    },
    "16": {
      "hurwitz_sign": -1,
      "hurwitz_decimal": "-4.004632634893791e-17",
      "equilibrium": "unstable oscillatory pair"
    },
    "30": {
      "hurwitz_sign": 1,
      "hurwitz_decimal": "3.663526490192402e-30",
      "equilibrium": "sink"
    },
    "exact": {
      "hurwitz_sign": -1,
      "hurwitz_decimal": "-3.79060479126514e-48",
      "equilibrium": "unstable oscillatory pair"
    }
  },
  "orbits": [
    {
      "winding": 1,
      "certified_halfplane_margin": "[0.0002377150075773505469496735769509699481864898497386048594322451694000738401132706307340964748388219687 +/- 4.91e-104]",
      "equal_time_segments": 24,
      "stability": "attracting",
      "period": "[9.6938585403570194620589077094164889551144938327371933074133011 +/- 4.35e-62]",
      "argument": "Repetition k times would have winding divisible by k."
    },
    {
      "winding": 1,
      "certified_halfplane_margin": "[0.0004741333845560209590322399692207628665723389664506363332258250406082812576452796105830362503423146381 +/- 7.48e-105]",
      "equal_time_segments": 24,
      "stability": "saddle",
      "period": "[9.6938614219053605905320410080046731861031610363534756127727242 +/- 2.35e-62]",
      "argument": "Repetition k times would have winding divisible by k."
    },
    {
      "winding": 1,
      "certified_halfplane_margin": "[0.0007092508683403311607042741365327027530150114226934487565061625285661776153275753388720630475047471513 +/- 3.88e-104]",
      "equal_time_segments": 24,
      "stability": "attracting",
      "period": "[9.6938662244925732715322890953876976710925490878612382089644354 +/- 4.88e-62]",
      "argument": "Repetition k times would have winding divisible by k."
    },
    {
      "winding": 1,
      "certified_halfplane_margin": "[0.0009430627714286238609103924310158175323909070034016115473093377521082433278626350402907791666900417532 +/- 4.89e-104]",
      "equal_time_segments": 24,
      "stability": "saddle",
      "period": "[9.6938729481158467290378488474591370640496760647690780879877740 +/- 4.03e-62]",
      "argument": "Repetition k times would have winding divisible by k."
    },
    {
      "winding": 1,
      "certified_halfplane_margin": "[0.001175569868929849710379816371135982021985772037470756961699832732931978103208513167667385085944897528 +/- 4.06e-103]",
      "equal_time_segments": 24,
      "stability": "attracting",
      "period": "[9.6938815929908655634577657140980183010690824583778418297149970 +/- 5.93e-62]",
      "argument": "Repetition k times would have winding divisible by k."
    },
    {
      "winding": 1,
      "certified_halfplane_margin": "[0.001406741119876977141905572185093620085104593036446278641588356999973404900353596084338182202783140719 +/- 2.99e-103]",
      "equal_time_segments": 24,
      "stability": "saddle",
      "period": "[9.6938921579230154724312365872420992581522400596770512928407714 +/- 5.23e-62]",
      "argument": "Repetition k times would have winding divisible by k."
    },
    {
      "winding": 1,
      "certified_halfplane_margin": "[0.001636638468997714722340341966052742938389456169634300878391409068188187891973695223736866731092940017 +/- 1.17e-103]",
      "equal_time_segments": 24,
      "stability": "attracting",
      "period": "[9.6939046462567024719232208652872923295588923138407062176169802 +/- 2.88e-62]",
      "argument": "Repetition k times would have winding divisible by k."
    },
    {
      "winding": 1,
      "certified_halfplane_margin": "[1.059108969303235558872789074278222048409156324183314022829798801627036567271525831865110421842181664 +/- 9.42e-101]",
      "equal_time_segments": 48,
      "stability": "saddle",
      "period": "[16.575702060290338652996574 +/- 3.79e-25]",
      "argument": "Repetition k times would have winding divisible by k."
    },
    {
      "winding": 1,
      "certified_halfplane_margin": "[20.71957573477674378564392300043495675395053051361837572951412343330713291871555703136834094547735081 +/- 3.06e-99]",
      "equal_time_segments": 512,
      "stability": "attracting",
      "period": "[226.094115683831506773815521 +/- 3.62e-25]",
      "argument": "Repetition k times would have winding divisible by k."
    }
  ],
  "distinct_minimal_periods": 9,
  "minimum_adjacent_period_gap": "[2.881548341128473133298588184230988667203616282305359423032999999671817520895251085256754324903804125e-6 +/- 1.03e-106]"
}


==> anc/recheck.json <==
{
  "computation": "new scalar-designed matrices; original-ODE interval certificates and fresh same-implementation recomputations",
  "python": "3.11.4",
  "python_flint": "0.9.0",
  "focus": {
    "5": {
      "order": 5,
      "root_and_rank_checks_passed": true,
      "last_focus": "[-2.06391422270734e-6 +/- 4.13e-21]"
    },
    "6": {
      "order": 6,
      "root_and_rank_checks_passed": true,
      "last_focus": "[-1.83956556510935e-6 +/- 8.37e-21]"
    },
    "7": {
      "order": 7,
      "root_and_rank_checks_passed": true,
      "last_focus": "[-3.790612525494e-8 +/- 4.57e-21]"
    },
    "8": {
      "order": 8,
      "root_and_rank_checks_passed": true,
      "last_focus": "[-2.61970485212e-7 +/- 8.10e-19]"
    }
  },
  "fixed_systems": {
    "5": {
      "individual_orbit_checks_passed": 5,
      "identical_matrix_and_section": true,
      "ordered_disjoint_radius_boxes": true,
      "box_radii_within_half_a_target_spacing": true,
      "fresh_root_within_archived_isolating_box": true,
      "reproduced_multiplier_intervals": true,
      "stability_in_section_order": [
        "attracting",
        "saddle",
        "attracting",
        "saddle",
        "attracting"
      ],
      "flow_source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
      "parameter_file_sha256": "d49eb4ca48ff40ef62831a1fc901520d564a823b160ebc47dc9d176affb5ed84",
      "target_polynomial_simple_positive_roots": 5,
      "scalar_maximum_relative_coefficient_error_upper_bound": "[1.31431315602485506511858546966379095243572009438260001914864242809472540273965700886795081834876895301003088893058835391419990683464066956597663983788522004266556756e-119 +/- 7.28e-285]"
    },
    "6": {
      "individual_orbit_checks_passed": 6,
      "identical_matrix_and_section": true,
      "ordered_disjoint_radius_boxes": true,
      "box_radii_within_half_a_target_spacing": true,
      "fresh_root_within_archived_isolating_box": true,
      "reproduced_multiplier_intervals": true,
      "stability_in_section_order": [
        "saddle",
        "attracting",
        "saddle",
        "attracting",
        "saddle",
        "attracting"
      ],
      "flow_source_sha256": "ff5b0b93864debad43f2334fe166ebb285d6899aa33d5a7b5d36b592f8508761",
      "parameter_file_sha256": "83f31d82fec0da5caf885222c13d77d031425fe0d90e6a96cdaa97423e6cf713",
      "target_polynomial_simple_positive_roots": 6,
      "scalar_maximum_relative_coefficient_error_upper_bound": "[5.78677322077175944494249181100408534431981739435770875602608671331251496223451304818861585087680228625916598174011694923800321195777996854247132062725025766930430556e-113 +/- 4.17e-278]"
    },
    "7": {
      "individual_orbit_checks_passed": 7,
      "identical_matrix_and_section": true,
      "ordered_disjoint_radius_boxes": true,
      "box_radii_within_half_a_target_spacing": true,
      "fresh_root_within_archived_isolating_box": true,
      "reproduced_multiplier_intervals": true,
      "stability_in_section_order": [
        "attracting",
        "saddle",
        "attracting",
        "saddle",
        "attracting",
        "saddle",
        "attracting"
      ],
      "flow_source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
      "parameter_file_sha256": "d6b6a4ed6c8dd2cdf9024825fbac278519d563d30d77cd345c42f4260b0a6a9a",
      "target_polynomial_simple_positive_roots": 7,
      "scalar_maximum_relative_coefficient_error_upper_bound": "[3.11758956256751984078550165763379203257666498671255583456849632431381931371680489977800305592267625372483844784555576800489520106879254851705932516145887814870998220e-101 +/- 4.44e-266]"
    },
    "8": {
      "individual_orbit_checks_passed": 8,
      "identical_matrix_and_section": true,
      "ordered_disjoint_radius_boxes": true,
      "box_radii_within_half_a_target_spacing": true,
      "fresh_root_within_archived_isolating_box": true,
      "reproduced_multiplier_intervals": true,
      "stability_in_section_order": [
        "saddle",
        "attracting",
        "saddle",
        "attracting",
        "saddle",
        "attracting",
        "saddle",
        "attracting"
      ],
      "flow_source_sha256": "0ee79ec3a9f0d3d6d2e45fb69b290e6f1b1df82a5b38b943b229da26bd64a285",
      "parameter_file_sha256": "18fd2eaf17ca2bf15627ec2622bbb2227ea4531ba7717ca9e2b3bc0b99595a74",
      "target_polynomial_simple_positive_roots": 8,
      "scalar_maximum_relative_coefficient_error_upper_bound": "[1.13692655990336087621720261037632947396281209018927073217218239659188402155488407109509234329616338609717853987158322473309115397788915706347404476610715763096362512e-97 +/- 3.88e-262]"
    }
  }
}


==> anc/scalar_targets.json <==
{
  "status": "PASS",
  "decimal_precision": 165,
  "max_relative_coefficient_error_threshold": "1e-90",
  "radius_bracket_halfwidth_over_epsilon": "1e-60",
  "checks": [
    {
      "order": 5,
      "matrix_sha256": "3b2a97881a2a23b24d218b8ca9a390e41818b49ab202c39507b9f10160a5f7a2",
      "epsilon": ".010",
      "scalar_coefficients_2alpha_L1_to_Lm": [
        "[3.09302863671031725454196905064038713775325091771977063225217758838151908430045892371777530579802324421964976473836573581169670774375799775099000058830287873756658526e-22 +/- 2.20e-187]",
        "[-4.526991079674072670606009702173388841339410857073742072593534364772840015327532796963599468402717909387037391779569183946109457303374188297031336e-18 +/- 2.51e-163]",
        "[1.642097494975720514650927318899011088064139115692197672469992893276160652741458921654332792557353312643001559126722642402167116818946742254037566186e-14 +/- 2.11e-162]",
        "[-2.19733909399628788291419051305910836244553867279675371999581782841270418280511769372450287349401234641437618703288065817843945291833130951885389253918e-11 +/- 7.21e-161]",
        "[1.181365104299079506943113179064036754002977781073523505374095606673496872475869727808872512631189433556116229587570246332494329527497426612586374469407e-8 +/- 5.66e-159]",
        "[-2.1479365532710536489874785073891577345508686928609518279529011030427215863197631414706772956930716973747567810683095387863533264136513314712249674398047e-6 +/- 8.56e-158]"
      ],
      "target_coefficients_scaled_squared_radius": [
        -14400,
        21076,
        -7645,
        1023,
        -55,
        1
      ],
      "relative_coefficient_errors": [
        "[1.3143131560248550651e-119 +/- 1.86e-139]",
        "[1.9468662257652269622e-123 +/- 3.87e-145]",
        "[7.4556456264115782315e-127 +/- 1.90e-147]",
        "[1.2897429367877240474e-129 +/- 4.74e-149]",
        "[9.146788362069314629e-132 +/- 3.09e-151]",
        "[+/- 7.85e-152]"
      ],
      "maximum_relative_coefficient_error_upper_bound": "[1.31431315602485506511858546966379095243572009438260001914864242809472540273965700886795081834876895301003088893058835391419990683464066956597663983788522004266556756e-119 +/- 7.28e-285]",
      "coefficient_tolerance_met": true,
      "positive_simple_polynomial_roots_certified_in_all_brackets": true,
      "brackets": [
        {
          "cycle_index": 1,
          "radius_interval": [
            "[0.00999999999999999999999999999999999999999999999999999999999999000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.26e-168]",
            "[0.0100000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 9.48e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-1.7280000000000000000e-56 +/- 3e-80]",
            "[1.7280000000000000000e-56 +/- 3e-80]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 2,
          "radius_interval": [
            "[0.0199999999999999999999999999999999999999999999999999999999999900000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.97e-167]",
            "[0.0200000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.44e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[1.5120000000000000000e-56 +/- 3e-80]",
            "[-1.5120000000000000000e-56 +/- 3e-80]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 3,
          "radius_interval": [
            "[0.0299999999999999999999999999999999999999999999999999999999999900000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.60e-167]",
            "[0.0300000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.80e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-2.6880000000000000000e-56 +/- 3e-80]",
            "[2.6880000000000000000e-56 +/- 3e-80]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 4,
          "radius_interval": [
            "[0.0399999999999999999999999999999999999999999999999999999999999900000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.81e-167]",
            "[0.0400000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.98e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[9.0720000000000000000e-56 +/- 3e-79]",
            "[-9.0720000000000000000e-56 +/- 3e-79]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 5,
          "radius_interval": [
            "[0.0499999999999999999999999999999999999999999999999999999999999900000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.30e-167]",
            "[0.0500000000000000000000000000000000000000000000000000000000000100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.92e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-7.2576000000000000000e-55 +/- 3e-78]",
            "[7.2576000000000000000e-55 +/- 3e-78]"
          ],
          "strict_sign_change": true
        }
      ],
      "status": "PASS"
    },
    {
      "order": 6,
      "matrix_sha256": "0ff92004713d16169f32864df1fa01a6e0fbad57f398aedd9f355363e9b6ff3c",
      "epsilon": ".005",
      "scalar_coefficients_2alpha_L1_to_Lm": [
        "[-2.34657257745647919379251072787349905325504032972581263911021994224902014661492179624942406547719198556126583364306840070281316038324842000014788004833066803809240794e-28 +/- 1.68e-193]",
        "[1.3998609075959818657191100108836462685473679478108764510425300966594432407972794582292397563941159744976040289811514756334939368085079449462e-23 +/- 5.87e-163]",
        "[-2.14592613706803999754304246489508109717054144918654130159815348150807306593029280414049182995256196467240994273193465782533862607781369952241386e-19 +/- 9.63e-163]",
        "[1.2883842251508888788337571555644212764865605998011859938166519937239589256840174943777856353576192490600762397483237038295711774776209676583661536e-15 +/- 5.56e-161]",
        "[-3.479880222272497293313041834964996373790067214897094002591600240283361728535609952660257021544695077847151258484218364041285506590317209858583676051e-12 +/- 5.66e-160]",
        "[4.2180366330575724767430810120787834833818996544207200031413336245858930042855878214063721473269031246632136466475374109591339474019285720640511621669e-9 +/- 3.90e-158]",
        "[-1.85408203650882306670025538992473999269534050743767912225992686794984307880685178962917457025358379106075325127364281800401492193492434786043565380297e-6 +/- 3.54e-156]"
      ],
      "target_coefficients_scaled_squared_radius": [
        518400,
        -773136,
        296296,
        -44473,
        3003,
        -91,
        1
      ],
      "relative_coefficient_errors": [
        "[5.7867732207717594449e-113 +/- 4.26e-133]",
        "[1.8777355862445116577e-117 +/- 4.00e-137]",
        "[5.6278574012263300184e-122 +/- 1.21e-142]",
        "[3.2094966245568646599e-126 +/- 3.30e-146]",
        "[4.682323669557489486e-129 +/- 2.27e-148]",
        "[5.76555410859996142e-132 +/- 4.67e-150]",
        "[+/- 8.96e-151]"
      ],
      "maximum_relative_coefficient_error_upper_bound": "[5.78677322077175944494249181100408534431981739435770875602608671331251496223451304818861585087680228625916598174011694923800321195777996854247132062725025766930430556e-113 +/- 4.17e-278]",
      "coefficient_tolerance_met": true,
      "positive_simple_polynomial_roots_certified_in_all_brackets": true,
      "brackets": [
        {
          "cycle_index": 1,
          "radius_interval": [
            "[0.00499999999999999999999999999999999999999999999999999999999999500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.13e-168]",
            "[0.00500000000000000000000000000000000000000000000000000000000000500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.74e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[6.0480000000000000000e-55 +/- 3e-79]",
            "[-6.0480000000000000000e-55 +/- 3e-79]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 2,
          "radius_interval": [
            "[0.0099999999999999999999999999999999999999999999999999999999999950000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 9.81e-168]",
            "[0.0100000000000000000000000000000000000000000000000000000000000050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.22e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-4.8384000000000000000e-55 +/- 3e-79]",
            "[4.8384000000000000000e-55 +/- 3e-79]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 3,
          "radius_interval": [
            "[0.0149999999999999999999999999999999999999999999999999999999999950000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.30e-167]",
            "[0.0150000000000000000000000000000000000000000000000000000000000050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.40e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[7.2576000000000000000e-55 +/- 3e-78]",
            "[-7.2576000000000000000e-55 +/- 3e-78]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 4,
          "radius_interval": [
            "[0.0199999999999999999999999999999999999999999999999999999999999950000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.91e-167]",
            "[0.0200000000000000000000000000000000000000000000000000000000000050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.49e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-1.8144000000000000000e-54 +/- 3e-78]",
            "[1.8144000000000000000e-54 +/- 3e-78]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 5,
          "radius_interval": [
            "[0.0249999999999999999999999999999999999999999999999999999999999950000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.15e-167]",
            "[0.0250000000000000000000000000000000000000000000000000000000000050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.46e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[7.9833600000000000000e-54 +/- 3e-77]",
            "[-7.9833600000000000000e-54 +/- 3e-77]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 6,
          "radius_interval": [
            "[0.0299999999999999999999999999999999999999999999999999999999999950000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.55e-167]",
            "[0.0300000000000000000000000000000000000000000000000000000000000050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.86e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-7.9833600000000000000e-53 +/- 3e-77]",
            "[7.9833600000000000000e-53 +/- 3e-77]"
          ],
          "strict_sign_change": true
        }
      ],
      "status": "PASS"
    },
    {
      "order": 7,
      "matrix_sha256": "b141472508dd15b62b1c96a6e51af75feac63630189e3cdc401856d048f3f918",
      "epsilon": ".0015",
      "scalar_coefficients_2alpha_L1_to_Lm": [
        "[2.81505045549757012114877797786068032574055834575040495346687044745557236743866685612654031697744905559510597704732540222408599540046541762644043035984352654048821636e-40 +/- 6.70e-206]",
        "[-1.89145999123846686187472224720046381947296004082404571276265678457520658735427340856306852676206372289887309894407099389699564013e-34 +/- 1.34e-163]",
        "[3.3474503130204192964116578854465855516290877465644798424387875486509280750523202694197040157443208848391676681259551936917894604991910e-29 +/- 5.32e-163]",
        "[-2.40843954786147388506139621407081559313830236107258973138306587547809242311746590200809882145237274274061408860607663160234811077015828309e-24 +/- 4.56e-162]",
        "[8.28582723672006882196232562944535688882553845361592883151575625810343801173923917018941693013736795556434349060556925983919463671479641977675e-20 +/- 7.86e-161]",
        "[-1.43406146053891738393076282566007382909267573417022256875924742715253231380621838796584511319127067887650630592721144433864499416780553303763919e-15 +/- 2.80e-159]",
        "[1.1957985912352865406969045867501136786263712605130061027802771958745318439076242551309944658672259152607932507210435224837565522569192454898920045e-11 +/- 3.26e-157]",
        "[-3.796186003921544573640966942063852948020226223850813024699292685315974107643251603590458621800717191304105557844582611059544610389702815080491230099e-8 +/- 7.98e-156]"
      ],
      "target_coefficients_scaled_squared_radius": [
        -25401600,
        38402064,
        -15291640,
        2475473,
        -191620,
        7462,
        -140,
        1
      ],
      "relative_coefficient_errors": [
        "[3.1175895625675198408e-101 +/- 1.46e-121]",
        "[1.4269908565141786568e-106 +/- 1.49e-126]",
        "[8.4331642438395901407e-112 +/- 3.33e-132]",
        "[8.1919744556261801977e-117 +/- 4.24e-137]",
        "[2.9826576301248693439e-121 +/- 4.45e-141]",
        "[3.566464825332690050e-125 +/- 4.49e-144]",
        "[1.32439872203751418e-128 +/- 1.68e-146]",
        "[+/- 3.13e-148]"
      ],
      "maximum_relative_coefficient_error_upper_bound": "[3.11758956256751984078550165763379203257666498671255583456849632431381931371680489977800305592267625372483844784555576800489520106879254851705932516145887814870998220e-101 +/- 4.44e-266]",
      "coefficient_tolerance_met": true,
      "positive_simple_polynomial_roots_certified_in_all_brackets": true,
      "brackets": [
        {
          "cycle_index": 1,
          "radius_interval": [
            "[0.00149999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.24e-168]",
            "[0.00150000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.21e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-2.9030400000000000000e-53 +/- 3e-77]",
            "[2.9030400000000000000e-53 +/- 3e-77]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 2,
          "radius_interval": [
            "[0.00299999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.10e-168]",
            "[0.00300000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.80e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[2.1772800000000000000e-53 +/- 3e-77]",
            "[-2.1772800000000000000e-53 +/- 3e-77]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 3,
          "radius_interval": [
            "[0.00449999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.95e-168]",
            "[0.00450000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.25e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-2.9030400000000000000e-53 +/- 3e-77]",
            "[2.9030400000000000000e-53 +/- 3e-77]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 4,
          "radius_interval": [
            "[0.00599999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.81e-168]",
            "[0.00600000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.98e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[5.9875200000000000000e-53 +/- 3e-77]",
            "[-5.9875200000000000000e-53 +/- 3e-77]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 5,
          "radius_interval": [
            "[0.00749999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.54e-168]",
            "[0.00750000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-1.9160064000000000000e-52 +/- 3e-76]",
            "[1.9160064000000000000e-52 +/- 3e-76]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 6,
          "radius_interval": [
            "[0.00899999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.46e-168]",
            "[0.00900000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.82e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[1.0378368000000000000e-51 +/- 3e-75]",
            "[-1.0378368000000000000e-51 +/- 3e-75]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 7,
          "radius_interval": [
            "[0.0104999999999999999999999999999999999999999999999999999999999985000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.44e-168]",
            "[0.0105000000000000000000000000000000000000000000000000000000000015000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 9.80e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-1.2454041600000000000e-50 +/- 3e-74]",
            "[1.2454041600000000000e-50 +/- 3e-74]"
          ],
          "strict_sign_change": true
        }
      ],
      "status": "PASS"
    },
    {
      "order": 8,
      "matrix_sha256": "5ef0a03ea15a47906e2a503097c6899215d0e146d71e7895cc90db9e3e1acc88",
      "epsilon": ".0015",
      "scalar_coefficients_2alpha_L1_to_Lm": [
        "[-2.80628292875881375406312679804641535382108949190648768790204731435095318013690241296619027767301602140065942180952642166346655646983310800800588026218481749077036023e-43 +/- 2.92e-208]",
        "[1.90505707998669864237073623297286854444779880247715117104355227449888223667130665071296208463833187698837359679397290850306124e-37 +/- 1.78e-163]",
        "[-3.4679669090237276764028720177630940009061382615965810637999765173659183839751020468113097356298402395879830640064085815750782523490e-32 +/- 5.39e-163]",
        "[2.63267623894932010918846106653047065121177990698221339668051395314886694691138942619937233031067564104807276697736320688543941762257011e-27 +/- 8.38e-162]",
        "[-9.9273392205094589040815053362438204213844837134718085233251755890813158924860315312657103972047734687814357434053778384106331203206094131e-23 +/- 5.50e-160]",
        "[2.00320761030743799942747935619738791417071701240627526851084699435311215552841317524061802806131938307503119141482342080273432291960776242346e-18 +/- 9.37e-159]",
        "[-2.1848485943806355580924985695747685139144764353040701705805396883165739053624260489363513363673909878744031556263697506980772375271652081713169e-14 +/- 6.26e-157]",
        "[1.206265614564878154916493344140658944880318252755870349526868012873194702753582359661201565972334568874756745687436715361257339902810480057830963e-10 +/- 5.36e-155]",
        "[-2.6280296613613903157222077214393441064930680887927458595356601587651300713585672323773454596347158363284460690358098373883602177743215743345847721e-7 +/- 5.06e-153]"
      ],
      "target_coefficients_scaled_squared_radius": [
        1625702400,
        -2483133696,
        1017067024,
        -173721912,
        14739153,
        -669188,
        16422,
        -204,
        1
      ],
      "relative_coefficient_errors": [
        "[1.1369265599033608762e-97 +/- 1.73e-117]",
        "[5.5142162437082435224e-103 +/- 1.17e-123]",
        "[3.5809123983992776394e-108 +/- 4.10e-128]",
        "[4.0663248219893103540e-113 +/- 2.93e-133]",
        "[1.5338377378038233384e-117 +/- 1.43e-137]",
        "[1.7507034999841266758e-121 +/- 7.74e-141]",
        "[5.46822840433213861e-125 +/- 2.64e-143]",
        "[4.6095256210880636e-128 +/- 6.71e-145]",
        "[+/- 2.23e-146]"
      ],
      "maximum_relative_coefficient_error_upper_bound": "[1.13692655990336087621720261037632947396281209018927073217218239659188402155488407109509234329616338609717853987158322473309115397788915706347404476610715763096362512e-97 +/- 3.88e-262]",
      "coefficient_tolerance_met": true,
      "positive_simple_polynomial_roots_certified_in_all_brackets": true,
      "brackets": [
        {
          "cycle_index": 1,
          "radius_interval": [
            "[0.00149999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.24e-168]",
            "[0.00150000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.21e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[1.8289152000000000000e-51 +/- 3e-75]",
            "[-1.8289152000000000000e-51 +/- 3e-75]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 2,
          "radius_interval": [
            "[0.00299999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.10e-168]",
            "[0.00300000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 2.80e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-1.3063680000000000000e-51 +/- 3e-75]",
            "[1.3063680000000000000e-51 +/- 3e-75]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 3,
          "radius_interval": [
            "[0.00449999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.95e-168]",
            "[0.00450000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 4.25e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[1.5966720000000000000e-51 +/- 3e-75]",
            "[-1.5966720000000000000e-51 +/- 3e-75]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 4,
          "radius_interval": [
            "[0.00599999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 3.81e-168]",
            "[0.00600000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.98e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-2.8740096000000000000e-51 +/- 3e-75]",
            "[2.8740096000000000000e-51 +/- 3e-75]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 5,
          "radius_interval": [
            "[0.00749999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.54e-168]",
            "[0.00750000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.90e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[7.4724249600000000000e-51 +/- 3e-74]",
            "[-7.4724249600000000000e-51 +/- 3e-74]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 6,
          "radius_interval": [
            "[0.00899999999999999999999999999999999999999999999999999999999999850000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 6.46e-168]",
            "[0.00900000000000000000000000000000000000000000000000000000000000150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.82e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-2.9059430400000000000e-50 +/- 3e-74]",
            "[2.9059430400000000000e-50 +/- 3e-74]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 7,
          "radius_interval": [
            "[0.0104999999999999999999999999999999999999999999999999999999999985000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.44e-168]",
            "[0.0105000000000000000000000000000000000000000000000000000000000015000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 9.80e-168]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[1.8681062400000000000e-49 +/- 3e-73]",
            "[-1.8681062400000000000e-49 +/- 3e-73]"
          ],
          "strict_sign_change": true
        },
        {
          "cycle_index": 8,
          "radius_interval": [
            "[0.0119999999999999999999999999999999999999999999999999999999999985000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.30e-168]",
            "[0.0120000000000000000000000000000000000000000000000000000000000015000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.34e-167]"
          ],
          "normalized_polynomial_at_endpoints": [
            "[-2.6153487360000000000e-48 +/- 3e-72]",
            "[2.6153487360000000000e-48 +/- 3e-72]"
          ],
          "strict_sign_change": true
        }
      ],
      "status": "PASS"
    }
  ]
}

